Growth and crystallographic structure of TiTe$_2$ on Au(111): From sub-monolayer structures to single- and multi-layer films

We investigated the initial growth of TiTe$_2$ on Au(111) from sub-monolayer to multi-layer coverage by scanning tunneling microscopy (STM), low-energy electron diffraction intensity analysis (LEED-IV), and density functional theory (DFT). In the submonolayer regime we find a stable and well-ordered $(5\times\sqrt{3})_{\mathrm{rect}}$ superstructure consisting of separated TiTe$_2$ molecules, whereby the Ti atoms substitute Au atoms of the first substrate layer as proven by LEED-IV. By adding further Ti and Te in a 1:2 ratio and proper annealing dealloying sets in and a homogeneous 1T-TiTe$_2$ monolayer film on an unreconstructed substrate is formed. The resulting moir\'e structure is close to a $(4 \times 4)$ superstructure w.r.t. Au(111) and has a slightly expanded in-plane lattice parameter compared to the 1T-TiTe$_2$ bulk value. With further stoichiometric deposition, thicker 1T-TiTe$_2$ films grow. Surprisingly, a five layer thick film exhibits an even larger lattice-parameter (1.5 % larger than the bulk value). All LEED-IV analyses are based on best-fit R-factors of $R \le 0.13$.

==> anc/5xsqrt3-rect/CONTCAR <==
5sqrt3_Au111                            
   2.94400000000000     
     5.0000000000000000    0.0000000000000000    0.0000000000000000
     0.0000000000000000    1.7320508075688772    0.0000000000000000
     0.0000000000000000    0.0000000000000000   11.4309521329881658
   Ti   Te   Au
     2     4    58
Selective dynamics
Direct
  0.7519214300882542  0.1915685021473865  0.5748993507913960   T   T   T
  0.2480785699117461  0.6915685021473795  0.5748993507913960   T   T   T
  0.1360599823685082  0.8558384641873129  0.6320925570830203   T   T   T
  0.8639400176314916  0.3558384641873126  0.6320925570830203   T   T   T
  0.6331961778277106  0.0299167193912590  0.6304038096288346   T   T   T
  0.3668038221722892  0.5299167193912590  0.6304038096288346   T   T   T
  0.1535519329703093  0.2080887709241923  0.5720031974113587   T   T   T
  0.8464480670296910  0.7080887709241922  0.5720031974113587   T   T   T
  0.3450049561235941  0.1757787607066444  0.5704967788844489   T   T   T
  0.6549950438764059  0.6757787607066441  0.5704967788844489   T   T   T
  0.5469023439584068  0.2175548235003443  0.5662980685004202   T   T   T
  0.4530976560415931  0.7175548235003445  0.5662980685004202   T   T   T
  0.9555741754648367  0.1659645285927674  0.5690477653974345   T   T   T
  0.0444258245351634  0.6659645285927673  0.5690477653974345   T   T   T
  0.0487582558729131  0.0150365605156617  0.4985383705937703   T   T   T
  0.9512417441270871  0.5150365605156617  0.4985383705937703   T   T   T
  0.2518228900043726 -0.0013070178277069  0.5014977316566410   T   T   T
  0.7481771099956275  0.4986929821722932  0.5014977316566410   T   T   T
  0.4508643273370114  0.0227783883029626  0.4960576460674099   T   T   T
  0.5491356726629882  0.5227783883029626  0.4960576460674099   T   T   T
  0.6509404330314331  0.0135444925258847  0.4985012282209957   T   T   T
  0.3490595669685668  0.5135444925258845  0.4985012282209957   T   T   T
  0.8454401492354218  0.0083355180365036  0.5016607868907358   T   T   T
  0.1545598507645781  0.5083355180365036  0.5016607868907358   T   T   T
  0.0505517662178956  0.3416646673932865  0.4275048174649896   T   T   T
  0.9494482337821044  0.8416646673932863  0.4275048174649896   T   T   T
  0.2491498805097822  0.3383569664273991  0.4282034598242231   T   T   T
  0.7508501194902178  0.8383569664273989  0.4282034598242231   T   T   T
  0.4490354544177825  0.3439978694541005  0.4258882231511629   T   T   T
  0.5509645455822175  0.8439978694541004  0.4258882231511629   T   T   T
  0.6509028132532679  0.3421926736444429  0.4266930176217525   T   T   T
  0.3490971867467321  0.8421926736444431  0.4266930176217525   T   T   T
  0.8499853891713767  0.3394774772827391  0.4297584129298320   T   T   T
  0.1500146108286232  0.8394774772827392  0.4297584129298320   T   T   T
  0.1496210485267040  0.1656233632682155  0.3569603487596025   T   T   T
  0.8503789514732960  0.6656233632682155  0.3569603487596025   T   T   T
  0.3486979145303219  0.1696476816390592  0.3561681620499155   T   T   T
  0.6513020854696780  0.6696476816390592  0.3561681620499155   T   T   T
  0.5506474975698709  0.1700957911262464  0.3558436138526275   T   T   T
  0.4493525024301291  0.6700957911262467  0.3558436138526275   T   T   T
  0.7515339035555383  0.1678163506199664  0.3568124949775843   T   T   T
  0.2484660964444617  0.6678163506199662  0.3568124949775843   T   T   T
  0.9495757960314595  0.1689673207056185  0.3567863820347589   T   T   T
  0.0504242039685406  0.6689673207056186  0.3567863820347589   T   T   T
  0.9500000000000028  0.5000000000000000  0.2857142854285684   F   F   F
  0.7500000000000000  0.5000000000000000  0.2857142854285684   F   F   F
  0.5499999999999972  0.5000000000000000  0.2857142854285684   F   F   F
  0.3500000000000014  0.5000000000000000  0.2857142854285684   F   F   F
  0.1499999999999986  0.5000000000000000  0.2857142854285684   F   F   F
  0.8500000000000014  0.0000000000000000  0.2857142854285684   F   F   F
  0.6499999999999986  0.0000000000000000  0.2857142854285684   F   F   F
  0.4500000000000028  0.0000000000000000  0.2857142854285684   F   F   F
  0.2500000000000000  0.0000000000000000  0.2857142854285684   F   F   F
  0.0499999999999972  0.0000000000000000  0.2857142854285684   F   F   F
  0.1499999999999986  0.8333333329999988  0.2142857142857153   F   F   F
  0.9500000000000028  0.8333333329999988  0.2142857142857153   F   F   F
  0.7500000000000000  0.8333333329999988  0.2142857142857153   F   F   F
  0.5499999999999972  0.8333333329999988  0.2142857142857153   F   F   F
  0.3500000000000014  0.8333333329999988  0.2142857142857153   F   F   F
  0.0499999999999972  0.3333333329999988  0.2142857142857153   F   F   F
  0.8500000000000014  0.3333333329999988  0.2142857142857153   F   F   F
  0.6499999999999986  0.3333333329999988  0.2142857142857153   F   F   F
  0.4500000000000028  0.3333333329999988  0.2142857142857153   F   F   F
  0.2500000000000000  0.3333333329999988  0.2142857142857153   F   F   F
 
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00
  0.00000000E+00  0.00000000E+00  0.00000000E+00


==> anc/5xsqrt3-rect/EXPBEAMS.csv <==
energy;(1/5|3/5) [11];(3/5|1/5) [12];(1/10|4/5) [13];(4/5|1/10) [14];(0|1) [16];(1|0) [17];(1/5|9/10) [18];(9/10|1/5) [19];(2/5|4/5) [21];(4/5|2/5) [22];(1/10|11/10) [25];(11/10|1/10) [26];(1/5|6/5) [30];(6/5|1/5) [31];(1/2|1) [32];(1|1/2) [33];(4/5|4/5) [34];(2/5|6/5) [35];(3/5|6/5) [48];(6/5|3/5) [49];(4/5|11/10) [52];(11/10|4/5) [53];(1/5|8/5) [54];(8/5|1/5) [55];(1|1) [56];(1/2|3/2) [57];(3/2|1/2) [58];(9/10|6/5) [59];(6/5|9/10) [60];(1/10|9/5) [61];(9/5|1/10) [62];(11/10|11/10) [63];(4/5|7/5) [64];(7/5|4/5) [65];(0|2) [68];(2|0) [69];(1/5|19/10) [70];(19/10|1/5) [71];(9/5|2/5) [73];(6/5|6/5) [78];(1/10|21/10) [83];(21/10|1/10) [84];(1|3/2) [87];(3/2|1) [88];(2|1/2) [93];(1/5|11/5) [94];(4/5|9/5) [95];(11/5|1/5) [97];(6/5|8/5) [103];(8/5|6/5) [104];(9/10|19/10) [107];(19/10|9/10) [108];(1/5|12/5) [111];(23/10|2/5) [114];(9/5|11/10) [116];(3/5|11/5) [117];(11/5|3/5) [118];(1|2) [126];(2|1) [127];(1/5|13/5) [128];(13/5|1/5) [129];(19/10|6/5) [131];(9/10|11/5) [132];(11/5|9/10) [133];(1/2|5/2) [137];(11/10|21/10) [139];(21/10|11/10) [140];(4/5|12/5) [145];(0|3) [154];(3|0) [155];(3/2|2) [162];
50.00;102.323685;NaN;10.915112;4.470253;448.25818;269.9314;29.235119;7.8808475;17.173468;7.385344;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
50.50;96.76377;NaN;10.823864;4.694419;412.15656;277.48325;25.463318;6.4216275;18.801685;6.5072017;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
51.00;91.0851;NaN;10.72772;4.975691;376.44882;286.95142;21.76663;5.041449;20.081844;5.674092;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
51.50;85.30297;NaN;10.639308;5.345453;341.1866;301.88303;18.219757;3.8824935;20.933107;4.8934665;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
52.00;79.4572;NaN;10.573694;5.8310323;306.49084;326.42;14.9058695;3.1215615;21.295256;4.169788;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
52.50;73.60941;NaN;10.545717;6.4490666;272.63922;364.05093;11.91051;2.9550714;21.137108;3.50422;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
53.00;67.8355;NaN;10.566964;7.1993203;240.15047;416.3409;9.314889;3.5771177;20.46223;2.8949697;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
53.50;62.214355;NaN;10.643076;8.06035;209.83173;482.08347;7.1895356;5.152778;19.310915;2.338322;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
54.00;56.815292;137.2085;10.772116;8.988277;182.7569;557.18646;5.5891223;7.7901864;17.758017;1.8302543;99.844826;65.01612;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
54.50;51.68706;137.9051;10.944562;9.919389;160.15756;635.44525;4.5491476;11.515755;15.906755;1.3684192;98.11334;70.17404;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
55.00;46.85092;137.02965;11.14525;10.776605;143.23082;710.09924;4.084809;16.257095;13.879249;0.95416105;97.1689;75.69718;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
55.50;42.299587;134.49501;11.35709;11.479041;132.89348;775.65173;4.191993;21.837502;11.804942;0.5941895;97.20134;81.60893;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
56.00;38.00235;130.37288;11.565936;11.953176;129.53387;829.04565;4.84994;27.984459;9.808507;0.30152327;98.325294;87.88949;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
56.50;33.915337;124.886925;11.765644;12.143758;132.8223;869.4248;6.0247836;34.35257;7.9987416;0.09540094;100.54767;94.46683;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
57.00;29.994537;118.38381;11.962251;12.022552;141.63571;896.60486;7.673072;40.558746;6.4598446;0.0;103.74625;101.21218;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
57.50;26.208847;111.287186;12.17621;11.593383;154.13107;909.4524;9.74439;46.225204;5.246041;0.041984327;107.6647;107.94096;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
58.00;22.550581;104.04225;12.441938;10.892691;167.96869;905.56464;12.182505;51.02375;4.37998;0.24712162;111.92643;114.42003;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
58.50;19.04153;97.06002;12.804377;9.98551;180.65033;882.61346;14.924861;54.714165;3.8547752;0.63637716;116.06707;120.380974;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
59.00;15.7337885;90.66967;13.312823;8.957672;189.9064;840.3006;17.900711;57.16983;3.6390429;1.2220294;119.582;125.53858;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
59.50;12.705512;85.08558;14.012853;7.9055295;194.05116;781.3976;21.028606;58.385902;3.6839318;2.0043921;121.98246;129.61288;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
60.00;10.05263;80.392944;14.93754;6.924751;192.23015;711.1578;24.214258;58.468258;3.9309483;2.9696565;122.852295;132.35252;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
60.50;7.877898;76.55265;16.099445;6.0997376;184.5088;635.6317;27.34982;57.605415;4.319429;4.089229;121.89687;133.55696;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
61.00;6.2786717;73.42286;17.484755;5.4948697;171.79033;560.0078;30.315516;56.028812;4.7927437;5.320775;118.976875;133.0951;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
61.50;5.334761;70.792984;19.050694;5.148446;155.59038;487.73996;32.984108;53.969498;5.3026066;6.6109004;114.12207;130.91809;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
62.00;5.097423;68.423935;20.726803;5.069745;137.72859;420.56363;35.22815;51.619804;5.8112774;7.899179;107.52361;127.064995;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
62.50;5.5805345;66.08846;22.420137;5.2391863;120.00962;359.09668;36.929363;49.107525;6.291808;9.123058;99.506386;121.660355;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
63.00;6.7551003;63.60596;24.023764;5.611382;103.9594;303.6337;37.98908;46.48695;6.726747;10.223047;90.4865;114.90431;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
63.50;8.548119;60.867393;25.427477;6.120624;90.659744;254.78871;38.338192;43.747463;7.105885;11.147582;80.92071;107.05615;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
64.00;10.846787;57.848137;26.529467;6.688234;80.689735;213.74602;37.945225;40.83636;7.4236746;11.857029;71.25557;98.41338;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
64.50;13.508451;54.607998;27.247473;7.231068;74.15661;182.04558;36.821083;37.689526;7.6768684;12.326408;61.883568;89.28869;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
65.00;16.375679;51.279526;27.528067;7.6703525;70.78282;161.05473;35.019714;34.26223;7.862788;12.546634;53.111584;79.98726;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
65.50;19.294935;48.047108;27.352827;7.9398923;70.0138;151.44725;32.63438;30.552887;7.978403;12.524245;45.144753;70.78696;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
66.00;22.136045;45.119633;26.740772;7.9927793;71.12065;152.969;29.789917;26.614857;8.020217;12.279767;38.085873;61.92306;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
66.50;24.809065;42.700558;25.746689;7.8058248;73.286;164.54103;26.632029;22.554634;7.984821;11.844998;31.948166;53.578743;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
67.00;27.275162;40.959076;24.455511;7.3811836;75.67614;184.52061;23.314949;18.517996;7.8698287;11.259586;26.677208;45.881626;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
67.50;29.549091;40.006104;22.97325;6.7449803;77.50984;210.91635;19.989119;14.668363;7.6749377;10.567301;22.177094;38.90592;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
68.00;31.692238;39.877968;21.415611;5.9432154;78.13171;241.51582;16.790333;11.162889;7.402829;9.812366;18.335947;32.67899;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
68.50;33.797073;40.530064;19.8958;5.035672;77.08779;274.0613;13.831569;8.131738;7.059706;9.036185;15.046874;27.190905;NaN;2.7727964;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
69.00;35.96588;41.841515;18.513155;4.088842;74.19131;306.588;11.198205;5.664544;6.65537;8.274696;12.221822;22.405214;10.872996;2.2696807;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
69.50;38.287888;43.63035;17.344175;3.1689997;69.56058;337.7917;8.946802;3.805969;6.202821;7.556532;9.797581;18.269512;10.680688;1.8419076;43.224483;26.88716;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
70.00;40.819683;45.676983;16.43719;2.3364542;63.611588;367.08917;7.107065;2.559738;5.7175083;6.90206;7.734656;14.724547;10.494946;1.5199801;41.691208;25.55132;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
70.50;43.5732;47.752834;15.811324;1.6417712;56.99607;394.16788;5.6862235;1.898798;5.216407;6.3233285;6.0110736;11.711154;10.3146715;1.3310934;40.023746;24.20431;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
71.00;46.514297;49.649673;15.459719;1.1240641;50.49006;418.2458;4.674825;1.7781011;4.7170587;5.8248744;4.6134834;9.174782;10.138139;1.2950329;38.191616;22.84336;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
71.50;49.57269;51.205112;15.356122;0.81114;44.8526;437.6046;4.0528455;2.146498;4.2367496;5.4052844;3.528032;7.067781;9.963119;1.4205216;36.17289;21.466665;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
72.00;52.66151;52.320194;15.463442;0.72077763;40.683617;449.93192;3.7951505;2.954867;3.7918918;5.059319;2.7330866;5.34992;9.786883;1.7026753;33.957752;20.073915;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
72.50;55.702507;52.966362;15.742397;0.86226887;38.312946;453.489;3.8756127;4.1590676;3.3976433;4.780354;2.1952116;3.9877598;9.606049;2.1221051;31.551064;18.666794;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
73.00;58.65114;53.180923;16.15854;1.2374077;37.746204;448.50778;4.269534;5.717805;3.0677557;4.5628347;1.8690028;2.9535403;9.416257;2.645982;28.9735;17.249315;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
73.50;61.515617;53.052162;16.686329;1.8404992;38.679455;437.97592;4.954395;7.586684;2.8145847;4.4044294;1.7004199;2.2239056;9.211813;3.2310739;26.261036;15.828008;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
74.00;64.364525;52.697098;17.309622;2.657486;40.577896;427.2661;5.9091997;9.710634;2.6491835;4.307575;1.6325611;1.7786756;8.98543;3.8284519;23.462782;14.411833;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
74.50;67.31955;52.236073;18.01878;3.664755;42.797688;422.7129;7.1128955;12.01701;2.5813777;4.2802043;1.612497;1.5996737;8.728317;4.3892617;20.637354;13.011889;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
75.00;70.53316;51.76886;18.805307;4.828462;44.720406;429.7699;8.542461;14.411626;2.6198142;4.3354707;1.5975924;1.6696147;8.430804;4.8707495;17.848225;11.640858;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
75.50;74.15407;51.356544;19.655544;6.105351;45.868835;451.5305;10.171187;16.779135;2.771928;4.4904785;1.5600132;1.9708619;8.083514;5.2416673;15.158626;10.312271;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
76.00;78.28698;51.01218;20.54497;7.4457355;45.979652;488.1217;11.967532;18.98831;3.0438676;4.764149;1.488737;2.4839253;7.67902;5.4862447;12.626583;9.039673;16.713818;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
76.50;82.95482;50.701553;21.434673;8.798818;45.02191;537.0059;13.894828;20.901737;3.4403994;5.1744843;1.3886708;3.1857212;7.213737;5.606159;10.300693;7.835744;17.121487;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
77.00;88.07231;50.353706;22.270998;10.119896;43.165493;593.83746;15.911829;22.388613;3.9648223;5.7355742;1.2771282;4.047773;6.6896935;5.6201897;8.217063;6.711504;17.77169;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
77.50;93.438324;49.879093;22.98864;11.378365;40.715954;653.39215;17.97395;23.338848;4.618906;6.454787;1.1783743;5.0346403;6.115812;5.5616326;6.397713;5.6756735;18.716007;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
78.00;98.75112;49.19218;23.516779;12.564903;38.038193;710.2032;20.03492;23.676405;5.4027867;7.330529;1.117271;6.1029987;5.50841;5.473869;4.8504777;4.7342534;19.979303;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
78.50;103.6463;48.234795;23.787289;13.696222;35.490322;758.8308;22.048506;23.369837;6.3147764;8.350895;1.1132357;7.201771;4.890764;5.404726;3.5702682;3.89036;21.552383;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
79.00;107.75212;46.996544;23.743752;14.81593;33.38223;794.01154;23.970016;22.438324;7.3510213;9.493397;1.1755898;8.273551;4.29169;5.4004116;2.5413733;3.1443176;23.39013;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
79.50;110.75301;45.52942;23.3498;15.990755;31.962343;811.0258;25.757336;20.952112;8.504922;10.725845;1.3011129;9.257371;3.7432768;5.4998436;1.7403865;2.4939775;25.415958;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
80.00;112.44942;43.954403;22.595526;17.302183;31.426136;806.43787;27.371397;19.02717;9.7663145;12.008292;1.4742092;10.092683;3.2780335;5.7300777;1.1393262;1.9351975;27.53202;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
80.50;112.80192;42.458904;21.50088;18.83443;31.934809;779.0484;28.776167;16.814579;11.120411;13.295792;1.6695144;10.724154;2.9256914;6.103358;0.708552;1.4624125;29.633198;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
81.00;111.9501;41.28497;20.115614;20.660364;33.63308;730.633;29.938253;14.485868;12.5466175;14.541607;1.856399;11.106731;2.7099564;6.616043;0.41916448;1.0692282;31.62221;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
81.50;110.201355;40.70916;18.515644;22.827415;36.65963;666.0112;30.826466;12.216117;14.017409;15.70048;2.0044231;11.210268;2.6455154;7.2493978;0.2447182;0.74894536;33.422737;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
82.00;107.99036;41.015785;16.796156;25.345688;41.1498;592.228;31.411598;10.166865;15.497566;16.731615;2.088706;11.023039;2.7356298;7.9720063;0.162196;0.49497217;34.987995;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
82.50;105.81646;42.465935;15.062409;28.180126;47.23377;517.0113;31.666729;8.470991;16.944054;17.601023;2.0941958;10.553521;2.970626;8.743406;0.15230967;0.30108437;36.30321;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
83.00;104.17006;45.265335;13.41943;31.248102;55.033123;447.0084;31.568188;7.221217;18.306805;18.283066;2.0181322;9.830076;3.327596;9.518378;0.19927967;0.16153365;37.3819;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
83.50;103.46171;49.53421;11.961972;34.423027;64.65479;386.457;31.097315;6.4634438;19.530626;18.761078;1.8703197;8.898502;3.771609;10.251358;0.29027882;0.071014844;38.257153;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
84.00;103.96708;55.282806;10.766008;37.54362;76.17581;336.77634;30.242811;6.195375;20.558294;19.027134;1.6712859;7.817689;4.2585487;10.900447;0.41472974;0.024521982;38.97014;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
84.50;105.79735;62.395885;9.882865;40.427845;89.61104;297.13788;29.003527;6.370172;21.334702;19.081097;1.4487361;6.6539454;4.739446;11.430632;0.56362736;0.017149469;39.558666;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
85.00;108.89898;70.62922;9.336735;42.88984;104.8596;265.6105;27.391247;6.904325;21.811779;18.92921;1.2330172;5.4746847;5.1659546;11.81596;0.72898895;0.04388342;40.04825;2.8837855;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
85.50;113.080666;79.61982;9.125603;44.757877;121.63576;240.2522;25.433092;7.688554;21.95367;18.582508;1.0524173;4.342236;5.4962077;12.04056;0.9034844;0.09942826;40.447456;3.673787;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
86.00;118.059715;88.91016;9.225055;45.891254;139.40231;219.67802;23.173101;8.600354;21.741558;18.055336;0.9290397;3.3085515;5.7000704;12.098543;1.0802554;0.17810194;40.748093;4.4680095;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
86.50;123.51636;97.9848;9.594022;46.19415;157.33444;203.03455;20.672565;9.516831;21.177502;17.364233;0.87587464;2.4114406;5.762906;11.993015;1.2528878;0.2738334;40.9296;5.236987;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
87.00;129.14354;106.31592;10.1811495;45.62495;174.34349;189.6878;18.008863;10.32664;20.28668;16.527319;0.8953447;1.6726949;5.687132;11.734436;1.4154831;0.38026133;40.96619;5.948607;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
87.50;134.682;113.412506;10.930638;44.200012;189.17964;178.97073;15.272669;10.940088;19.117575;15.564282;0.9794537;1.0982114;5.4911227;11.338635;1.5627737;0.4909272;40.834637;6.5707607;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
88.00;139.93521;118.86742;11.786662;41.99145;200.61128;170.134;12.563598;11.296626;17.73988;14.496879;1.1113079;0.67995536;5.2055917;10.824821;1.6902362;0.5995436;40.520718;7.074176;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
88.50;144.76378;122.39602;12.695977;39.11936;207.65248;162.43378;9.984622;11.3692665;16.240202;13.349815;1.2676513;0.39938214;4.868103;10.213844;1.7941756;0.7003024;40.022964;7.43511;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
89.00;149.06499;123.86137;13.608878;35.739395;209.78766;155.24;7.635636;11.165557;14.715891;12.151744;1.4220011;0.23176719;4.5167375;9.5268955;1.8717548;0.78819484;39.352962;7.637618;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
89.50;152.74652;123.282814;14.479135;32.02737;207.13313;148.12901;5.606763;10.72507;13.267608;10.9360895;1.5479865;0.15077683;4.1841307;8.784767;1.9209865;0.85931706;38.53268;7.6751304;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
90.00;155.70413;120.827354;15.2637615;28.162846;200.48283;140.97104;3.9720876;10.11366;11.991417;9.741407;1.6224544;0.13270745;3.892965;8.00759;1.9407256;0.91110545;37.589752;7.551162;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
90.50;157.81181;116.78566;15.923436;24.313704;191.212;133.99559;2.7844386;9.41511;10.971271;8.611023;1.6280898;0.15988715;3.653684;7.2149568;1.930666;0.9424932;36.552166;7.2790694;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
91.00;158.92903;111.53684;16.424116;20.623663;181.04955;127.75221;2.071841;8.7210655;10.272709;7.591768;1.5554205;0.22287507;3.464652;6.4262223;1.8913591;0.953966;35.443813;6.8808866;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
91.50;158.92397;105.50754;16.73991;17.204119;171.76622;122.906;1.8360182;8.120494;9.93842;6.731799;1.4041392;0.32125393;3.3145792;5.6608;1.8242702;0.94752455;34.281868;6.3853626;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
92.00;157.7076;99.13115;16.856861;14.130908;164.8508;119.93215;2.0531354;7.6900096;9.98606;6.0775657;1.1837655;0.4630143;3.1864693;4.9382334;1.7318462;0.92653006;33.076336;5.8254375;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
92.50;155.26941;92.81251;16.776764;11.4458;161.25046;118.88832;2.6767216;7.4862986;10.40849;5.670172;0.913608;0.6626813;3.0621922;4.2778974;1.6175811;0.89545685;31.831524;5.235409;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
93.00;151.7048;86.90119;16.519909;9.161746;161.23416;119.38938;3.6424499;7.541468;11.176236;5.541521;0.62199795;0.93847114;2.9267614;3.6983001;1.486065;0.85957825;30.54871;4.6480966;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
93.50;147.2259;81.675186;16.125725;7.270316;164.40349;120.774605;4.874246;7.861694;12.241751;5.710695;0.34477517;1.30887;2.7715688;3.2160432;1.3429729;0.8246113;29.229124;4.092281;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
94.00;142.1506;77.3341;15.650698;5.7496595;169.83568;122.36356;6.2910337;8.429025;13.544893;6.1810665;0.12301288;1.7890712;2.5961332;2.8445487;1.194949;0.79633516;27.876375;3.5906732;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
94.50;136.86986;74.00015;15.163405;4.5714855;176.31122;123.66424;7.813318;9.205695;15.018917;6.9385657;0.0;2.387715;2.4083061;2.5927582;1.0493928;0.78022176;26.497719;3.1586058;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
95.00;131.79803;71.72413;14.7371025;3.7059968;182.56244;124.45078;9.368858;10.139926;16.596283;7.951394;0.017586974;3.104299;2.223212;2.464043;0.91414213;0.7810929;25.10401;2.8035178;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
95.50;127.31464;70.49357;14.440763;3.1243658;187.48366;124.711716;10.896809;11.172113;18.213736;9.171344;0.21215379;3.927593;2.0613272;2.4555483;0.79705036;0.8028224;23.708534;2.5252466;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
96.00;123.70794;70.241066;14.330021;2.7990222;190.26341;124.525154;12.349937;12.240463;19.816248;10.536699;0.6106203;4.83525;1.9461538;2.5581362;0.70549065;0.84810126;22.325228;2.3170278;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
96.50;121.13037;70.85173;14.439581;2.7025788;190.42848;123.94235;13.694817;13.28551;21.359598;11.976475;1.2270179;5.794706;1.9019383;2.7569873;0.64583325;0.91828203;20.966896;2.1670446;5.914152;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
97.00;119.573906;72.17004;14.778415;2.8063416;187.8143;122.94725;14.910158;14.2532625;22.81154;13.415553;2.060128;6.765321;1.9516284;3.0328007;0.6229386;1.013321;19.64391;2.060308;5.9691114;5.4328537;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
97.50;118.8694;74.00671;15.328471;3.0792482;182.49352;121.509766;15.983755;15.097149;24.151709;14.780226;3.092654;7.701568;2.1152027;3.3634496;0.6397246;1.1317945;18.363663;1.980638;6.0196056;5.5295186;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
98.00;118.71003;76.146904;16.04712;3.4879458;174.69655;119.68115;16.908672;15.778985;25.370476;16.003515;4.292223;8.55697;2.40833;3.7258756;0.69684875;1.2710133;17.13087;1.9125212;6.065802;5.5545936;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
98.50;118.6948;78.36067;16.872797;3.9981189;164.74942;117.6412;17.679443;16.269306;26.467049;17.029743;5.6142635;9.288363;2.8413231;4.0979447;0.79256344;1.4272133;15.948547;1.8426517;6.1089745;5.487017;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
99.00;118.38525;80.41589;17.732761;4.5767283;153.03934;115.63778;18.288969;16.547464;27.447094;17.817844;7.006457;9.860066;3.4182827;4.4600177;0.9227733;1.5958116;14.819341;1.761014;6.1516247;5.3120966;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
99.50;117.366615;82.093185;18.551628;5.1945777;140.00447;113.84822;18.726692;16.601656;28.320158;18.343151;8.414237;10.247448;4.136446;4.7960615;1.0813046;1.7717011;13.746756;1.6614485;6.1973844;5.0246916;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
100.00;115.30443;83.20164;19.259302;5.8285003;126.134995;112.26027;18.97834;16.42894;29.097149;18.597551;9.786585;10.439514;4.985823;5.0942206;1.2603847;1.9495562;12.735895;1.5417236;6.250653;4.631133;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
100.50;111.988495;83.59329;19.797241;6.4625964;111.969955;110.66009;19.027298;16.0352;29.788023;18.588121;11.081308;10.440227;5.9492607;5.346837;1.4513005;2.12412;11.793496;1.4031681;6.315985;4.1494;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
101.00;107.3586;83.1744;20.122406;7.088182;98.079895;108.72858;18.857277;15.434898;30.39983;18.334532;12.269061;10.268373;7.0030665;5.5500455;1.6451654;2.2904675;10.9271755;1.249968;6.3972983;3.6074667;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
101.50;101.508995;81.91175;20.208858;7.7024837;85.03233;106.16817;18.45585;14.650455;30.935263;17.865677;13.33559;9.95599;8.118312;5.7031064;1.8337331;2.4442232;10.144048;1.0883061;6.4970117;3.0400453;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
102.00;94.67187;79.83283;20.047344;8.306509;73.3447;102.78093;17.818146;13.711236;31.391783;17.216011;14.281877;9.545521;9.262762;5.807683;2.0101879;2.5817165;9.448963;0.92547745;6.6152444;2.4843266;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
102.50;87.18294;77.019745;19.6434;8.902617;63.434464;98.47952;16.950018;12.65215;31.7614;16.422117;15.12221;9.086013;10.403331;5.8671913;2.169812;2.7000806;8.842781;0.7690707;6.7492375;1.9754934;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
103.00;79.43481;73.59768;19.01471;9.492402;55.577477;93.27592;15.870105;11.511981;32.03117;15.51995;15.880579;8.628765;11.508799;5.8863254;2.3104632;2.7973208;8.321077;0.6263286;6.8931146;1.5427947;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
103.50;71.82513;69.7199;18.188234;10.075297;49.883583;87.294716;14.610332;10.331536;32.18435;14.543005;16.585957;8.222856;12.552396;5.8707814;2.432805;2.87235;7.8736672;0.5037339;7.0380445;1.2068404;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
104.00;64.70718;65.55159;17.197466;10.648108;46.29335;80.8067;13.21471;9.151713;32.20214;13.521571;17.267254;7.9110203;13.513793;5.827109;2.5402577;2.9250007;7.485153;0.40681922;7.1728168;0.97847176;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
104.50;58.34965;61.25487;16.07999;11.205487;44.595978;74.22454;11.736521;8.011581;32.065865;12.482941;17.948708;7.726221;14.380091;5.762584;2.6386685;2.9560387;7.136557;0.34019402;7.284773;0.85920733;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
105.00;52.910946;56.977325;14.875341;11.741063;44.464054;68.01578;10.234207;6.946509;31.75937;11.452373;18.646355;7.689208;15.145558;5.6849914;2.735735;2.9671872;6.807851;0.30769292;7.3610024;0.842967;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
105.50;48.430645;52.845005;13.623087;12.248798;45.49889;62.561493;8.766566;5.986338;31.271376;10.4544325;19.365927;7.807197;15.809986;5.602209;2.8402307;2.9611483;6.4810505;0.31256717;7.389629;0.9185254;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
106.00;44.83837;48.960197;12.361075;12.72416;47.278843;58.051125;7.3878713;5.153742;30.597464;9.514298;20.102451;8.073713;16.375969;5.52161;2.9611275;2.9415996;6.1433487;0.35764784;7.3610387;1.072079;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
106.50;41.977345;45.403126;11.123841;13.164923;49.4042;54.492195;6.1435714;4.462849;29.741495;8.65865;20.841331;8.469525;16.845575;5.4493246;3.1067064;2.9131546;5.7897763;0.44544473;7.2689075;1.2894064;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
107.00;39.63802;42.23609;9.941349;13.571416;51.5335;51.82647;5.067114;3.9183316;28.716185;7.9158106;21.560678;8.964507;17.217081;5.3895187;3.2837508;2.881266;5.4249167;0.5781129;7.110909;1.5572697;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
107.50;37.595856;39.508186;8.838168;13.946287;53.408184;50.061962;4.1782074;3.515209;27.54279;7.3149743;22.234396;9.520242;17.482584;5.3438487;3.4969068;2.8520498;5.063333;0.7572675;6.8890305;1.8639485;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
108.00;35.647068;37.258877;7.833142;14.293962;54.863853;49.320084;3.482648;3.2396076;26.249865;6.8845453;22.835495;10.093096;17.627165;5.3112783;3.748265;2.8320043;4.7285495;0.98368293;6.6094904;2.199023;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
108.50;33.636883;35.51912;6.9395313;14.62001;55.82853;49.77344;2.9736006;3.0705256;24.871298;6.649745;23.33916;10.637583;17.629967;5.2883897;4.037194;2.827666;4.450658;1.2569292;6.2822824;2.5526962;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
109.00;31.476597;34.30971;6.165556;14.930557;56.309673;51.53617;2.6340466;2.9825618;23.443851;6.629827;23.725245;11.109796;17.467194;5.270168;4.360429;2.8451946;4.2629204;1.5749996;5.920423;2.9150035;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
109.50;29.147852;33.637253;5.515125;15.231901;56.373386;54.592716;2.439944;2.9493022;22.00447;6.835324;23.979929;11.470703;17.116634;5.25121;4.712378;2.8899286;4.197811;1.9339948;5.5389953;3.2752209;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
110.00;26.69483;33.48906;4.988452;15.530321;56.11949;58.81394;2.363615;2.9467826;20.58781;7.2657466;24.096533;11.68915;16.5629;5.2271547;5.0855937;2.9659677;4.2830796;2.327927;5.154079;3.6216764;2.632742;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
110.50;24.20697;33.82853;4.58247;15.831986;55.65704;64.04209;2.376889;2.9564614;19.224176;7.908155;24.07545;11.7443695;15.80243;5.196052;5.4713545;3.0758297;4.538391;2.7486866;4.781671;3.9420376;2.4563725;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
111.00;21.796253;34.5925;4.2910585;16.142874;55.08413;70.17601;2.453637;2.9670615;17.93816;8.736884;23.92343;11.62787;14.847208;5.1594124;5.860284;3.220233;4.97301;3.186224;4.436677;4.2239943;2.2818964;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
111.50;19.573488;35.691807;4.10513;16.468632;54.47473;77.190605;2.5714912;2.9750078;16.748064;9.714563;23.652351;11.344506;13.72645;5.1226883;6.242934;3.3980079;5.5847983;3.6289475;4.1320205;4.456209;2.1098788;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
112.00;17.62779;37.015533;4.012709;16.814331;53.87394;85.07073;2.7126794;2.983397;15.666092;10.794376;23.277834;10.912675;12.485781;5.095022;6.6102977;3.6061695;6.3605523;4.064302;3.8779;4.629328;1.9410965;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
112.50;16.01254;38.43875;3.9992723;17.184166;53.3013;93.706985;2.8640575;2.9997382;14.699218;11.923345;22.81779;10.363529;11.183947;5.0882416;6.95421;3.8401375;7.277507;4.479513;3.6812158;4.736868;1.7765872;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
113.00;14.739371;39.832806;4.0484667;17.581203;52.759964;102.8389;3.016574;3.0330684;13.850435;13.046297;22.291166;9.739206;9.88749;5.1151953;7.267618;4.0940676;8.305671;4.862449;3.5451717;4.775827;1.6176647;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
113.50;13.780195;41.076687;4.1432095;18.007257;52.249016;112.1069;3.1643934;3.0911815;13.120183;14.110082;21.716967;9.090117;8.664221;5.187677;7.5447044;4.361237;9.410509;5.202506;3.469084;4.746929;1.4658896;NaN;1.0594984;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
114.00;13.075798;42.06773;4.267;18.463074;51.77643;121.19679;3.3039463;3.178601;12.50765;15.067559;21.1135;8.471458;7.576385;5.314293;7.7808695;4.6344533;10.55558;5.4914536;3.4484243;4.654496;1.3229841;NaN;1.1408291;0.92663825;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
114.50;12.548568;42.729973;4.405189;18.948767;51.369877;129.97702;3.4330966;3.2958958;12.011727;15.88097;20.49792;7.939187;6.67454;5.498638;7.9726105;4.9064426;11.70483;5.7241397;3.4750745;4.506008;1.1906931;NaN;1.2253741;1.0557388;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
115.00;12.11649;43.019062;4.5459056;19.464483;51.084026;138.5261;3.5506036;3.440489;11.631497;16.524374;19.885843;7.5457597;5.99295;5.738097;8.11733;5.1701646;12.82442;5.8989987;3.5378528;4.311314;1.0706054;NaN;1.3139089;1.1796465;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
115.50;11.70568;42.92313;4.680414;20.011171;51.003353;147.03209;3.6558914;3.608768;11.366191;16.984936;19.291006;7.3359785;5.5469556;6.023567;8.213118;5.4190507;13.88409;6.0182886;3.6233177;4.08167;0.9639683;NaN;1.4070288;1.2983633;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
116.00;11.259598;42.459915;4.802875;20.591114;51.239468;155.6394;3.7491038;3.7989504;11.214672;17.263042;18.72484;7.3433027;5.3325615;6.3401694;8.258526;5.6471677;14.858185;6.08801;3.7168357;3.8288095;0.87151814;NaN;1.50511;1.412663;23.692524;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
116.50;10.743905;41.670933;4.9095545;21.208076;51.922043;164.36057;3.831308;4.013973;11.174547;17.371313;18.19593;7.58696;5.3281574;6.668951;8.252406;5.8493;15.726482;6.1174765;3.8038611;3.5641553;0.7933516;NaN;1.6083298;1.5242541;25.02961;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
117.00;10.147016;40.61389;4.9976993;21.866838;53.183258;173.11551;3.9047236;4.263631;11.241176;17.332718;17.70936;8.070144;5.497992;6.9893675;8.193805;6.0209904;16.474974;6.1185856;3.8713212;3.2983365;0.7288693;NaN;1.7167506;1.6358755;26.589672;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
117.50;9.47713;39.354824;5.064369;22.572092;55.13692;181.85378;3.9728413;4.5653925;11.406789;17.178059;17.266079;8.779478;5.796862;7.282241;8.081964;6.1585507;17.096663;6.1048355;3.908973;3.0411365;0.67680544;NaN;1.8304658;1.7513005;28.458807;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
118.00;8.757064;37.961273;5.1055026;23.326818;57.855972;190.66432;4.0403147;4.9435697;11.659924;16.943167;16.862387;9.685797;6.175362;7.5328183;7.916408;6.2590737;17.592283;6.090187;3.910571;2.8017604;0.63535285;NaN;1.9498028;1.8752232;30.709738;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
118.50;8.018161;36.49737;5.11537;24.130396;61.353867;199.79996;4.1125865;5.426895;11.985384;16.666073;16.489716;10.746177;6.585075;7.7335258;7.6971464;6.3204393;17.970747;6.0878754;3.8746994;2.5893254;0.60235536;NaN;2.075543;2.0130265;33.389194;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
119.00;7.294748;35.021206;5.086628;24.976833;65.57695;209.61635;4.195252;6.0449533;12.364788;16.38449;16.13485;11.907082;6.9831934;7.886039;7.4249225;6.341321;18.24906;6.109318;3.8051322;2.4133842;0.57555884;NaN;2.2091305;2.170443;36.50772;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
119.50;6.6199856;33.584362;5.0109906;25.853739;70.41361;220.48305;4.2932506;6.8241096;12.777709;16.133696;15.780694;13.108339;7.3361673;8.0024185;7.1015124;6.321176;18.45148;6.163206;3.7106414;2.2842343;0.55288756;NaN;2.3528225;2.353132;40.033855;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
120.00;6.0234246;32.232983;4.880485;26.742216;75.72181;232.72437;4.4099813;7.7836685;13.203272;15.945008;15.407535;14.287656;7.6221137;8.105128;6.7300034;6.260226;18.60776;6.2548685;3.6042383;2.2127817;0.5327022;NaN;2.5097334;2.5662093;43.893986;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
120.50;5.530215;31.009483;4.6890855;27.618017;81.37073;246.6026;4.5465126;8.932922;13.622036;15.844864;14.994724;15.385274;7.8318715;8.225927;6.315004;6.159407;18.750568;6.385973;3.5019403;2.2098882;0.51400745;NaN;2.6837344;2.813767;47.978153;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
121.00;5.1615567;29.953999;4.4344826;28.453873;87.28606;262.3248;4.701013;10.269518;14.017931;15.854426;14.522588;16.348402;7.968819;8.403688;5.8627486;6.020294;18.912327;6.5546145;3.4212244;2.2852345;0.49656996;NaN;2.8791876;3.0984247;52.150993;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
121.50;4.9356976;29.10474;4.119696;29.222614;93.48525;280.05026;4.8685217;11.779371;14.379964;15.989658;13.974358;17.135096;8.04762;8.681367;5.3810678;5.8450003;19.12186;6.7557545;3.3793716;2.4458973;0.48092642;NaN;3.1005127;3.4209633;56.26599;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
122.00;4.868824;28.49688;3.7543604;29.900616;100.0893;299.88373;5.0410852;13.437995;14.703472;16.261675;13.33788;17.717306;8.092072;9.10242;4.879189;5.636079;19.401405;6.981964;3.3918946;2.694931;0.46828648;NaN;3.351621;3.7800698;60.180748;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
122.50;4.9753485;28.159918;3.355349;30.470837;107.30323;321.8413;5.208298;15.21293;14.990745;16.677246;12.606923;18.082846;8.132347;9.707001;4.367377;5.396428;19.764416;7.2244015;3.4712648;3.0302615;0.46034378;NaN;3.6352556;4.17223;63.770752;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
123.00;5.267428;28.114061;2.9464922;30.92478;115.36665;345.76358;5.3581734;17.066856;15.250894;17.239273;11.781957;18.236185;8.201948;10.528295;3.856451;5.129226;20.214573;7.4739127;3.6260839;3.4442077;0.4590278;NaN;3.9523032;4.591781;66.93962;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
123.50;5.7537837;28.36628;2.5571632;31.262897;124.485214;371.181;5.4782414;18.960934;15.498961;17.947151;10.87036;18.198027;8.334663;11.589342;3.3572268;4.837905;20.746126;7.722158;3.8607776;3.9237945;0.4662357;NaN;4.3011656;5.031121;69.62434;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
124.00;6.4380426;28.907087;2.2198353;31.493284;134.76105;397.2118;5.556728;20.85793;15.754359;18.796913;9.886057;18.003695;8.56176;12.900666;2.8799114;4.526161;21.345457;7.962647;4.1758027;4.4518847;0.48358035;NaN;4.677285;5.481059;71.79524;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
124.50;7.3171687;29.708895;1.9669071;31.628805;146.14143;422.61758;5.583668;22.724867;16.038805;19.781158;8.848625;17.700499;8.909668;14.458938;2.4335196;4.197994;21.993546;8.19158;4.568292;5.0090175;0.5121762;NaN;5.07292;5.931288;73.45136;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
125.00;8.380588;30.726618;1.8271768;31.683254;158.40088;446.08572;5.551893;24.535013;16.373999;20.88878;7.782032;17.34425;9.398233;16.24683;2.0253987;3.8577464;22.668798;8.40839;5.0329976;5.5757008;0.55249405;NaN;5.4772243;6.370931;74.61244;NaN;NaN;0.69709957;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
125.50;9.610221;31.900814;1.8225169;31.667336;171.16188;466.64273;5.4577518;26.269087;16.77929;22.10455;6.713043;16.995224;10.039656;18.234041;1.6608967;3.510122;23.349716;8.615961;5.5633483;6.1347837;0.6043002;NaN;5.8766766;6.789138;75.30959;NaN;NaN;0.91588473;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
126.00;10.98156;33.163033;1.96533;31.585419;183.94893;483.97043;5.3015337;27.915684;17.269566;23.408674;5.6695213;16.713863;10.8380785;20.379387;1.3432118;3.1601496;24.016962;8.820464;6.15246;6.6736183;0.66667664;NaN;6.2558246;7.1756554;75.57652;NaN;4.2685685;1.1219127;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
126.50;12.465729;34.442688;2.2572238;31.43374;196.26134;498.41385;5.0875626;29.470945;17.853582;24.77648;4.6787515;16.55655;11.789685;22.633738;1.0734297;2.8130755;24.65464;9.030834;6.7939715;7.185614;0.73810476;NaN;6.5983095;7.521342;75.44296;NaN;4.658699;1.3159564;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
127.00;14.032272;35.674355;2.6890576;31.20057;207.64514;510.67096;4.823954;30.937597;18.532877;26.17828;3.7659078;16.571747;12.8832035;24.943502;0.8507272;2.4741845;25.25069;9.257904;7.4826183;7.6709642;0.816597;NaN;6.8880663;7.8185606;74.93121;NaN;5.038572;1.4999751;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
127.50;15.652225;36.804398;3.2423215;30.868284;217.74702;521.359;4.5221086;32.32348;19.301365;27.579552;2.9527843;16.7968;14.100672;27.254293;0.6727183;2.1485598;25.796633;9.513293;8.2145;8.136441;0.89986;0.35107997;7.1105857;8.061431;74.056015;9.633893;5.4025846;1.6768832;3.6336672;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
128.00;17.300968;37.795837;3.8915255;30.416994;226.33908;530.7137;4.1959863;33.639793;20.145622;28.941504;2.256867;17.255632;15.4183655;29.514435;0.53588796;1.8408301;26.286907;9.808126;8.987083;8.594218;0.98546255;0.35480165;7.2540965;8.245913;72.82725;10.10671;5.7451324;1.8501333;3.902004;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
128.50;18.960382;38.630634;4.607119;29.828894;233.3132;538.5556;3.8612313;34.89919;21.045795;30.222088;1.6907313;17.957457;16.807798;31.67797;0.43603906;1.5549248;26.718126;10.151682;9.79897;9.059867;1.0710037;0.36728963;7.3105283;8.3697195;71.25449;10.531029;6.061256;2.0231824;4.157817;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
129.00;20.619827;39.3092;5.3584228;29.09246;238.65192;544.47656;3.5342338;36.113964;21.976992;31.377436;1.2618238;18.89661;18.236797;33.706913;0.368701;1.293878;27.088404;10.5501175;10.649537;9.549835;1.1542763;0.3890842;7.27616;8.432074;69.35209;10.893537;6.34732;2.1989172;4.3954077;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
129.50;22.275713;39.847115;6.1161714;28.205603;242.38843;548.07745;3.2312112;37.29434;22.910995;32.363678;0.9725743;20.053442;19.670778;35.57265;0.3294566;1.0597277;27.396805;11.005418;11.53851;10.078741;1.2334304;0.42057848;7.1518683;8.433347;67.14371;11.183298;6.601653;2.3791249;4.608984;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
130.00;23.92953;40.269836;6.8544106;27.1772;244.56902;549.1131;2.9673607;38.44697;23.818092;33.139057;0.82076657;21.396145;21.074219;37.256405;0.31416482;0.85350865;27.642826;11.51466;12.4655485;10.656901;1.3071338;0.4621163;6.9429507;8.374641;64.66539;11.393124;6.8250446;2.5641038;4.793111;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
130.50;25.58451;40.606224;7.551646;26.026754;245.22803;547.49805;2.756137;39.57361;24.668858;33.66616;0.8001329;22.883352;22.412424;38.74885;0.31906694;0.67533654;27.825792;12.069701;13.429871;11.2884445;1.3746935;0.51407963;6.658545;8.257396;61.966778;11.520623;7.0210285;2.752482;4.9431677;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
131.00;27.24136;40.88205;8.191305;24.782238;244.38011;543.22675;2.6086993;40.669964;25.435747;33.914204;0.90113324;24.46722;23.653526;40.049065;0.3408021;0.524579;27.944077;12.657346;14.429953;11.9703245;1.4361717;0.5769445;6.3107314;8.083075;59.110516;11.568783;7.195867;2.941273;5.055756;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
131.50;28.893686;41.114468;8.761736;23.476513;242.02809;536.31665;2.5335362;41.724735;26.094357;33.861134;1.1118635;26.096708;24.770552;41.162968;0.37634966;0.40007305;27.994152;13.259987;15.463303;12.692377;1.4924849;0.6513189;5.9134297;7.8530164;56.170303;11.545951;7.358221;3.126165;5.129003;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
132.00;30.52399;41.30817;9.256019;22.142948;238.18037;526.8497;2.5362797;42.718906;26.624289;33.49543;1.4189749;27.720783;25.743275;42.10151;0.42294592;0.3003477;27.969706;13.856676;16.526306;13.43842;1.5454706;0.73794234;5.481228;7.568468;53.22811;11.465203;7.5185184;3.3019943;5.1627235;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
132.50;32.100998;41.453663;9.671785;20.811007;232.87029;515.08954;2.6196816;43.625515;27.009623;32.817417;1.8085008;29.291292;26.55955;42.878822;0.47800085;0.22380255;27.861027;14.424531;17.61411;14.188263;1.5979049;0.837648;5.0282745;7.2308383;50.371006;11.343159;7.6880813;3.4633186;5.158423;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
133.00;33.57903;41.52782;10.011091;19.502525;226.16962;501.58267;2.7837164;44.41017;27.239021;31.839945;2.2665656;30.765263;27.215887;43.510586;0.5390344;0.16882934;27.655066;14.940342;18.720562;14.920336;1.6534353;0.95129764;4.567367;6.842133;47.687878;11.198369;7.8781056;3.604995;5.119132;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
133.50;34.899937;41.49652;10.28021;18.22928;218.1921;487.14252;3.0257678;45.032482;27.305584;30.588417;2.779915;32.106503;27.717005;44.012745;0.60366267;0.13386187;27.336277;15.382283;19.838129;15.61447;1.716422;1.0796893;4.1093287;6.4055233;45.26616;11.049475;8.098596;3.7226763;5.049098;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
134.00;35.99754;41.318832;10.489156;16.992302;209.0859;472.7019;3.3408744;45.448544;27.206493;29.099981;3.3361857;33.28645;28.074427;44.40068;0.66962856;0.11735357;26.888365;15.731554;20.957848;16.254435;1.7917104;1.2234434;3.6627018;5.9259524;43.188366;10.913367;8.357382;3.8131592;4.9533715;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
134.50;36.804058;40.95227;10.650759;15.783063;199.01805;459.11435;3.7219956;45.614487;26.942642;27.421986;3.9239147;34.28423;28.30422;44.68892;0.7348711;0.11771536;26.29668;15.97383;22.06925;16.829851;1.8843179;1.3828844;3.233749;5.4106975;41.52826;10.803567;8.659339;3.8745592;4.8373427;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
135.00;37.257866;40.358456;10.779208;14.58644;188.15558;447.00586;4.1602883;45.49086;26.51826;25.609728;4.532301;35.086105;28.424257;44.891277;0.79760134;0.13323829;25.550964;16.100449;23.16031;17.337158;1.9990687;1.55793;2.8267236;4.869778;40.34639;10.7290325;9.005884;3.9062986;4.7062874;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
135.50;37.311256;39.50837;10.88825;13.384958;176.65027;436.7199;4.645386;45.04738;25.940649;23.723602;5.150802;35.684372;28.451424;45.021427;0.85638016;0.16202833;24.647821;16.109217;24.217392;17.77954;2.1402137;1.748;2.4443555;4.31613;39.68514;10.6935005;9.3948;3.9089613;4.5649815;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
136.00;36.93718;38.386703;10.98925;12.163633;164.63177;428.31952;5.165706;44.267307;25.220036;21.825853;5.768705;36.076015;28.399231;45.093575;0.91015595;0.20197995;23.592495;16.00481;25.22525;18.165808;2.3110716;1.9519448;2.088417;3.7654808;39.56369;10.695438;9.820383;3.884069;4.417417;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
136.50;36.13395;36.994637;11.0896225;10.91456;152.21164;421.58115;5.7088027;43.15078;24.369495;19.977127;6.3747716;36.26127;28.276167;45.12311;0.958265;0.25080925;22.39956;15.798785;26.167152;18.50847;2.51373;2.168025;1.760273;3.2359102;39.973633;10.728568;10.273892;3.83385;4.2666492;5.1153584;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
137.00;34.927177;35.3508;11.192028;9.640316;139.49611;415.97482;6.26179;41.716457;23.404917;18.233065;6.957084;36.24229;28.085028;45.12688;1.0003933;0.30615506;21.0924;15.509135;27.025225;18.821283;2.7488277;2.3939447;1.4613156;2.7470925;40.876083;10.782864;10.744223;3.7610502;4.114791;4.966674;0.36383224;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
137.50;33.368736;33.49025;11.294616;8.355646;126.60405;410.66046;6.8118315;40.00104;22.34495;16.641195;7.5031753;36.022213;27.823252;45.122944;1.0365059;0.36571702;19.701525;15.159466;27.781103;19.11672;3.0154364;2.6269357;1.1932347;2.319303;42.201214;10.845876;11.218712;3.6688268;3.9631352;4.8025374;0.35830665;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
138.00;31.532974;31.461693;11.392248;7.0870447;113.68383;404.54718;7.346707;38.056606;21.210815;15.2383585;8.000457;35.604557;27.484138;45.129654;1.0667573;0.4274167;18.262062;14.777808;28.41698;19.403734;3.3110416;2.863879;0.95809805;1.9722735;43.85087;10.904196;11.683997;3.5607352;3.8123856;4.6197968;0.36077154;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
138.50;29.51078;29.323221;11.47847;5.8702607;100.92383;396.43018;7.855385;35.94609;20.025948;14.048892;8.436869;34.993176;27.058697;45.164074;1.0914048;0.489513;16.810759;14.395092;28.917076;19.68618;3.6316173;3.101442;0.75822794;1.7239976;45.70458;10.944898;12.126829;3.4407852;3.6629336;4.4161367;0.37485087;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
139.00;27.40235;27.13721;11.547706;4.746099;88.551796;385.18704;8.328579;33.737534;18.815432;13.083689;8.801671;34.1926;26.537779;45.239822;1.110736;0.5506581;15.383055;14.043325;29.269453;19.96204;3.9717839;3.3362389;0.59591466;1.5896047;47.628555;10.956811;12.534786;3.3135142;3.5151575;4.19035;0.40411445;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
139.50;25.309597;24.96512;11.597049;3.75522;76.82324;370.00516;8.759193;31.497976;17.605207;12.340223;9.086235;33.20872;25.914171;45.364616;1.1250174;0.60990083;14.010544;13.753581;29.467983;20.223637;4.32501;3.5649889;0.47301126;1.5803959;49.486935;10.931497;12.896855;3.1840234;3.3696861;3.9425013;0.45183456;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
140.00;23.32893;22.862911;11.627064;2.9328554;66.00164;350.5864;9.14259;29.287878;16.421122;11.8035345;9.284671;32.049637;25.184309;45.5379;1.1344658;0.66661596;12.71915;13.553883;29.51424;20.458698;4.6838384;3.7846515;0.39050326;1.7031186;51.153954;10.863863;13.203868;3.0579336;3.2275906;3.6739798;0.5207784;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
140.50;21.5452;20.877604;11.641258;2.3042836;56.33557;327.2529;9.476614;27.156864;15.287885;11.448053;9.394148;30.726475;24.34948;45.748924;1.1392384;0.7203737;11.528042;13.467123;29.418938;20.652128;5.04012;3.9925206;0.34813547;1.9595478;52.525524;10.752411;13.448798;2.9412198;3.0904791;3.3874247;0.6130413;NaN;NaN;0.0;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
141.00;20.027197;19.045336;11.6442585;1.8817214;48.03927;300.883;9.761381;25.141226;14.227996;11.240102;9.414852;29.254059;23.41641;45.97569;1.1394359;0.7707689;10.449278;13.509192;29.20257;20.788187;5.3852406;4.1862607;0.34415796;2.346383;53.52859;10.59912;13.626936;2.8399267;2.9604857;3.0865598;0.72994035;NaN;NaN;0.14776117;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
141.50;18.824839;17.390947;11.639188;1.6630275;41.281258;272.66885;9.998785;23.263372;13.2608185;11.140866;9.3495865;27.65122;22.39731;46.185047;1.1351116;0.81726646;9.488;13.687476;28.894917;20.852755;5.7103558;4.363898;0.37526515;2.8554325;54.12704;10.409056;13.735976;2.7597833;2.840165;2.7759645;0.87195355;NaN;NaN;0.29474807;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
142.00;17.968094;15.928818;11.624856;1.6323516;36.18332;243.80612;10.191814;21.532957;12.401847;11.109554;9.203124;25.940695;21.309423;46.334145;1.1262846;0.85909605;8.643078;13.999889;28.533228;20.835382;6.006639;4.5237637;0.43674406;3.4740543;54.323277;10.189747;13.776034;2.705769;2.7322993;2.4608088;1.0386945;NaN;NaN;0.44008774;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
142.50;17.467527;14.6646;11.593621;1.7623998;32.828888;215.276;10.343743;19.949276;11.662262;11.106469;8.981464;24.14857;20.174221;46.373177;1.1129591;0.8952244;7.9080663;14.434582;28.159111;20.730894;6.26555;4.664428;0.5228188;4.185793;54.15523;9.950426;13.749594;2.6816888;2.6396418;2.1466036;1.2289127;NaN;NaN;0.5829723;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
143.00;17.316221;13.597352;11.530607;2.0179412;31.277662;187.8118;10.457314;18.504297;11.048775;11.095775;8.691235;22.303316;19.016382;46.249294;1.0951374;0.92439663;7.272393;14.970403;27.81433;20.540281;6.4791365;4.784639;0.6271632;4.9711533;53.689316;9.701188;13.6614065;2.6898234;2.5646255;1.8390007;1.4405082;NaN;NaN;0.7227492;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
143.50;17.492687;12.721663;11.414717;2.3599112;31.581808;161.99599;10.534013;17.18572;10.563796;11.047733;8.339357;20.434544;17.862617;45.91125;1.0728314;0.9452684;6.722703;15.578163;27.535978;20.270817;6.6403637;4.8833003;0.7435318;5.8084435;53.010303;9.4521475;13.518332;2.7307181;2.5090678;1.5436498;1.6705574;NaN;NaN;0.858979;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
144.00;17.964504;12.029506;11.221416;2.7495043;33.798683;138.34485;10.573582;15.979609;10.205855;10.940286;7.9330826;18.571644;16.740425;45.314297;1.0460967;0.9565792;6.244302;16.222605;27.351677;19.935347;6.743474;4.959488;0.866412;6.674626;52.20974;9.212678;13.329099;2.8031368;2.473897;1.2661196;1.9153391;NaN;NaN;0.9914379;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
144.50;18.69228;11.5117;10.926901;3.1517699;37.995697;117.292465;10.573854;14.872302;9.970202;10.7598915;7.480422;16.742496;15.676802;44.424694;1.015069;0.95733625;5.822678;16.864902;27.275438;19.550812;6.784339;5.012514;0.99161255;7.5461426;51.374496;8.990754;13.103992;2.9041944;2.4589365;1.0118561;2.1703696;NaN;NaN;1.1200538;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
145.00;19.633604;11.159075;10.512847;3.538396;44.244793;99.1089;10.530938;13.851588;9.84952;10.501631;6.9907804;14.972422;14.696964;43.223373;0.98001564;0.9469814;5.4449472;17.465492;27.304958;19.136223;6.7607656;5.042027;1.11671;8.399691;50.577274;8.792444;12.8544235;3.0296624;2.462756;0.78615004;2.4304652;NaN;NaN;1.2447872;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
145.50;20.746576;10.96338;9.970763;3.8895595;52.60624;83.85279;10.43974;12.907226;9.834639;10.168616;6.4756346;13.283474;13.82315;41.70823;0.94139427;0.92549443;5.1010604;17.986908;27.420801;18.710304;6.67273;5.048127;1.2412938;9.212922;49.870243;8.621596;12.592441;3.1743667;2.4826014;0.5940753;2.6898406;NaN;NaN;1.365478;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
146.00;21.992617;10.918018;9.305011;4.1947527;63.102818;71.408035;10.29478;12.031034;9.915171;9.770841;5.9490237;11.694176;13.073425;39.89478;0.89989585;0.89340436;4.784588;18.39639;27.587763;18.289055;6.522486;5.03149;1.3669664;9.965095;49.282623;8.479707;12.330168;3.3326533;2.5144322;0.44036537;2.9422371;NaN;NaN;1.4816798;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
146.50;23.338394;11.018559;8.53377;4.4526014;75.68744;61.57368;10.091183;11.216818;10.079994;9.323601;5.427657;10.219665;12.4606;37.815174;0.85646456;0.85170865;4.4929123;18.668003;27.758326;17.883614;6.314537;4.9934535;1.4970812;10.637617;48.82227;8.366001;12.079241;3.4988413;2.553054;0.32921392;3.1810987;NaN;NaN;1.5925127;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
147.00;24.756777;11.262869;7.6876755;4.6699142;90.209854;54.14073;9.825748;10.46033;10.317561;8.845643;4.9304643;8.872188;11.991396;35.515594;0.81228447;0.8017151;4.2267604;18.784048;27.877829;17.498747;6.0554533;4.9360495;1.6362387;11.214513;48.480587;8.277695;11.850252;3.667629;2.592356;0.26399547;3.3997953;NaN;NaN;1.6965718;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
147.50;26.226936;11.65069;6.8064017;4.860078;106.38888;48.928833;9.497952;9.759447;10.616018;8.357178;4.4775553;7.661816;11.665892;33.052483;0.7687356;0.7448699;3.9890738;18.735722;27.89073;17.132126;5.753542;4.8619523;1.7896242;11.682771;48.239513;8.210414;11.652233;3.8343832;2.6256151;0.2469361;3.5918822;NaN;NaN;1.79191;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
148.00;27.733803;12.182482;5.933838;5.040929;123.79681;45.80014;9.11075;9.1145735;10.963161;7.8779745;4.0886245;6.597204;11.477356;30.487997;0.7273171;0.6826029;3.7834036;18.522991;27.747066;16.774582;5.41838;4.7743597;1.9622577;12.032576;48.07892;8.158757;11.492217;3.9953082;2.6458907;0.27876693;3.7513726;NaN;NaN;1.8761127;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
148.50;29.267193;12.85747;5.1127644;5.232321;141.86153;44.669697;8.671071;8.5291395;11.346308;7.425637;3.781067;5.6862082;11.412519;27.885271;0.689548;0.61620355;3.612125;18.153818;27.408272;16.41129;5.0602627;4.6768045;2.1582427;12.257418;47.983067;8.116927;11.374937;4.1474853;2.6464791;0.3584237;3.8730133;NaN;NaN;1.9464515;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
149.00;30.82089;13.671026;4.3799076;5.4534774;159.88982;45.500103;8.18992;8.010087;11.752175;7.0141997;3.5681188;4.9362636;11.452343;25.303957;0.65687305;0.5467799;3.474871;17.642868;26.85156;16.023754;4.6896224;4.572926;2.3801105;12.354063;47.944565;8.079396;11.30267;4.288822;2.6213965;0.48285794;3.9525414;NaN;NaN;2.0001056;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
149.50;32.391876;14.611714;3.7622426;5.7203546;177.11118;48.2566;7.6820827;7.56811;12.166805;6.6531286;3.4573572;4.3544025;11.573287;22.796545;0.63059664;0.47531322;3.3675933;17.009935;26.072308;15.592391;4.3164625;4.4662237;2.6283314;12.322415;47.965214;8.041548;11.275244;4.417933;2.5658627;0.6470081;3.986907;NaN;NaN;2.0344162;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
150.00;33.97979;15.658563;3.2751348;6.0433273;192.73741;52.831787;7.165425;7.217471;12.575612;6.346776;3.4498515;3.9468946;11.748986;20.405764;0.6118745;0.40278822;3.2824912;16.27831;25.084185;15.099326;3.9498658;4.359846;2.9010448;12.165295;48.053673;8.000217;11.290176;4.533988;2.4767342;0.84397787;3.9744563;NaN;NaN;2.0471485;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
150.50;35.58649;16.779232;2.9223604;6.425521;206.02933;58.996475;6.6598587;6.9752192;12.963626;6.0943356;3.540169;3.7185342;11.952199;18.163197;0.6017685;0.33037123;3.2088666;15.473254;23.917128;14.531121;3.5976233;4.2564445;3.1940095;11.888166;48.220703;7.9540653;11.342911;4.6365542;2.3528614;1.0654309;3.9150605;NaN;2.0118086;2.0367174;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
151.00;37.215385;17.929655;2.697795;6.86197;216.3595;66.42437;6.1860657;6.859775;13.31592;5.8902664;3.7172692;3.6716805;12.156945;16.08911;0.6013563;0.25956848;3.1348;14.620711;22.613514;13.881102;3.265991;4.1580935;3.5007844;11.498883;48.473125;7.903736;11.42716;4.7254786;2.1953068;1.3021632;3.8102083;NaN;1.847574;2.002366;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
151.50;38.8703;19.055513;2.588106;7.339855;223.26022;74.77648;5.764102;6.8889537;13.618218;5.725143;3.966179;3.8051898;12.340593;14.1933155;0.6118808;0.19232006;3.04929;13.746318;21.223148;13.150998;2.9595795;4.06629;3.8130944;11.0075;48.808075;7.8517585;11.535299;4.800793;2.0074167;1.5448086;3.6630614;NaN;1.6773955;1.9442745;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
152.00;40.553436;20.095612;2.575742;7.839813;226.44862;83.777626;5.4120235;7.077621;13.857631;5.5868297;4.2701464;4.1134048;12.485639;12.476849;0.63489485;0.13101646;2.9444044;12.874652;19.797812;12.351707;2.6813612;3.9820056;4.1213202;10.426205;49.209015;7.8022327;11.658778;4.8626704;1.7947191;1.7846057;3.478481;NaN;1.5056552;1.8635964;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
152.50;42.262646;20.986797;2.6416202;8.338126;225.82664;93.19515;5.1446433;7.435345;14.023467;5.4618683;4.6129203;4.585355;12.580932;10.934115;0.6723599;0.07839311;2.8169336;12.028695;18.386053;11.502994;2.4327786;3.9057775;4.4150424;9.769374;49.64456;7.760325;11.788534;4.91141;1.5646372;2.0141172;3.2630253;NaN;1.336965;1.7624329;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
153.00;43.988075;21.669838;2.7670364;8.809471;221.46053;102.72736;4.9725294;7.964393;14.108018;5.3369317;4.9808083;5.204301;12.622063;9.555256;0.72665316;0.037313875;2.6691482;11.229368;17.02892;10.632106;2.2139297;3.8378162;4.683596;9.053715;50.07058;7.731594;11.915381;4.9474344;1.3260391;2.227805;3.0249188;NaN;1.1759672;1.6437584;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
153.50;45.708717;22.09542;2.9345727;9.229873;213.5491;111.89418;4.901333;8.6583805;14.10725;5.2002068;5.3641515;5.947704;12.610771;8.328396;0.8004602;0.0104654515;2.5085163;10.49507;15.756992;9.771365;2.0237904;3.7780807;4.9165883;8.298442;50.43525;7.7212405;12.030362;4.9712906;1.0886517;2.4224017;2.7739549;NaN;1.0271692;1.5113137;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
154.00;47.38967;22.229298;3.1281662;9.579262;202.39273;120.03242;4.931488;9.501815;14.021309;5.042565;5.757988;6.787671;12.553367;7.241621;0.8965266;0.0;2.3464003;9.841141;14.589023;8.954927;1.860462;3.726295;5.1043577;7.525402;50.686214;7.733346;12.125041;4.9836373;0.8623885;2.597011;2.5213223;NaN;0.89482754;1.3694822;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
154.50;48.980873;22.0558;3.3325965;9.84326;188.37317;126.42205;5.0583053;10.470652;13.854748;4.858384;6.1617765;7.6918507;12.45829;6.284476;1.0172726;0.007184649;2.1960258;9.279241;13.53206;8.215064;1.7214198;3.681921;5.2383876;6.7590337;50.778305;7.7702165;12.191753;4.9852095;0.6566632;2.7529397;2.279327;NaN;0.7828726;1.2231586;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
155.00;50.418068;21.579218;3.5328214;10.013921;171.95027;130.46632;5.2724257;11.533785;13.616417;4.645965;6.5783005;8.624738;12.333245;5.4489145;1.1643167;0.032113064;2.0701137;8.816699;12.582879;7.578446;1.6037647;3.6440895;5.3116765;6.0260563;50.680313;7.8319077;12.223803;4.9767575;0.47975588;2.8932786;2.0609977;NaN;0.69487983;1.0776075;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
155.50;51.626328;20.822945;3.7135637;10.089434;153.67383;131.8189;5.5605874;12.655243;13.319014;4.4075146;7.0119114;9.549267;12.182402;4.7296915;1.3379697;0.07353278;1.9786743;8.455922;11.730336;7.062948;1.504457;3.6115189;5.3190956;5.354792;50.379433;7.916;12.215613;4.9589853;0.3382988;3.022293;1.8795581;NaN;0.6340684;0.9383121;NaN;18.724709;5.0088973;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
156.00;52.526115;19.826576;3.8594267;10.072942;134.20253;130.40585;5.9066095;13.796783;12.9783325;4.1487226;7.4664454;10.428559;12.004283;4.1242166;1.53677;0.1288127;1.9273788;8.194013;10.958212;6.675464;1.4205264;3.5824404;5.2577357;4.7740865;49.882538;8.017647;12.16284;4.932474;0.23693192;3.1447153;1.747773;NaN;0.6032927;0.8108078;NaN;21.719072;5.196713;1.868557;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
156.50;53.041332;18.64153;3.955686;9.970821;114.31738;126.37099;6.2925153;14.92049;12.612234;3.8779788;7.943146;11.227705;11.7908125;3.6320016;1.7571672;0.19405521;1.9167476;8.022729;10.248113;6.411132;1.3492502;3.554571;5.1272464;4.3118587;49.214195;8.129902;12.062462;4.8976135;0.17816095;3.2650554;1.6772121;NaN;0.6049952;0.700498;NaN;24.976305;5.3992314;1.7656697;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
157.00;53.108257;17.325928;3.9896233;9.790874;94.91705;120.011986;6.699666;15.991095;12.239428;3.6053536;8.438973;11.915454;11.527906;3.2537973;1.993396;0.26437172;1.9422222;7.928863;9.5820675;6.254126;1.2882978;3.525152;4.930162;3.9933596;48.412045;8.244294;11.912873;4.8545604;0.1624229;3.387021;1.6774764;NaN;0.64110065;0.6124476;NaN;28.551167;5.617669;1.6403157;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
157.50;52.68411;15.939469;3.952167;9.540875;76.98675;111.74872;7.1098185;16.977741;11.878182;3.3414648;8.945577;12.465675;11.197661;2.990548;2.2376037;0.33428103;1.994984;7.8950987;8.944566;6.179897;1.2358274;3.49109;4.67216;3.8393083;47.520638;8.351557;11.713966;4.803216;0.18833442;3.5131192;1.7554498;NaN;0.7128481;0.55116737;58.885647;32.471123;5.8522124;1.493987;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
158.00;51.754;14.539024;3.8394554;9.2277565;61.539413;102.10726;7.5060315;17.85501;11.545098;3.0963712;9.449092;12.858519;10.781827;2.8423212;2.480256;0.39819297;2.063301;7.9012976;8.32391;6.158514;1.1905292;3.4491787;4.362175;3.8640945;46.585182;8.442465;11.467196;4.743234;0.25308248;3.6444888;1.9146563;NaN;0.8205625;0.5203906;66.01378;36.728695;6.1019087;1.3321245;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
158.50;50.33515;13.175437;3.6539183;8.857535;49.535534;91.67101;7.8733487;18.603207;11.254023;2.8786285;9.930793;13.081182;10.266007;2.807346;2.7107763;0.45092955;2.1341443;7.9261065;7.712861;6.158524;1.1516132;3.3963785;4.0123124;4.074281;45.646404;8.508655;11.1756315;4.6740546;0.3528894;3.7809546;2.1547887;NaN;0.96339345;0.52286327;72.37376;41.27849;6.3646383;1.1637872;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
159.00;48.47764;11.891729;3.4045258;8.435868;41.79339;80.98636;8.199222;19.208035;11.015244;2.694608;10.368516;13.1282835;9.643747;2.881257;2.9183505;0.4882277;2.1947844;7.948717;7.1086264;6.150673;1.118742;3.3301246;3.6375124;4.467605;44.737514;8.543343;10.843961;4.594959;0.48349306;3.921288;2.471481;NaN;1.1390691;0.56016326;77.6424;46.039352;6.637157;1.0005579;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
159.50;46.261604;10.722556;3.1060483;7.968939;38.905098;70.47613;8.473691;19.659815;10.835056;2.5481508;10.738635;13.001792;8.919716;3.056621;3.092803;0.5071668;2.234137;7.9505577;6.512348;6.110913;1.0918969;3.2486172;3.254937;5.032656;43.883385;8.541838;10.478473;4.505164;0.64057046;4.063627;2.8563738;NaN;1.3437098;0.6325733;81.53076;50.900913;6.9151855;0.85485125;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
160.00;43.79122;9.694519;2.7774262;7.4643645;41.171703;60.429604;8.689366;19.952541;10.715707;2.440609;11.018317;12.710545;8.111266;3.3227751;3.2254567;0.50647765;2.2437427;7.9167137;5.928257;6.022251;1.0712055;3.1510568;2.883084;5.749326;43.101734;8.50182;10.086953;4.4039354;0.8200407;4.205963;3.297485;NaN;1.5717568;0.73900217;83.827034;55.7329;7.193541;0.7379422;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
160.50;41.18637;8.82694;2.4394834;6.931785;48.565094;51.0762;8.841219;20.082928;10.655734;2.3712444;11.187749;12.269423;7.248018;3.6659782;3.3098688;0.48667857;2.2183106;7.8369255;5.362649;5.875374;1.0567579;3.037783;2.5406744;6.5900364;42.405365;8.423366;9.678512;4.2907214;1.0182242;4.3465977;3.7798762;NaN;1.8160546;0.8769804;84.43204;60.39525;7.466274;0.65813076;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
161.00;38.573;8.132602;2.112366;6.3828945;60.719948;42.66877;8.926299;20.04967;10.650584;2.337922;11.232043;11.698229;6.369455;4.069821;3.3423607;0.45002887;2.1558838;7.7060413;4.8228054;5.668118;1.0484264;2.9102976;2.2453935;7.5216374;41.80438;8.308718;9.263313;4.165291;1.2318462;4.484496;4.286573;1.8627132;2.06811;1.0427327;83.3805;64.747154;7.7268105;0.61947703;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
161.50;36.073498;7.618151;1.813155;5.8308597;76.95419;35.497078;8.9434;19.852985;10.693455;2.338009;11.142568;11.020378;5.52091;4.5158896;3.3222647;0.4003087;2.057645;7.5238895;4.315993;5.404092;1.0457056;2.7711756;2.0126042;8.507816;41.307354;8.16184;8.852235;4.027863;1.4579089;4.6194763;4.79966;1.8846321;2.3185308;1.2313157;80.84376;68.653755;7.9681015;0.62136847;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
162.00;33.79801;7.283998;1.554037;5.289237;96.31412;29.819506;8.892733;19.49451;10.776216;2.3693385;10.917611;10.261494;4.748584;4.9846005;3.2518728;0.342458;1.9274659;7.2946258;3.8486385;5.090906;1.047611;2.623866;1.8541653;9.511741;40.92088;7.987843;8.456454;3.8792152;1.6934553;4.752225;5.301452;1.8860493;2.557613;1.4368278;77.113014;71.9902;8.182798;0.6589995;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
162.50;31.837484;7.1237874;1.3413495;4.770627;117.63922;25.784132;8.775672;18.977505;10.890276;2.4311054;10.562354;9.44802;4.0944266;5.4561377;3.1361086;0.2821058;1.771285;NaN;3.425724;4.7384257;1.0526553;2.472414;1.7774873;10.498683;40.647373;7.7923284;8.087001;3.720757;1.935285;4.88414;5.7756257;1.864892;2.7760293;1.6526695;72.56582;74.643555;8.3634815;0.72461134;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
163.00;30.25895;7.123775;1.1756485;4.2853656;139.642;23.411427;8.59458;18.307384;11.027304;2.524557;10.088263;8.605966;3.5917616;5.911472;2.981974;0.22507168;1.5964146;NaN;3.0504167;4.3573527;1.0588982;2.3211248;1.7849402;11.438337;40.481674;7.5807657;7.7542815;3.5545454;2.1796942;5.0170407;6.208222;1.820393;2.9655395;1.8718643;67.62148;76.51393;8.502927;0.8091774;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
163.50;29.10314;7.262465;1.052693;3.8405354;160.99835;22.643353;8.352698;17.492409;11.179722;2.653364;9.512079;7.7598457;3.2622623;6.3333855;2.7978323;0.17688161;1.4108407;NaN;2.723937;3.9583166;1.0640774;2.1742122;1.8736758;12.306583;40.407383;7.357947;7.4676347;3.3832579;2.422293;5.152803;6.5884194;1.7531083;3.1196308;2.0874019;62.692787;77.51599;8.594449;0.90410787;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
164.00;28.384438;7.5109167;0.96501446;3.4394927;180.44424;23.399298;8.054121;16.54438;11.340914;2.8235672;8.854583;6.931871;3.1146064;6.707433;2.5926478;0.14234735;1.2226202;NaN;2.4456391;3.551449;1.065807;2.0354753;2.035895;13.086537;40.39408;7.127575;7.234926;3.2101111;2.6579385;5.2929945;6.9090023;1.6648235;3.2340345;2.2925975;58.14178;77.58204;8.632285;1.0026007;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
164.50;28.09273;7.83393;0.9038064;3.0820003;196.87155;25.584524;7.703822;15.479194;11.505155;3.043109;8.139276;6.1414285;3.1448042;7.0228033;2.375273;0.12525608;1.039441;NaN;2.2132525;3.1463015;1.0618191;1.9080367;2.2595296;13.768803;40.396557;6.8920355;7.062194;3.038722;2.8808186;5.4385686;7.16649;1.5583817;3.3070552;2.4814506;54.245956;76.6669;8.612003;1.100358;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
165.00;28.19671;8.192241;0.8607005;2.764901;209.4145;29.055613;7.3076963;14.31713;11.667343;3.320963;7.3911133;5.404834;3.3379533;7.2730036;2.1538684;0.1281903;0.8683125;NaN;2.023225;2.751897;1.0502107;1.794164;2.5292494;14.350952;40.35656;6.652358;6.953382;2.8729277;3.0846713;5.589662;7.3609295;1.4374514;3.339674;2.6490076;51.1789;74.754196;8.530881;1.195604;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
165.50;28.648182;8.545553;0.82914174;2.483248;217.51593;33.586517;6.8725805;13.082797;11.822623;3.6659255;6.6353827;4.7353044;3.670945;7.456287;1.9355022;0.15245779;0.7153725;NaN;1.8711106;2.3767347;1.0296466;1.6951822;2.8276973;14.836362;40.20735;6.408348;6.9101624;2.7165778;3.2631283;5.7455106;7.4953804;1.306269;3.3353994;2.7917044;49.006466;71.86281;8.388223;1.288489;NaN;12.71203;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
166.00;29.38695;8.856042;0.80515856;2.231629;220.96353;38.87381;6.406219;11.804603;11.965997;4.085235;5.8967147;4.143103;4.1155767;7.5757375;1.7259684;0.1981213;0.5857406;NaN;1.7519509;2.0286477;0.99950945;1.611473;3.136795;15.232594;39.880455;6.158871;6.931828;2.5733085;3.4101422;5.904497;7.57517;1.1693819;3.2998872;2.907677;47.696934;68.05163;8.185553;1.3801544;NaN;12.659498;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
166.50;30.345854;9.091808;0.78749144;2.0053914;219.89012;44.58518;5.917142;10.513747;12.092027;4.583179;5.1981735;3.6357474;4.641567;7.6389775;1.529806;0.2641083;0.48337567;NaN;1.6606191;1.7144476;0.95997274;1.5425518;3.4390094;15.549553;39.313694;5.9022465;7.0152717;2.4463236;3.5204446;6.0643134;7.60701;1.0314016;3.2403874;2.9970224;47.141537;63.421215;7.926644;1.4717395;NaN;12.5751505;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
167.00;31.455635;9.2297735;0.77713805;1.801517;214.73639;50.422916;5.414427;9.24272;12.19471;5.1598577;4.560387;3.2182152;5.2191;7.6574864;1.3504858;0.34835428;0.41091284;NaN;1.5921011;1.4394474;0.9119868;1.487197;3.7184699;15.797706;38.459263;5.6367126;7.155056;2.3381977;3.589967;6.2221627;7.598089;0.8967849;3.1650891;3.061997;47.180756;58.111008;7.6173697;1.5636129;NaN;12.447013;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
167.50;32.649254;9.257486;0.7765293;1.6189616;206.18141;56.170036;4.907364;8.023404;12.267548;5.8102827;4.000663;2.8930922;5.8206854;7.645576;1.1906834;0.44797745;0.3695048;NaN;1.541724;1.2070117;0.8571683;1.4436033;3.9618523;15.986543;37.29039;5.36091;7.3435764;2.2507117;3.616165;6.375001;7.5552516;0.76963264;3.0824416;3.1071172;47.63172;52.29206;7.2653766;1.6550094;NaN;12.2643175;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
168.00;33.86537;9.173605;0.7885996;1.4584389;195.05104;61.70734;4.4050317;6.8849654;12.303815;6.523929;3.5321295;2.6606157;6.4223123;7.6190734;1.0525742;0.5594712;0.35875717;NaN;1.5053197;1.0182794;0.7976179;1.4095399;4.1589823;16.123465;35.80558;5.0743313;7.571332;2.1847324;3.5982168;6.5197554;7.484343;0.6535066;3.0005243;3.1391554;48.313084;46.155994;6.8796177;1.7441272;NaN;12.018976;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
168.50;35.05085;8.987009;0.81584847;1.3217697;182.21762;67.00142;3.9158201;5.8517556;12.297021;7.2848516;3.1629746;2.5186205;7.003989;7.593853;0.93807054;0.6788984;0.37683892;NaN;1.4793497;0.87219316;0.7356863;1.3825002;4.303158;16.213207;34.029755;4.777681;7.8272996;2.140144;3.5370672;6.6534977;7.389811;0.5512634;2.9265306;3.1670065;49.064777;39.90188;6.4698033;1.8286204;NaN;11.706928;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
169.00;36.162186;8.714715;0.85962015;1.2109476;168.5058;72.06908;3.446988;4.941555;12.241484;8.07236;2.8959332;2.4624233;7.549802;7.58438;0.84892374;0.802098;0.42083484;NaN;1.4609935;0.7658852;0.6737282;1.3598174;4.391215;16.257793;32.01207;4.4731174;8.099412;2.1158323;3.4353147;6.7735586;7.274571;0.46491784;2.8663921;3.2014027;49.761646;33.723267;6.045823;1.9063135;NaN;11.329142;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
169.50;37.165684;8.37906;0.9197639;1.127179;154.61716;76.9299;3.0042784;4.1644125;12.132938;8.862207;2.7281363;2.4847293;8.047634;7.602454;0.7866778;0.92493534;0.48733222;NaN;1.4482137;0.6953756;0.6138732;1.3387501;4.423381;16.25694;29.82096;4.164345;8.3751335;2.1097279;3.296972;6.877599;7.1401405;0.3955441;2.8245757;3.254498;50.321;27.797682;5.6171985;1.9759483;NaN;10.89213;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
170.00;38.036602;8.00471;0.9945714;1.0701858;141.08221;81.56479;2.5916634;3.5223608;11.969102;9.628197;2.6514144;2.5756323;8.488686;7.656316;0.7524553;1.0435798;0.57316655;NaN;1.4397669;0.65648186;0.5578547;1.3165482;4.402951;16.208826;27.537098;3.8565407;8.642105;2.118889;3.1271331;6.9636545;6.986992;0.34323665;2.8040333;3.3393178;50.704693;22.280382;5.192615;2.0377908;NaN;10.407876;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
170.50;38.7574;7.6160035;1.0809997;1.0379876;128.24306;85.90264;2.211262;3.0100546;11.750124;10.344041;2.6531103;2.7227974;8.866854;7.750215;0.74662584;1.1548203;0.67622566;NaN;1.435148;0.6457524;0.5069277;1.2905035;4.3358526;16.111004;25.245567;3.5561116;8.888816;2.1396382;2.9316027;7.030176;6.815053;0.3071359;2.8062656;3.469103;50.91692;17.303312;4.7795777;2.093961;NaN;9.893131;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
171.00;39.315414;7.2350903;1.175025;1.0272355;116.26515;89.843765;1.863481;2.616241;11.478904;10.985289;2.7173536;2.9118633;9.178009;7.8844795;0.7684122;1.2563921;0.79612046;NaN;1.4344226;0.6612097;0.4618817;1.2580105;4.230133;15.961343;23.028404;3.2703032;9.105255;2.1677403;2.7165222;7.076061;6.6242495;0.2855339;2.83145;3.656576;50.998466;12.978912;4.3842134;2.1484377;NaN;9.36814;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
171.50;39.700413;6.881058;1.272034;1.0340286;105.17198;93.30662;1.547359;2.3258288;11.161221;11.531137;2.8266993;3.1270971;9.419263;8.056062;0.8155385;1.347273;0.9345144;NaN;1.4379406;0.7027277;0.42315263;1.2166619;4.095405;15.758766;20.958807;3.0066822;9.283482;2.1986225;2.4880457;7.100708;6.4149995;0.27606404;2.8785908;3.9131649;51.0183;9.4073515;4.0112095;2.206728;NaN;8.85491;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
172.00;39.902493;6.57007;1.367121;1.055056;94.89284;96.268364;1.2610772;2.1222143;10.805713;11.96593;2.9639144;3.3522701;9.588272;8.259466;0.8839875;1.4279157;1.0950739;NaN;1.4459631;0.7719389;0.3910191;1.1643962;3.942246;15.503742;19.09781;2.7725353;9.418042;2.2276168;2.2520885;7.1041007;6.1885695;0.27595958;2.9456406;4.2482467;51.063076;6.6847835;3.6638634;2.2752879;NaN;8.375228;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
172.50;39.910835;6.3163443;1.4553518;1.0887904;85.31347;98.78126;1.0026025;1.9894359;10.423682;12.280206;3.1137438;3.5716817;9.682698;8.487874;0.9679526;1.5003626;1.2830143;NaN;1.4582368;0.8716683;0.36583856;1.0996859;3.781564;15.198427;17.493856;2.5742369;9.506191;2.2502182;2.0141585;7.086892;5.9472427;0.28236434;3.0295827;4.668461;51.225178;4.9099164;3.344217;2.3607342;NaN;7.9486217;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
173.00;39.713562;6.1337504;1.5320141;1.1364837;76.32089;100.970436;0.7703455;1.9137894;10.028747;12.471218;3.264465;3.7712471;9.70001;8.734298;1.0600439;1.5681916;1.5042956;NaN;1.473589;1.004997;0.34828988;1.0217525;3.6239514;14.846486;16.185093;2.4166298;9.547864;2.2623603;1.7792759;7.0504756;5.6942787;0.29265913;3.1264768;5.177147;51.589935;4.1862583;3.0532365;2.4689593;NaN;7.5904975;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
173.50;39.298706;6.0376277;1.5928646;1.2027177;67.83583;103.02769;0.5637511;1.8846972;9.63636;12.542911;3.4089909;3.9394994;9.637746;8.992587;1.1517597;1.6362613;1.7645842;NaN;1.489638;1.1741925;0.33957836;0.9307793;3.4790425;14.452636;15.203722;2.3024964;9.545395;2.2606866;1.5519507;6.997007;5.4336805;0.3047642;3.2314768;5.7739573;52.223328;4.618322;2.7910032;2.604282;NaN;7.3106775;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
174.00;38.65623;6.0464325;1.6344776;1.2953069;59.829655;105.21237;0.38372102;1.8947164;9.2632065;12.505369;3.545444;4.068384;9.494257;9.258173;1.2342008;1.7102622;2.0681891;NaN;1.5027122;1.3796993;0.34157228;0.8280952;3.354904;14.022016;14.581145;2.2321637;9.503017;2.242799;1.3362259;6.9293456;5.1698112;0.31738546;3.338878;6.454687;53.161606;6.3012347;2.5568876;2.768705;NaN;7.1124897;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
174.50;37.780727;6.1829042;1.6546865;1.4245399;52.32631;107.86552;0.2327908;1.9388281;8.926443;12.373842;3.6771214;4.1537337;9.269898;9.528471;1.2989404;1.7961153;2.4171627;NaN;1.5080315;1.6194428;0.35682184;0.7162929;3.2574902;13.559524;14.352522;2.203289;9.4262085;2.2074645;1.1357355;6.8509064;4.906938;0.3301672;3.442232;7.2113495;54.404324;9.304572;2.3496838;2.9613917;NaN;6.992499;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
175.00;36.674202;6.4745197;1.6529589;1.6018747;45.392204;111.43143;0.115012996;2.0132375;8.642822;12.167426;3.8118308;4.195343;8.968515;9.802959;1.3389487;1.8992617;2.8106806;NaN;1.5001825;1.8886476;0.38844508;0.5992428;3.1902204;13.069243;14.559222;2.2108498;9.320946;2.154764;0.9537666;6.7654214;4.648791;0.3437364;3.5345812;8.032505;55.91192;13.652644;2.167711;3.178443;NaN;6.940904;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
175.50;35.348267;6.952954;1.6306671;1.8382497;39.11795;116.47762;0.035548188;2.1140077;8.427687;11.907567;3.9606984;4.196636;8.598867;10.082985;1.3494608;2.0239167;3.2447712;NaN;1.4738705;2.1802125;0.43988207;0.4819664;3.1537313;12.554064;15.248065;2.2473567;9.192992;2.0861578;0.7933073;6.676604;4.3982215;0.35963288;3.6088293;8.903844;57.608376;19.304714;2.0088813;3.413028;NaN;6.942556;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
176.00;33.82526;7.6524453;1.5911454;2.1422896;33.596115;123.69276;0.0;2.2359135;8.293868;11.616518;4.136585;4.1639724;8.175688;10.37138;1.3286486;2.1723628;3.712377;NaN;1.4248271;2.485605;0.5145492;0.3703663;3.1458538;12.015579;16.466887;2.3032825;9.04728;2.0044627;0.6570755;6.58776;4.1570277;0.3801445;3.6582506;9.808963;59.3889;26.138988;1.8707666;3.6559696;NaN;6.978476;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
176.50;32.13798;8.60706;1.539417;2.5186527;28.899332;133.82706;0.013554395;2.3717158;8.250598;11.31588;4.3522644;4.1056423;7.7200375;10.671958;1.2779998;2.3444006;4.2037215;NaN;1.350776;2.7961118;0.6154294;0.27082795;3.161839;11.454272;18.256649;2.367696;8.887506;1.9137249;0.547529;6.501392;3.9259512;0.40804964;3.6771;10.730272;61.13151;33.944115;1.750682;3.896699;NaN;7.0277276;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
177.00;30.3279;9.846898;1.481528;2.966709;25.06249;147.54463;0.08004377;2.5119982;8.302476;11.025328;4.618537;4.030712;7.2587185;10.988989;1.2023419;2.5370421;4.706941;NaN;1.2523048;3.1041834;0.7446487;0.18972667;3.194837;10.869966;20.641203;2.4290519;8.715953;1.8189994;0.4668512;6.418822;3.704854;0.4463135;3.6612659;11.649968;62.71096;42.421005;1.645798;4.124493;NaN;7.069436;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
177.50;28.442236;11.393561;1.4236001;3.479783;22.07182;165.20708;0.2010611;2.645582;8.448667;10.761592;4.942446;3.9478323;6.8226953;11.326704;1.1094903;2.7444987;5.2089596;NaN;1.1334903;3.404601;0.9030879;0.13290253;3.2365916;10.262457;23.616636;2.4760728;8.533588;1.7260308;0.41691628;6.339916;3.4930236;0.49777582;3.6088703;12.550953;64.01288;51.19622;1.55328;4.3299103;NaN;7.0847864;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
178.00;26.530357;13.255421;1.3708076;4.0450516;19.862486;186.67325;0.37525064;2.7604074;8.682403;10.537736;5.3257732;3.8641872;6.444628;11.688824;1.0095384;2.9584758;5.6965218;NaN;1.0021605;3.6952424;1.09007;0.10515744;3.2782996;9.632253;27.142508;2.4986572;8.340378;1.640859;0.39924267;6.2629485;3.289553;0.5648696;3.5207314;13.417654;64.946075;59.846466;1.4704717;4.506158;NaN;7.058807;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
178.50;24.640146;15.42332;1.3265183;4.6442018;18.325613;211.21666;0.59786564;2.8447115;8.990948;10.362752;5.763996;3.7847002;6.15579;12.078122;0.9138751;3.1687794;6.1573133;NaN;0.86973476;3.9772913;1.3031769;0.10983388;3.3115492;8.981262;31.13719;2.4887357;8.135769;1.5693839;0.4149266;6.184625;3.09371;0.6493941;3.4005928;14.236623;65.45119;67.93171;1.3951157;4.650194;NaN;6.9818125;NaN;NaN;1.0714139;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
179.00;22.814943;17.86757;1.2918711;5.254775;17.323881;237.608;0.8606825;2.8882976;9.35606;10.241443;6.245848;3.7115858;5.982833;12.4959955;0.83404195;3.3641958;6.5811043;NaN;0.7506305;4.254866;1.5382156;0.14851771;3.329235;8.31334;35.479095;2.4410071;7.9192557;1.5169201;0.46456954;6.100297;2.9052246;0.752364;3.255054;14.9969015;65.50443;75.03293;1.325591;4.763361;NaN;6.8503914;NaN;NaN;1.0570698;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
179.50;21.09143;20.537008;1.2659206;5.852056;16.713614;264.30695;1.1523135;2.8836312;9.754998;10.174581;6.7535715;3.644287;5.9448323;12.942005;0.7805659;3.533534;6.9608254;NaN;0.66130805;4.5341835;1.7893372;0.2208914;3.3263404;7.6345963;40.01462;2.3534796;7.690916;1.4877659;0.54820997;6.0043383;2.7244456;0.8739632;3.0931802;15.690087;65.11629;80.78942;1.2611479;4.8513885;NaN;6.6678734;NaN;8.410896;1.0393679;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
180.00;19.498625;23.36066;1.246315;6.411322;16.36938;289.65506;1.4588721;2.8266747;10.162014;10.1592655;7.2638965;3.579792;6.051011;13.41341;0.7619072;3.6667159;7.293414;NaN;0.61901295;4.822408;2.0493107;0.32475436;3.300498;6.9534;44.57237;2.2277577;7.4518294;1.4848433;0.6652502;5.890668;2.5523448;1.0135691;2.9258032;16.310127;64.32565;84.93075;1.2020731;4.9237576;NaN;6.4442554;NaN;8.093151;1.0177009;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
180.50;18.058016;26.252222;1.2303878;6.9101615;16.206434;311.9959;1.7649405;2.717353;10.550221;10.189456;7.7497;3.513266;6.2994866;13.904712;0.7836469;3.755771;7.5802803;NaN;0.64034545;5.1264386;2.3099337;0.45620072;3.2522595;6.280074;48.98183;2.0690365;7.2043014;1.5094342;0.81439185;5.7533526;2.3903608;1.1698295;2.764581;16.852894;63.190937;87.298935;1.1497715;4.992504;NaN;6.195552;NaN;7.7900505;0.9918414;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
181.00;16.784485;29.116999;1.2163675;7.330595;16.196093;329.7523;2.0547392;2.559633;10.893678;10.256633;8.182196;3.4389167;6.6772;14.407295;0.84798574;3.795616;7.827254;NaN;0.73981166;5.4518394;2.5625427;0.6099353;3.1850379;5.6263037;53.09358;1.8857774;6.9518538;1.5610442;0.9936028;5.587232;2.2401211;1.3407869;2.620911;17.315594;61.779606;87.858284;1.1067344;5.0706377;NaN;5.9426107;NaN;7.5086155;0.9620399;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
181.50;15.68768;31.860529;1.2043247;7.660761;16.370752;341.55453;2.3133645;2.36118;11.169466;10.350537;8.533412;3.3509753;7.1610227;14.909248;0.9535934;3.7845256;8.043969;NaN;0.92850107;5.8020754;2.798598;0.7796816;3.1047256;5.0043163;56.79718;1.6891024;6.698994;1.6373986;1.2001278;5.3885055;2.1030936;1.5240197;2.5048194;17.69615;60.158226;86.69183;1.0764061;5.170435;NaN;5.7094827;NaN;7.2560444;0.9290795;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
182.00;14.773431;34.397644;1.1966017;7.895853;16.816895;346.4587;2.5279896;2.1326737;11.359556;10.459931;8.778679;3.244641;7.7198763;15.395461;1.0958233;3.724221;8.242684;NaN;1.213022;6.1781526;3.0102654;0.95862883;3.019028;4.425954;60.03323;1.4919475;6.450796;1.7345794;1.4305316;5.1552095;1.9802545;1.7167588;2.4239678;17.992628;58.38438;83.985695;1.0629237;5.3018966;NaN;5.5214343;14.919817;7.039155;0.8942846;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
182.50;14.044909;36.660492;1.1974907;8.038238;17.656818;344.1748;2.688899;1.8868506;11.452257;10.573364;8.898851;3.1168756;8.317535;15.848084;1.2672328;3.6195977;8.436641;NaN;1.5947902;6.5786552;3.190948;1.1398815;2.9366052;3.901741;62.796436;1.3080323;6.212363;1.8472943;1.6807891;4.887543;1.8718209;1.9159707;2.3829014;18.202826;56.50153;80.004166;1.0707564;5.4716477;NaN;5.402805;14.351524;6.8638115;0.8594938;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
183.00;13.503279;38.604183;1.2122384;8.096697;19.021969;335.14664;2.7902246;1.6373749;11.443083;10.679894;8.8820305;2.9669404;8.915797;16.247368;1.4583378;3.4781272;8.638187;NaN;2.0697336;7.0001135;3.3357298;1.3168765;2.8661227;3.4400752;65.128494;1.1507554;5.9882374;1.9692538;1.9464256;4.5880017;1.7771115;2.118413;2.3826325;18.32409;54.537125;75.0595;1.1042947;5.6823964;NaN;5.374856;13.759397;6.7343946;0.82700825;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
183.50;13.14772;40.209095;1.2455782;8.085;21.022903;320.3971;2.8303356;1.3976206;11.334977;10.769755;8.724592;2.7966213;9.477564;16.572868;1.6585026;3.3090012;8.856997;NaN;2.6284475;7.4375668;3.4416893;1.4837319;2.815323;3.0466151;67.101265;1.0321059;5.7818747;2.0936224;2.2227;4.2613125;1.6945637;2.3206549;2.4206111;18.353405;52.50386;69.48087;1.1674343;5.9330177;NaN;5.453823;13.136713;6.653363;0.7995261;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
184.00;12.974863;41.479378;1.3001691;8.019893;23.721495;301.21667;2.8118567;1.1795125;11.137869;10.8349285;8.431443;2.6101177;9.969499;16.804943;1.8568532;3.1221576;9.09862;NaN;3.2568092;7.885167;3.5080595;1.6355246;2.790233;2.7239287;68.793015;0.9616939;5.5952396;2.21349;2.5048068;3.9141743;1.6219022;2.5190613;2.491085;18.287739;50.403152;63.586494;1.2631943;6.219162;NaN;5.6494255;12.478348;6.6209564;0.7800783;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
184.50;12.977712;42.438046;1.3753958;7.918807;27.109802;278.885;2.7413187;0.9925001;10.86759;10.869581;8.015497;2.413622;10.364006;16.92637;2.0431316;2.927308;9.363672;NaN;3.9369864;8.336725;3.5362287;1.7684785;2.794596;2.4714296;70.26214;0.9459853;5.428597;2.3223214;2.7880664;3.5548213;1.5564325;2.7097847;2.5857985;18.12459;48.229885;57.661736;1.3933889;6.5341926;NaN;5.964004;11.781783;6.635063;0.77197;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
185.00;13.14427;43.11961;1.4668161;7.797567;31.099377;254.563;2.6284778;0.8428038;10.544317;10.87036;7.4964514;2.2146595;10.640445;16.923965;2.2084117;2.733082;9.64778;NaN;4.648765;8.786156;3.529574;1.880071;2.8295882;2.2855787;71.523766;0.9878015;5.28051;2.4143455;3.0680947;3.1924636;1.4954135;2.8887928;2.6949456;17.862654;45.97735;51.94502;1.5584111;6.870219;NaN;6.3923407;11.048003;6.6912823;0.7787229;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
185.50;13.456144;43.561718;1.5664886;7.6684394;35.522423;229.33627;2.485387;0.73302907;10.190702;10.836512;6.8990602;2.0212853;10.785573;16.789968;2.3456335;2.5463817;9.942358;NaN;5.3710914;9.227768;3.4931588;1.9690574;2.8938186;2.1603107;72.534485;1.0861255;5.148052;2.4848626;3.3409252;2.8366566;1.4364275;3.0519378;2.8082597;17.5025;43.641346;46.62154;1.7571503;7.2190156;NaN;6.9222264;10.2821245;6.7831573;0.8039977;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
186.00;13.887428;43.797436;1.6640811;7.538735;40.144463;204.26653;2.325313;0.66213995;9.829858;10.769808;6.2510295;1.8412517;10.793373;16.523016;2.449935;2.371996;10.235999;NaN;6.083667;9.656445;3.4333248;2.0354264;2.9836276;2.0876155;73.189186;1.2362128;5.0271897;2.5304441;3.603073;2.49663;1.377709;3.1950948;2.9161;17.047142;41.222923;41.823986;1.9870317;7.5727267;NaN;7.535649;9.493646;6.9025636;0.85147995;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
186.50;14.404349;43.849518;1.7485485;7.4101024;44.68636;180.33246;2.1616125;0.62587845;9.483402;10.6743;5.580809;1.6812524;10.664441;16.12859;2.5187738;2.2124789;10.516276;NaN;6.768464;10.067699;3.357213;2.0802932;3.0936012;2.0581963;73.331665;1.4299868;4.9132757;2.5490215;3.8515475;2.1806529;1.3183743;3.314362;3.0104172;16.502415;38.72955;37.63819;2.2441676;7.92435;NaN;8.210475;8.696234;7.040228;0.9247102;1.2675337;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
187.00;14.965955;43.72764;1.8099859;7.27865;48.85231;158.27205;2.0066745;0.6175598;9.169736;10.555878;4.9155054;1.5463318;10.4051485;15.61883;2.55186;2.0682957;10.771585;NaN;7.4109974;10.45765;3.2722578;2.105732;3.2172194;2.0621293;72.778015;1.656676;4.8015814;2.539877;4.0838265;1.8954835;1.2585137;3.406299;3.0854847;15.877072;36.174892;34.111645;2.523614;8.268034;NaN;8.922377;7.907036;7.1863165;1.0268441;1.2098355;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
187.50;15.525999;43.428917;1.8412093;7.1358814;52.36024;138.44502;1.871007;0.6292031;8.902667;10.421685;4.2791195;1.4395154;10.026748;15.011723;2.5509503;1.9381734;10.992681;NaN;8.001196;10.82296;3.1857016;2.1145618;3.3475382;2.0894713;71.34913;1.9036322;4.68781;2.5035522;4.297799;1.6459452;1.1991358;3.4681985;3.1383302;15.182593;33.577587;31.262608;2.819696;8.599241;NaN;9.646717;7.1455197;7.3310633;1.1603441;1.14829;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
188.00;16.036058;42.9414;1.8387045;6.9703836;54.971146;120.81868;1.7625343;0.6528017;8.690473;10.279439;3.6912742;1.361686;9.544474;14.329745;2.5195427;1.8195744;11.17363;NaN;8.533822;11.160777;3.1041765;2.1101246;3.4778178;2.1307662;68.90637;2.157244;4.568522;2.441698;4.491703;1.4346491;1.1419929;3.4983504;3.1688373;14.432687;30.9596;29.08825;3.1263666;8.914848;NaN;10.360158;6.431979;7.4653716;1.3266318;1.084905;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
188.50;16.44965;42.249638;1.8027904;6.7700176;56.514282;105.08115;1.6861578;0.68151873;8.535474;10.136675;3.166561;1.3117008;8.976719;13.598119;2.4625003;1.7092264;11.3120365;NaN;9.008361;11.468705;3.0333786;2.0960388;3.6020129;2.177415;65.383934;2.4038715;4.441427;2.3568974;4.664071;1.2619163;1.0893017;3.4962618;3.179538;13.64256;28.34467;27.570866;3.4375732;9.213202;NaN;11.041831;5.785828;7.5813518;1.5257349;1.0216103;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
189.00;16.726858;41.341167;1.7370453;6.524298;56.90552;90.80805;1.6436145;0.71061236;8.434102;10.000021;2.7145376;1.2867084;8.344207;12.842827;2.3856378;1.6036284;11.408586;NaN;9.4284315;11.744789;2.977853;2.0759509;3.7150848;2.22193;60.81145;2.6307209;4.3055215;2.2524793;4.813692;1.1258831;1.0433978;3.462794;3.175134;12.828039;25.757196;26.682018;3.747605;9.494171;NaN;11.673948;5.223873;7.672765;1.7559956;0.9603219;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
189.50;16.838814;40.212612;1.6473048;6.22662;56.15683;77.61776;1.6336114;0.7379188;8.37745;9.87456;2.340332;1.2826028;7.6691465;12.088669;2.2953198;1.4995141;11.466085;NaN;9.800817;11.987544;2.9408875;2.0533214;3.8131163;2.2580876;55.32234;2.8265986;4.1610775;2.1323388;4.9396;1.0228056;1.006399;3.4001894;3.1618147;12.004644;23.221655;26.384972;4.051393;9.759093;NaN;12.241941;4.7587585;7.735317;2.0138984;0.9030099;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
190.00;16.771175;38.874294;1.5405709;5.8760076;54.375828;65.292206;1.6522126;0.76379704;8.352208;9.76336;2.0457344;1.2945492;6.9743423;11.357516;2.1980894;1.3942215;11.488279;NaN;10.134253;12.196053;2.9245183;2.031241;3.8932528;2.2810025;49.14583;2.9825037;4.009491;2.0007722;5.0410933;0.9475223;0.97991806;3.311972;3.1464782;11.186717;20.762392;26.636189;4.3447433;10.010593;NaN;12.734252;4.3977623;7.7668104;2.2940774;0.8517336;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
190.50;16.526043;37.35265;1.424197;5.478095;51.755154;53.859436;1.693424;0.79056823;8.341946;9.667205;1.8305411;1.3174984;6.282285;10.666966;2.1003442;1.2859552;11.478723;NaN;10.438147;12.370095;2.9296114;2.012304;3.953513;2.2871583;42.583828;3.0920122;3.853038;1.8623389;5.117759;0.894026;0.96486986;3.2027204;3.1359437;10.386712;18.40361;27.386751;4.6244836;10.25217;NaN;13.141942;4.142083;7.7671223;2.5895398;0.8086348;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
191.00;16.121933;35.690105;1.30562;5.045136;48.552715;43.6203;1.7499044;0.82157457;8.328622;9.584607;1.6938723;1.3466289;5.614336;10.029509;2.0080674;1.1739306;11.439997;NaN;10.721367;12.5103035;2.955991;1.9985411;3.99254;2.27441;35.97649;3.1514368;3.6945758;1.7217358;5.1694965;0.8561047;0.9613994;3.07774;3.1362448;9.614707;16.169132;28.58452;4.888519;10.487572;NaN;13.458301;3.9867146;7.738021;2.8921108;0.7758768;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
191.50;15.5918;33.94259;1.1926335;4.5949993;45.064438;35.087166;1.8137304;0.8600857;8.294235;9.512064;1.6351949;1.3776796;4.9900866;9.452239;1.9266326;1.0584077;11.373435;NaN;10.991282;12.618332;3.0026011;1.9913919;4.009347;2.2419834;29.662313;3.1597846;3.5372322;1.583697;5.1965275;0.82798016;0.968936;2.9426467;3.1520607;8.878168;14.081737;30.177404;5.1357956;10.720016;NaN;13.678584;3.9209032;7.6828413;3.19307;0.75553787;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
192.00;14.979472;32.175083;1.094005;4.149315;41.592163;28.845478;1.8771422;0.9083215;8.222463;9.444563;1.6548499;1.4071488;4.4269238;8.9371;1.8606772;0.94063014;11.279377;NaN;11.253161;12.697056;3.0676725;1.9917356;4.003132;2.190469;23.939451;3.1185331;3.3841193;1.4529047;5.1993937;0.80485934;0.98636395;2.8029206;3.1863225;8.181995;12.1619215;32.117832;5.366199;10.951387;NaN;13.80002;3.9291391;7.606036;3.483918;0.7494818;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
192.50;14.334984;30.455988;1.0201937;3.7310896;38.410763;25.404037;1.9332163;0.96682906;8.100199;9.376261;1.7539529;1.4323488;3.9397595;8.481586;1.8140417;0.8226684;11.157818;NaN;11.509964;12.750711;3.1488736;1.999952;3.9731858;2.1217928;19.034374;3.031259;3.2381;1.3339084;5.1789184;0.7833452;1.0122737;2.6634808;3.24002;7.528781;10.426237;34.3679;5.5803833;11.181596;NaN;13.822054;3.9925632;7.5126433;3.7571688;0.75922555;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
193.00;13.709575;28.851095;0.9837938;3.3622038;35.73915;25.114462;1.9763986;1.034428;7.9188657;9.301267;1.9336733;1.4513583;3.5408828;8.079746;1.7897567;0.7071788;11.00917;NaN;11.762508;12.784897;3.2434466;2.0159953;3.9188943;2.0391552;15.082391;2.9031808;3.1016302;1.2310504;5.136156;0.7616674;1.0452532;2.5283363;3.312204;6.919255;8.885451;36.90452;5.7795634;11.4082155;NaN;13.746758;4.090634;7.4077196;4.0070696;0.7858424;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
193.50;13.151056;27.418026;0.9994586;3.0612557;33.71921;28.19057;2.0028594;1.1087239;7.675409;9.214441;2.194077;1.4628819;3.239808;7.7233653;1.79006;0.5970926;10.834899;NaN;12.009963;12.806409;3.3483205;2.039459;3.8398378;1.9469147;12.1221285;2.7406762;2.9766676;1.1483879;5.0723352;0.739697;1.0841577;2.4003577;3.4001558;6.3528104;7.543001;39.723553;5.9652762;11.626482;NaN;13.579261;4.20286;7.2957845;4.23014;0.82991195;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
194.00;12.700199;26.201754;1.0832891;2.842021;32.406376;34.786816;2.010666;1.1870527;7.37286;9.112106;2.5327902;1.4660937;3.043007;7.4031615;1.8164134;0.4952716;10.637835;NaN;12.250536;12.822861;3.4602065;2.069635;3.735955;1.8504019;10.103504;2.550825;2.86466;1.0896116;4.9888134;0.7187492;1.128319;2.281197;3.4996986;5.8280454;6.394141;42.84211;6.139133;11.8296385;NaN;13.328021;4.310431;7.1803203;4.4254603;0.89154154;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
194.50;12.388436;25.231716;1.2518733;2.7127051;31.774286;45.05881;1.999788;1.2676303;7.020432;8.992587;2.9438283;1.460476;2.9535084;7.10985;1.8695009;0.40416634;10.422034;NaN;12.4822445;12.842022;3.5756931;2.1055503;3.6077232;1.7556623;8.906518;2.3410158;2.7665896;1.0579664;4.887049;0.7012204;1.177665;2.1713595;3.6055946;5.3432264;5.4260845;46.298145;6.3025947;12.00953;NaN;13.004786;4.397571;7.063377;4.594643;0.9704476;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
195.00;12.237031;24.520868;1.521251;2.6760542;31.73425;59.166077;1.9719254;1.3506061;6.633086;8.856531;3.4168837;1.4457005;2.9703605;6.834994;1.9492024;0.32551956;10.192247;NaN;12.70362;12.8709;3.6913478;2.145979;3.456308;1.6691191;8.3666315;2.1186407;2.6830502;1.0561732;4.7685843;0.6901076;1.2327195;2.0704129;3.7119753;4.8966374;4.619239;50.147064;6.4567847;12.157356;NaN;12.624124;4.4525013;6.9453335;4.741505;1.0660716;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
195.50;12.257592;24.06666;1.9061459;2.7301059;32.16762;77.24327;1.9301935;1.4387568;6.2306185;8.706974;3.9373212;1.4215738;3.0881026;6.571602;2.0545387;0.26012364;9.953109;NaN;12.914262;12.914606;3.8038385;2.1894479;3.283659;1.5971674;8.301985;1.8908933;2.6143274;1.0863435;4.635056;0.6884749;1.2944915;1.9772925;3.8127716;4.4867735;3.9494643;54.455303;6.60235;12.264388;NaN;12.202547;4.467939;6.824832;4.871471;1.1777089;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
196.00;12.453585;23.853783;2.4196336;2.8692813;32.966255;99.366684;1.878745;1.5376449;5.8363094;8.549139;4.486937;1.3880596;3.2963989;6.314483;2.1836011;0.20768948;9.708308;NaN;13.11516;12.975124;3.9100468;2.234242;3.0925226;1.545736;8.538088;1.6646549;2.5604713;1.149884;4.488217;0.6989481;1.3642774;1.8906579;3.9021118;4.112378;3.391039;59.291344;6.7393594;12.32257;NaN;11.757265;4.4411354;6.6989136;4.990794;1.3046272;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
196.50;12.822471;23.858143;3.0732448;3.0855782;34.074535;125.52248;1.8223464;1.6552056;5.4752445;8.390005;5.045362;1.3453748;3.5800257;6.0603943;2.3334904;0.16684435;9.459986;NaN;13.308758;13.050118;4.0071793;2.2784295;2.8863537;1.5198523;8.926762;1.4464568;2.5213325;1.2474031;4.329953;0.72330314;1.4434007;1.8092287;3.9746687;3.77234;2.919867;64.71475;6.8672576;12.324913;NaN;11.304743;4.3735137;6.5633497;5.105689;1.4461468;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
197.00;13.358022;24.051497;3.8773243;3.3696198;35.525673;155.5806;1.7659552;1.8008938;5.172454;8.237719;5.5918465;1.294129;3.919323;5.8080215;2.5002718;0.1352774;9.208535;NaN;13.498757;13.132027;4.09286;2.3199155;2.6691463;1.5232345;9.3576;1.2424784;2.496544;1.3786079;4.1622777;0.76220757;1.5329332;1.732046;4.0259347;3.465497;2.5164788;70.764305;6.9848723;12.265692;NaN;10.859241;4.2699757;6.4131446;5.2214904;1.6016618;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
197.50;14.052304;24.406036;4.8412404;3.7113738;37.465263;189.31563;1.7143666;1.984623;4.951041;8.100909;6.1070957;1.2354798;4.29114;5.5578823;2.6789846;0.110032044;8.952878;NaN;13.689696;13.207659;4.1651936;2.3565254;2.4451993;1.5579615;9.761807;1.0585415;2.485449;1.5422;3.9872944;0.8151301;1.6334378;1.6586131;4.052423;3.19039;2.1684148;77.44646;7.0904617;12.1405;NaN;10.431566;4.138007;6.243171;5.341943;1.7705989;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
198.00;14.896992;24.898159;5.973038;4.100535;40.15716;226.51833;1.6719476;2.2157445;4.830494;7.988016;6.5748067;1.1712645;4.670266;5.3122053;2.8637278;0.08792291;8.691114;NaN;13.886351;13.258505;4.2227864;2.3861063;2.218865;1.6242502;10.109452;0.9000711;2.486981;1.7357818;3.807132;0.88043004;1.7447692;1.5888991;4.051796;2.9450436;1.8716948;84.725334;7.1817913;11.9462595;NaN;10.02821;3.986701;6.0488763;5.468713;1.9523212;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
198.50;15.883803;25.510784;7.2783113;4.5266914;43.969795;267.1767;1.6425036;2.5022674;4.82532;7.9066772;6.9826503;1.1040891;5.0311584;5.074838;3.0478358;0.06601918;8.421431;NaN;14.093044;13.261866;4.2647314;2.4066505;1.9943056;1.7203631;10.401941;0.7719899;2.4995244;1.955792;3.6238437;0.95560133;1.8659583;1.523219;4.022928;2.726808;1.6313331;92.51575;7.256245;11.681237;NaN;9.650981;3.8258004;5.8269787;5.6011696;2.1459913;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
199.00;17.004017;26.233833;8.75822;4.9793468;49.34416;311.56927;1.6292906;2.8504121;4.9441323;7.86324;7.322545;1.0373236;5.349723;4.8511953;3.2241461;0.0421074;8.143028;NaN;14.312953;13.192772;4.2905498;2.4164274;1.7752817;1.8426428;10.661901;0.6785392;2.520774;2.1974828;3.4392822;1.0376251;1.9951942;1.4620204;3.965929;2.5323157;1.4608421;100.68022;7.3109784;11.345119;NaN;9.297215;3.6648738;5.5760546;5.7364526;2.350413;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
199.50;18.24729;27.062834;10.406882;5.44796;56.748043;360.0677;1.6351706;3.2644765;5.189249;7.8624463;7.590223;0.9749863;5.604928;4.6482186;3.3853602;0.015072771;7.8568554;NaN;14.547467;13.026503;4.300097;2.4141018;1.5650029;1.9856765;10.922422;0.6230355;2.5476186;2.4549558;3.2549741;1.1233655;2.129901;1.4056383;3.8821104;2.3575659;1.3809161;109.03118;7.343105;10.939127;NaN;8.960501;3.5126674;5.2969546;5.869787;2.5638924;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
200.00;19.60004;27.995901;12.208596;5.922098;66.62293;412.61868;1.6629189;3.7469094;5.55687;7.9072995;7.7842493;0.92151296;5.7800603;4.4743023;3.5244534;NaN;7.56599;NaN;14.795667;12.741429;4.2934546;2.3988168;1.3660479;2.1425655;11.217241;0.60759175;2.576101;2.7212808;3.0719981;1.2099348;2.2668955;1.3540626;3.7739038;2.19814;1.4174758;117.3387;7.3499093;10.46615;NaN;8.631815;3.3766677;4.9929776;5.9950185;2.7841454;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
200.50;21.04384;29.029675;14.135587;6.3916836;79.330696;468.17496;1.7156419;4.2983785;6.037786;7.9990654;7.9047685;0.8814194;5.8635216;4.3391194;3.635097;NaN;7.2756176;NaN;15.054009;12.321793;4.270822;2.3702414;1.1803496;2.3052866;11.5728655;0.6328263;2.6014934;2.9887006;2.8909004;1.2949781;2.4026067;1.3067662;3.6447268;2.049516;1.5993135;125.34394;7.3291106;9.930788;NaN;8.300952;3.2628772;4.669755;6.1052876;3.0082395;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
201.00;22.554222;30.154966;16.146944;6.8473005;95.105064;524.47003;1.797259;4.9176455;6.618516;8.137425;7.9522395;0.8588829;5.8491406;4.253281;3.712062;NaN;6.9926333;NaN;15.316225;11.759974;4.232441;2.32857;1.0092232;2.465129;12.00318;0.69762105;2.6184936;3.2489285;2.711684;1.376854;2.5333207;1.2626524;3.4987917;1.9074512;1.9555011;132.7773;7.279142;9.339271;NaN;7.9580097;3.175774;4.3348413;6.1937456;3.2326114;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
201.50;24.100122;31.352873;18.189163;7.2804494;114.011986;578.3611;1.9129791;5.601201;7.282753;8.320698;7.926517;0.8572848;5.736088;4.2277784;3.7515318;NaN;6.724914;NaN;15.5734625;11.057949;4.178565;2.27447;0.85342246;2.6131697;12.50666;0.7989776;2.6215615;3.4935164;2.53388;1.4546872;2.6554234;1.2201161;3.3408623;1.7683625;2.5127382;139.37979;7.199419;8.699258;0.011265864;7.594818;3.1184185;3.9970436;6.2542477;3.45316;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
202.00;25.644218;32.59214;20.198528;7.6836433;135.92102;626.5365;2.0696719;6.342605;8.012928;8.5460825;7.826487;0.8787756;5.528501;4.2731843;3.7513254;NaN;6.480402;NaN;15.814654;10.227708;4.1094728;2.2089927;0.7132078;2.7407815;13.066067;0.9320124;2.605364;3.714277;2.356691;1.5282923;2.7656128;1.1772218;3.1759577;1.6296605;3.2928998;144.92526;7.0905776;8.019555;0.004985487;7.20612;3.092654;3.6655686;6.281935;3.6654096;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
202.50;27.144144;33.828194;22.105238;8.050399;160.4898;666.12366;2.27606;7.131673;8.791721;8.809892;7.650324;0.9239114;5.2349653;4.3986335;3.7109737;NaN;6.2661343;NaN;16.027113;9.290562;4.0255384;2.1334488;0.58842623;2.840128;13.650281;1.0901121;2.5653021;3.9037347;2.1792033;1.5980072;2.8610675;1.1319528;3.009027;1.4899812;4.3108783;149.24075;6.9546466;7.309883;0.0010009009;6.790369;3.0993497;3.3490832;6.273676;3.8647509;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
203.00;28.554464;35.004116;23.838673;8.375162;187.16281;694.8948;2.5426245;7.9537616;9.603361;9.107725;7.3963246;0.99140704;4.8679433;4.6106644;3.631676;NaN;6.087278;NaN;16.197298;8.275501;3.9273336;2.0492792;0.47858474;2.904617;14.217876;1.2652714;2.4980657;4.055566;2.0006511;1.6644723;2.939546;1.0824971;2.844603;1.3492762;5.5728517;152.22208;6.7951403;6.580713;0.0;6.3501115;3.1386523;3.054827;6.2283063;4.046721;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
203.50;29.829157;36.053505;25.33318;8.65325;215.18611;711.1766;2.8811355;8.789457;10.434576;9.434586;7.0641465;1.0780578;4.443148;4.91205;3.5161288;NaN;5.946298;NaN;16.311695;7.216854;3.8157363;1.957938;0.3829173;2.9293048;14.721972;1.448591;2.4021506;4.164992;1.820692;1.7283921;2.9994366;1.0275062;2.6864767;1.2087419;7.075046;153.8423;6.6170526;5.843208;0.0022754173;5.8919244;3.210227;2.7878935;6.1466966;4.2073197;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
204.00;30.924309;36.90496;26.53363;8.880959;243.6399;713.8214;3.3037968;9.614917;11.275099;9.7849455;6.6562138;1.1788548;3.97887;5.3007765;3.3682406;NaN;5.842329;NaN;16.357727;6.151626;3.6920273;1.8608001;0.3004627;2.9112003;15.115853;1.630911;2.2782636;4.229088;1.6396536;1.7903312;3.0397615;0.9662935;2.5374215;1.0706033;8.803014;154.15163;6.4267173;5.1093025;0.0077282935;5.4259534;3.3134577;2.550783;6.031658;4.3433366;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
204.50;31.800747;37.487812;27.399984;9.05592;271.48987;702.45605;3.822012;10.40293;12.117667;10.152781;6.1789637;1.2872989;3.4952216;5.76933;3.1927893;NaN;5.770856;NaN;16.324615;5.116848;3.5579553;1.759098;0.23013823;2.8494582;15.358645;1.8035218;2.1295455;4.246982;1.458723;1.8505803;3.0601442;0.89892364;2.3990107;0.93779355;10.731306;153.26823;6.231542;4.391788;0.01592101;4.9650936;3.4476023;2.3432841;5.8877106;4.4526515;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
205.00;32.42631;37.738586;27.910295;9.177707;297.655;677.8343;4.4448404;11.124704;12.957543;10.531629;5.6436787;1.3958899;3.0132494;6.3044167;2.995068;NaN;5.7237806;NaN;16.2041;4.147259;3.4157512;1.6539015;0.17081827;2.745449;15.420362;1.9588698;1.9615695;4.2199197;1.2800423;1.9091065;3.0607471;0.8261963;2.271548;0.8135649;12.823573;151.36143;6.039626;3.7042973;0.026169263;4.5239105;3.6118898;2.1627033;5.720748;4.5344667;6.317904;NaN;NaN;5.2377357;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
205.50;32.777695;37.60748;28.061846;9.248586;321.08658;641.87305;5.177293;11.752171;13.791639;10.914674;5.0667133;1.4967482;2.5539236;6.887257;2.7805507;NaN;5.6899557;NaN;15.9909525;3.2734587;3.2680738;1.5461366;0.12142435;2.6026895;15.285736;2.0911896;1.782098;4.15119;1.1066921;1.9655825;3.042199;0.7495194;2.154126;0.70107764;15.033004;148.62953;5.8593016;3.0610688;0.03765807;4.117411;3.8055751;2.0043998;5.53763;4.5894313;6.2319283;NaN;NaN;5.4075904;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
206.00;32.841656;37.06422;27.870335;9.274174;340.84967;597.1668;6.018647;12.260549;14.61738;11.294902;4.4690824;1.5823003;2.1370206;7.4944873;2.5546103;NaN;5.6561694;NaN;15.683241;2.5205748;3.11789;1.4366331;0.08101937;2.4266355;14.956279;2.197002;1.6006099;4.045926;0.9425639;2.0194736;3.0055447;0.67070156;2.044794;0.6030211;17.303041;145.27567;5.6986322;2.4763978;0.049562167;3.7597597;4.0279503;1.8625548;5.345753;4.6196423;6.096387;NaN;NaN;5.5820937;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
206.50;32.615654;36.102543;27.367357;9.263773;356.19705;546.24164;6.9610324;12.630763;15.431504;11.665329;3.8753862;1.6459445;1.7799752;8.099608;2.322315;NaN;5.608495;NaN;15.282322;1.9074272;2.9682937;1.326194;0.04890203;2.2243524;14.450273;2.2754047;1.4276358;3.9108007;0.7921365;2.0701704;2.9522123;0.5917104;1.9408337;0.52131456;19.568441;141.48535;5.5649195;1.9637808;0.0611539;3.4630795;4.2783256;1.7310542;5.1525993;4.6285048;5.9105883;NaN;NaN;5.7599435;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
207.00;32.10785;34.74257;26.596601;9.230118;366.62537;491.09412;7.9884906;12.851368;16.22894;12.019292;3.3122392;1.6826282;1.4968276;8.674886;2.088302;NaN;5.5338163;NaN;14.792607;1.446077;2.8222926;1.2156842;0.024677359;2.0040758;13.80077;2.328137;1.2739806;3.7536206;0.66016424;2.1171327;2.883983;0.514437;1.8390934;0.4569171;21.756733;137.40921;5.464243;1.5348911;0.0718753;3.236421;4.5559773;1.6043683;4.9653144;4.6204495;5.676181;NaN;NaN;5.939121;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
207.50;31.336544;33.03063;25.609318;9.18834;371.90674;433.33365;9.076738;12.919691;17.001957;12.350779;2.8063543;1.6892705;1.2973906;9.19352;1.8567176;NaN;5.4213023;NaN;14.221142;1.1416922;2.6825728;1.1061118;0.008288883;1.7747055;13.051998;2.3593984;1.1499026;3.5828779;0.5513236;2.1600177;2.8029747;0.44050562;1.7363607;0.40976235;23.790266;133.15279;5.401089;1.1985673;0.08137412;3.0849948;4.8600745;1.478311;4.7903285;4.60053;5.39704;NaN;5.2533145;6.1169443;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
208.00;30.329044;31.036335;24.45965;9.154298;372.0933;374.7031;10.193756;12.842059;17.739729;12.654745;2.3825684;1.6649916;1.1867563;9.631821;1.6312205;NaN;5.2635326;NaN;13.577063;0.9926329;2.551286;0.9986973;0.0;1.5452769;12.254871;2.3754454;1.0643387;3.4072862;0.46987185;2.1987655;2.7116213;0.37114733;1.6297263;0.3788082;25.589052;128.77507;5.378091;0.959998;0.08950522;3.009721;5.1895933;1.3505642;4.6330304;4.573949;5.078968;NaN;5.37206;6.290174;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
208.50;29.120049;28.846998;23.200401;9.14243;367.49625;317.4137;11.30125;12.633158;18.428421;12.927371;2.0620022;1.6111299;1.1652213;9.971131;1.4150101;NaN;5.057123;NaN;12.871033;0.99077606;2.429879;0.8949155;3.2785625E-4;1.3244314;11.462457;2.3839993;1.0242622;3.2353427;0.41933948;2.2336254;2.6126301;0.307153;1.5169042;0.36219114;27.074509;124.29464;5.395883;0.8202924;0.096300706;3.0071461;5.543205;1.2209343;4.4975104;4.545549;4.729253;NaN;5.514642;6.4551682;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
209.00;27.749657;26.559975;21.879662;9.163634;358.6458;263.90573;12.356941;12.314688;19.051819;13.166188;1.8605273;1.531056;1.2285898;10.199281;1.2108697;NaN;4.802732;NaN;12.114719;1.1221056;2.3189948;0.79651207;0.009913233;1.1199361;10.7261915;2.39354;1.0342375;3.0749352;0.40230113;2.2651198;2.5089135;0.24891143;1.396479;0.35746193;28.174036;119.70193;5.453093;0.7765469;0.10191943;3.0697298;5.919163;1.0913029;4.3863773;4.5193377;4.3561435;NaN;5.6784434;6.6080523;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
209.50;26.2611;24.273863;20.538574;9.223634;346.23877;216.18028;13.317471;11.913514;19.592463;13.370063;1.7877089;1.4298164;1.3688802;10.311429;1.0211867;NaN;4.504504;NaN;11.320344;1.3676268;2.218467;0.70549285;0.029346578;0.93828356;10.093499;2.4125452;1.0962172;2.9330127;0.4202312;2.2939649;2.4034805;0.19651207;1.2680544;0.36186528;28.826216;114.974594;5.5464377;0.8223721;0.10658989;3.1864736;6.3151946;0.96530956;4.3006606;4.4980955;3.9683144;NaN;5.858024;6.7448883;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
210.00;24.69835;22.079676;19.210295;9.322182;331.08133;175.22716;14.141658;11.459522;20.033163;13.53898;1.8463476;1.3136364;1.5753478;10.310177;0.84794575;NaN;4.1691475;NaN;10.500384;1.7046617;2.1273901;0.62408715;0.058978055;0.78440416;9.607037;2.4487622;1.2095871;2.8153481;0.47345313;2.3209667;2.2993038;0.14989126;1.1323006;0.37262237;28.98617;110.09279;5.670938;0.9487465;0.110562496;3.343838;6.728375;0.8478279;4.239814;4.483135;3.5743668;NaN;6.045559;6.8618402;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
210.50;23.103798;20.053137;17.92008;9.453352;314.03275;140.97766;14.793797;10.9834385;20.35872;13.673656;2.0326674;1.1893607;1.8357056;10.204967;0.69269615;NaN;3.804867;NaN;9.667372;2.1084802;2.0442803;0.5546703;0.09873916;0.6615001;9.305539;2.5085669;1.371442;2.726392;0.5611706;2.3469143;2.1991646;0.108984396;0.99090177;0.38719416;28.630484;105.05126;5.8202043;1.1450137;0.114083014;3.5268347;7.1550064;0.74432194;4.2018127;4.474227;3.1824198;NaN;6.231482;6.9553223;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
211.00;21.516243;18.249039;16.686234;9.606895;295.9535;112.74505;15.246596;10.514785;20.557634;13.775047;2.3370712;1.0639077;2.137421;10.010867;0.55648524;NaN;3.4204307;NaN;8.833808;2.5541563;1.9672977;0.49965712;0.14802207;0.57101196;9.225732;2.5964813;1.5770488;2.6692085;0.68156976;2.3724883;2.1054995;0.07385629;0.8464281;0.40348768;27.76086;99.86652;5.9867873;1.3997729;0.117392525;3.720185;7.590511;0.66018254;4.183342;4.4697165;2.7998195;1.0013111;6.4052587;7.0221357;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
211.50;19.969341;16.698301;15.521571;9.770367;277.6599;89.76128;15.483441;10.08011;20.623617;13.8437805;2.7453487;0.9437684;2.4689376;9.746884;0.43978798;NaN;3.024578;NaN;8.012141;3.0184371;1.8945048;0.46136189;0.20562449;0.5127203;9.404562;2.7148771;1.8204406;2.6454923;0.8319674;2.3982053;2.020252;0.044781763;0.7021438;0.41998842;26.405916;94.57806;6.1625633;1.7015208;0.12074761;3.9094687;8.029335;0.6001448;4.180054;4.4668193;2.4329689;0.9940216;6.5562267;7.0596;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
212.00;18.490599;15.407877;14.435023;9.931493;259.8868;71.44841;15.499712;9.7015505;20.556675;13.879623;3.2401893;0.8345966;2.82071;9.434055;0.34244922;NaN;2.625786;NaN;7.214748;3.4813676;1.8241253;0.44183707;0.2697798;0.4849602;9.880766;2.8638966;2.0950618;2.6556566;1.0089792;2.4244046;1.9447557;0.022270672;0.5617801;0.43581498;24.620646;89.2441;6.3391337;2.0389895;0.12445729;4.0821342;8.464899;0.5678501;4.186884;4.4620256;2.0872664;0.98509765;6.6744347;7.065681;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
212.50;17.100977;14.363232;13.432996;10.080269;243.25792;57.362423;15.303005;9.39573;20.363642;13.881072;3.8028295;0.7409298;3.1859653;9.093528;0.26365486;NaN;2.2323623;NaN;6.453838;3.9274771;1.7547659;0.44270593;0.33828276;0.484918;10.695036;3.041566;2.3943899;2.6989675;1.2086866;2.4512727;1.8796589;0.007048816;0.42929518;0.45068285;22.483404;83.93362;6.508215;2.4012256;0.1289305;4.22827;8.889576;0.56559956;4.1983976;4.451583;1.7671254;0.9772589;6.7513957;7.039122;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
213.00;15.815018;13.532824;12.520275;10.21031;228.26495;47.0078;14.912253;9.17302;20.058084;13.845121;4.4145865;0.666054;3.5611482;8.7448635;0.20195292;NaN;1.8527128;NaN;5.7412577;4.34635;1.6855646;0.46500114;0.40869874;0.50899714;11.888223;3.244078;2.712465;2.7737122;1.4267968;2.478906;1.8249158;0.0;0.30864555;0.4647872;20.09063;78.71658;6.6620073;2.7775185;0.13472126;4.341091;9.294736;0.5943183;4.2091527;4.4319596;1.4760289;0.9733736;6.780716;6.9795794;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
213.50;14.641444;12.87376;11.700369;10.31921;215.25534;39.752407;14.355819;9.03724;19.659594;13.767288;5.0580688;0.61200297;3.946006;8.404707;0.15534504;NaN;1.4955817;NaN;5.0881643;4.7325044;1.6162754;0.50902474;0.47861037;0.5532035;13.49744;3.466193;3.0442767;2.8773873;1.6587754;2.5073922;1.7798209;0.0020703957;0.20359029;0.47863087;17.54981;73.65497;6.793523;3.1573741;0.14256456;4.417091;9.6708765;0.6536955;4.2140303;4.4002533;1.2166055;0.9761421;6.758534;6.887751;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
214.00;13.584002;12.337841;10.97535;10.407896;204.42947;34.906307;13.668807;8.985732;19.192526;13.641916;5.717919;0.5796654;4.3433323;8.085924;0.12141965;NaN;1.1700613;NaN;4.504569;5.084634;1.5472592;0.5742466;0.54587793;0.613513;15.55049;3.7016957;3.3859806;3.0068855;1.8999606;2.5369008;1.7431062;0.014165368;0.117534615;0.49282455;14.971651;68.79629;6.8968716;3.5306814;0.15339047;4.4558873;10.007854;0.742461;4.2085094;4.354488;0.99068904;0.987773;6.6837525;6.765481;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
214.50;12.642433;11.87712;10.345461;10.479223;195.84795;31.86592;12.889928;9.009923;18.684351;13.4627285;6.3810086;0.56897104;4.7584386;7.7972383;0.09753278;NaN;0.88527143;NaN;3.998764;5.4043727;1.4793966;0.6592494;0.60885924;0.6861746;18.059368;3.943856;3.73493;3.1586676;2.1456642;2.5677567;1.7130871;0.037064295;0.053416684;0.5078774;12.462448;64.17068;6.967498;3.888152;0.16831078;4.459792;10.295245;0.8587411;4.18887;4.293756;0.79934925;1.0096924;6.558052;6.61582;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
215.00;11.813427;11.44851;9.808685;10.536196;189.4489;30.201982;12.058248;9.096275;18.163809;13.223581;7.0360866;0.5791433;5.198426;7.5433297;0.08101474;NaN;0.6497275;NaN;3.5767014;5.6948404;1.4139409;0.7617319;0.66655475;0.76791656;21.014101;4.1858406;4.0895357;3.3289373;2.3912632;2.6004906;1.687844;0.07135495;0.013633523;0.5240118;10.117676;59.791668;7.0023556;4.2219796;0.18857674;4.433157;10.522837;1.000414;4.1523185;4.218203;0.6428934;1.0423324;6.3856926;6.443033;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
215.50;11.091375;11.017098;9.360554;10.580246;185.0746;29.646149;11.21019;9.227622;17.659056;12.919342;7.672973;0.6089735;5.6713266;7.3253107;0.06937512;NaN;0.47049105;NaN;3.2414176;5.959251;1.3523247;0.878579;0.7186575;0.85603225;24.37808;4.4210477;4.448981;3.513793;2.6322844;2.6358533;1.665428;0.11739501;0.0;0.5410385;8.017588;55.65975;7.0000157;4.526575;0.21551836;4.381605;10.681257;1.1653988;4.0970182;4.128865;0.52084714;1.085031;6.1731467;6.2525253;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
216.00;10.469013;10.558064;8.994317;10.609993;182.50493;30.006168;10.377089;9.384729;17.19601;12.546785;8.281533;0.65710044;6.185163;7.141476;0.06047953;NaN;0.35227495;NaN;2.992566;6.1998463;1.2959546;1.0060011;0.765476;0.9483342;28.085957;4.6433353;4.8128366;3.709354;2.8644767;2.6747816;1.6440686;0.17531581;0.01372191;0.5583033;6.2252026;51.76752;6.9606986;4.799154;0.25046864;4.311248;10.762697;1.3518419;4.0220327;4.0274115;0.4319439;1.1360657;5.928588;6.050689;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
216.50;9.937949;10.057291;8.701613;10.620693;181.49419;31.09038;9.5835085;9.547906;16.797047;12.105398;8.850689;0.7222798;6.746995;6.988173;0.05267145;NaN;0.29668725;NaN;2.826153;6.4172893;1.2460315;1.139732;0.80774575;1.0430015;32.044796;4.8471665;5.1806316;3.9118626;3.0838876;2.718324;1.6223634;0.24505094;0.055383533;0.5747225;4.786702;48.10483;6.8862176;5.0399475;0.29467615;4.227968;10.761679;1.5581714;3.9272065;3.915837;0.37414703;1.1928121;5.661295;5.8446608;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
217.00;9.48916;9.510906;8.47349;10.604417;181.80634;32.674805;8.846456;9.698519;16.480097;11.597997;9.367709;0.8036175;7.361999;6.8607073;0.044846673;NaN;0.30182683;NaN;2.7345676;6.610534;1.2033968;1.2752645;0.8463588;1.1383535;36.138683;5.027678;5.5514326;4.117755;3.286926;2.7675273;1.5994346;0.3263716;0.12494489;0.5888904;3.7338278;44.662834;6.779838;5.251906;0.34921607;4.1368437;10.675798;1.7830215;3.813005;3.7961526;0.34472194;1.2520062;5.38103;5.6420016;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
217.50;9.113508;8.924067;8.301594;10.550841;183.24255;34.5057;8.175465;9.82026;16.258228;11.031076;9.818004;0.90074795;8.032608;6.754177;0.036464833;NaN;0.36236227;NaN;2.7069361;6.7771463;1.1684095;1.4081069;0.8820626;1.2325966;40.23626;5.1806865;5.9234753;4.3236914;3.4704185;2.8232884;1.5750165;0.41890883;0.22173508;0.5992448;3.0874941;41.43614;6.6460433;5.4398637;0.41491365;4.0417395;10.506348;2.0250523;3.6803486;3.6701365;0.34036058;1.3100733;5.0974298;5.450328;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
218.00;8.802247;8.309188;8.1792145;10.448499;185.65575;36.32752;7.5734224;9.900128;16.139618;10.414852;10.185582;1.01394;8.757808;6.66417;0.027511526;NaN;0.47005814;NaN;2.7297704;6.9139314;1.1408821;1.5340275;0.9151675;1.3236021;44.20027;5.3026752;6.2938857;4.5265565;3.631647;2.8861969;1.5494859;0.52215475;0.34443915;0.6042694;2.8615942;38.422977;6.490231;5.6092906;0.49228665;3.9451115;10.2587185;2.2827048;3.5304563;3.5391796;0.35736948;1.3634826;4.819457;5.2769136;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
218.50;8.547464;7.683876;8.101875;10.286249;188.94887;37.91633;7.0379224;9.929101;16.127855;9.762945;10.454156;1.1441481;9.532665;6.5872836;0.018427432;NaN;0.6146729;NaN;2.7878807;7.0176597;1.1200681;1.6492733;0.9453341;1.4087646;47.89781;5.3907824;6.658534;4.7234125;3.768362;2.956365;1.5238079;0.6354395;0.4910926;0.602704;3.0659842;35.62376;6.31835;5.7648773;0.5815071;3.8480124;9.942525;2.5539327;3.3647227;3.4042318;0.39190507;1.4090791;4.5549436;5.128299;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
219.00;8.342402;7.068726;8.067327;10.054778;193.0575;39.09792;6.5629377;9.902529;16.22244;9.091778;10.60876;1.2929939;10.348202;6.521475;0.010026072;NaN;0.7850839;NaN;2.8654716;7.0857244;1.1047146;1.7507553;0.9714752;1.4849772;51.209892;5.442804;7.0120287;4.911415;3.878772;3.0332787;1.4994124;0.75787926;0.6590867;0.5937152;3.7077203;33.038734;6.136493;5.9092345;0.6823828;3.750276;9.571384;2.835969;3.1846583;3.2658525;0.4402369;1.444359;4.310248;5.0099382;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
219.50;8.181509;6.485062;8.074882;9.747933;197.92139;39.749203;6.1405234;9.820307;16.419376;8.419705;10.637657;1.4626881;11.191727;6.4662113;0.0034266643;NaN;0.97048235;NaN;2.9472907;7.1165867;1.0931698;1.8361698;0.9917964;1.5487434;54.039097;5.4572167;7.3478665;5.0876985;3.961514;3.1156876;1.4780102;0.88830525;0.84519887;0.57700455;4.7900953;30.665604;5.9504747;6.0420065;0.7943548;3.6508374;9.162314;3.1251795;2.991893;3.1243439;0.4990013;1.467662;4.090034;4.9259043;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
220.00;8.060207;5.952788;8.124217;9.363804;203.45229;39.795544;5.7623386;9.686875;16.711754;7.7659717;10.534159;1.6558814;12.047606;6.4224315;0.0;NaN;1.1614666;NaN;3.0197096;7.10996;1.0835234;1.9040573;1.0039809;1.5964165;56.314526;5.433223;7.6587205;5.249261;4.015609;3.2015584;1.4613646;1.0251805;1.0456553;0.5528444;6.3094025;28.4978;5.7654295;6.1596003;0.91650134;3.5481446;8.734792;3.4170434;2.7882373;2.979948;0.5654222;1.4782711;3.8971655;4.878681;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
220.50;7.9744234;5.48846;8.213925;8.905439;209.5069;39.209934;5.4208255;9.511062;17.090227;7.1495776;10.298034;1.8754617;12.898428;6.3923154;0.0013497506;NaN;1.3508435;NaN;3.0716164;7.0667176;1.0737685;1.9537798;1.0054896;1.6245432;57.993713;5.370811;7.9368477;5.3928666;4.0404067;3.2881043;1.4510436;1.1665285;1.2562323;0.52203083;8.249941;26.523819;5.5854745;6.255585;1.0475538;3.4406052;8.30953;3.7062697;2.575772;2.8330507;0.63747334;1.476422;3.7327125;4.869052;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
221.00;7.9199724;5.103691;8.3401;8.381093;215.87325;38.01613;5.1099296;9.305756;17.54339;6.588158;9.9362;2.1243076;13.726444;6.3788857;0.009321916;NaN;1.5340338;NaN;3.0950258;6.98855;1.0619907;1.9854418;0.99394923;1.6302692;59.061626;5.2708287;8.174581;5.5149765;4.0355396;3.371912;1.4481953;1.3098938;1.4723971;0.4857724;10.57827;24.727663;5.4134717;6.321664;1.1859188;3.327005;7.9071107;3.987046;2.356957;2.684349;0.7139429;1.463235;3.5960648;4.8960924;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
221.50;7.891941;4.8040752;8.495314;7.8039265;222.27437;36.28851;4.825357;9.087314;18.058002;6.096943;9.462563;2.4050167;14.515128;6.3854885;0.026001314;NaN;1.7090251;NaN;3.0853746;6.8775053;1.0465418;1.999758;0.96756446;1.6117368;59.527504;5.135046;8.364859;5.611731;4.0009;3.4491627;1.4533652;1.4523472;1.6894853;0.44554543;13.238005;23.09025;5.250901;6.3489823;1.3297116;3.2068565;7.5465813;4.2534084;2.1347306;2.53497;0.79442227;1.4405956;3.4851463;4.9572544;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
222.00;7.8842764;4.588677;8.668267;7.191159;228.38904;34.14499;4.564436;8.874619;18.619196;5.6878805;8.896991;2.7196198;15.25061;6.415187;0.053667348;NaN;1.8759476;NaN;3.0414608;6.7355413;1.0261887;1.9978836;0.92549133;1.5684205;59.420296;4.9661927;8.501762;5.679006;3.9366472;3.5159435;1.4663938;1.5905511;1.9028896;0.40294564;16.146505;21.59144;5.0978694;6.329537;1.4767967;3.0806313;7.244197;4.4996834;1.9125721;2.3865137;0.8792025;1.4109963;3.3966973;5.048535;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
222.50;7.889697;4.450138;8.844268;6.56268;233.88422;31.731571;4.3256984;8.687789;19.210636;5.368993;8.263554;3.0692925;15.922801;6.470157;0.09471658;NaN;2.0363736;NaN;2.9650662;6.564196;1.000206;1.981232;0.8681189;1.5013491;58.783703;4.7679563;8.580996;5.712559;3.8432531;3.5686233;1.4863846;1.7208961;2.108236;0.3595562;19.194645;20.212225;4.9532423;6.2574306;1.6248404;2.9498703;7.012419;4.72095;1.6944973;2.2410166;0.969098;1.3773682;3.3266094;5.164722;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
223.00;7.899974;4.3754926;9.006461;5.9393277;238.4507;29.201548;4.108298;8.546594;19.814768;5.1439905;7.5883327;3.4540775;16.526043;6.5511336;0.15152434;NaN;2.1924818;NaN;2.8603384;6.3644385;0.96841806;1.951306;0.79722387;1.4131728;57.671566;4.5449357;8.600273;5.7082624;3.7215872;3.6042583;1.5117735;1.8396981;2.301534;0.31686348;22.250372;18.93661;4.814883;6.129817;1.7713686;2.8171659;6.8592944;4.9134674;1.4849741;2.100843;1.0652074;1.3429134;3.2703097;5.29969;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
223.50;7.9065256;4.3476386;9.1376505;5.340974;241.8342;26.691887;3.91141;8.468683;20.413158;5.0121436;6.897143;3.87264;17.05926;6.6569805;0.22623464;NaN;2.346222;NaN;2.7330174;6.136731;0.9311859;1.9095577;0.7159555;1.3080531;56.144077;4.3025336;8.559551;5.6624103;3.5730102;3.6209831;1.540489;1.943432;2.4792833;0.2762322;25.166254;17.752916;4.6799836;5.9474015;1.913845;2.6860378;6.7882547;5.0750117;1.2887506;1.9685123;1.1686616;1.310945;3.2231545;5.4467306;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
224.00;7.901137;4.347227;9.222359;4.784712;243.85544;24.300587;3.7337372;8.467839;20.986988;4.9684267;6.213509;4.32207;17.525455;6.7844677;0.32049242;NaN;2.4986563;NaN;2.5896285;5.881298;0.88934386;1.8572948;0.6286626;1.1913893;54.264957;4.0467834;8.46111;5.5720787;3.3994772;3.6183267;1.5701717;2.0289783;2.6385238;0.23894665;27.790384;16.654194;4.5454245;5.71448;2.0497587;2.5607562;6.7983494;5.205079;1.1106181;1.8464863;1.2803856;1.2847422;3.1807926;5.5989113;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
224.50;7.8766837;4.3547173;9.248771;4.2834373;244.41797;22.07485;3.5731962;8.552485;21.517685;5.003921;5.5571823;4.7977605;17.93073;6.9282837;0.43515268;NaN;2.6495829;NaN;2.4367359;5.598549;0.8440978;1.7956499;0.54057944;1.0694287;52.099438;3.7841058;8.309438;5.435497;3.2036238;3.5974064;1.5984435;2.0938573;2.776824;0.20628838;29.979393;15.6376705;4.4081492;5.4385514;2.1767275;2.4461384;6.8848367;5.30491;0.95512515;1.7369388;1.4009093;1.2674154;3.1395082;5.749414;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
225.00;7.8276844;4.352366;9.210231;3.8450274;243.5043;20.020952;3.4268322;8.724695;21.987665;5.1064377;4.94334;5.293386;18.282898;7.0812902;0.5700033;NaN;2.7975137;NaN;2.280357;5.289589;0.7968906;1.7256035;0.45739302;0.94879717;49.71279;3.5210268;8.110944;5.252407;2.9888172;3.5609522;1.6231912;2.1364315;2.8922188;0.17962988;31.611866;14.703383;4.2654977;5.1296043;2.2926102;2.3473704;7.0400457;5.3773565;0.82628006;1.641539;1.5302377;1.2617666;3.0965197;5.89188;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
225.50;7.750599;4.3258777;9.105956;3.4721901;241.16512;18.133356;3.2909348;8.979869;22.381117;5.2613077;4.3824863;5.801018;18.589901;7.2350035;0.72355527;NaN;2.9400094;NaN;2.1255772;4.956753;0.74925894;1.6480523;0.3847575;0.8360195;47.168915;3.263852;7.8735175;5.024358;2.75915;3.513142;1.6428277;2.1560526;2.9831169;0.16051216;32.600315;13.852287;4.1154633;4.7991815;2.3956213;2.2698696;7.254385;5.426575;0.7272667;1.5612742;1.6677898;1.2701635;3.0501962;6.020722;4.1217628;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
226.00;7.6438093;4.2654934;8.940903;3.1629362;237.50615;16.420404;3.1613138;9.307149;22.684744;5.452295;3.8809285;6.3113728;18.858273;7.3802514;0.8929432;NaN;3.0742533;NaN;1.9763638;4.60407;0.7026924;1.5639054;0.32781264;0.7370836;44.528778;3.0183184;7.6059737;4.7548933;2.519359;3.4592469;1.6565046;2.1531422;3.0482056;0.15067968;32.900047;13.084165;3.9568532;4.4593472;2.4844368;2.2192066;7.517348;5.457591;0.660206;1.4963242;1.8124037;1.2944306;3.0001876;6.1313787;4.222464;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
226.50;7.5074058;4.166411;8.724893;2.9115229;232.67712;14.901485;3.0336714;9.690528;22.888391;5.662575;3.4416273;6.814217;19.091848;7.5079446;1.0739712;NaN;3.1977293;NaN;1.8355534;4.2375813;0.6585198;1.474184;0.29076034;0.6570993;41.848545;2.7892816;7.317446;4.449602;2.274666;3.4051156;1.6642566;2.1291802;3.0863814;0.15205047;32.513626;12.395856;3.7893586;4.1216493;2.5582795;2.2010314;7.818388;5.475791;0.62598765;1.446008;1.9624103;1.3357489;2.9474492;6.2205153;4.3232007;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
227.00;7.3428497;4.02854;8.471145;2.7096457;226.86414;13.576248;2.9040024;10.1104355;22.98549;5.8757076;3.065133;7.298892;19.290836;7.6098504;1.2613183;NaN;3.3088274;NaN;1.7049632;3.8653677;0.61782146;1.3801013;0.27653608;0.60007995;39.177555;2.580465;7.016777;4.1160026;2.0305429;3.35656;1.6670611;2.086619;3.0967228;0.16662726;31.49033;11.780179;3.6135304;3.7961648;2.616974;2.2209597;8.147562;5.4863873;0.6242007;1.4088054;2.1157506;1.3945842;2.8941462;6.2861743;4.4203396;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
227.50;7.152705;3.8557096;8.194517;2.5476725;220.28423;12.396871;2.7689407;10.54555;22.973225;6.076537;2.7504277;7.7549534;19.451466;7.6792955;1.4488916;NaN;3.4072251;NaN;1.5855683;3.4972436;0.58138984;1.2830939;0.28660223;0.56885976;36.556385;2.3943083;6.7119646;3.7632487;1.7924255;3.3187125;1.6668054;2.0287206;3.0785222;0.19634888;29.92069;11.225787;3.430691;3.4907587;2.6609724;2.2843714;8.495895;5.493915;0.6531494;1.3824522;2.2701101;1.4706368;2.843459;6.327883;4.509627;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
228.00;6.940441;3.6545851;7.9097147;2.4157207;213.17996;11.278906;2.6260028;10.974603;22.85246;6.251943;2.49553;8.172873;19.5662;7.711737;1.6302997;NaN;3.4939609;NaN;1.4776913;3.1440995;0.5497259;1.1847963;0.32086965;0.5651263;34.01542;2.231933;6.4097304;3.4016762;1.5654026;3.2954328;1.6661615;1.9593357;3.031385;0.24290906;27.927006;10.718066;3.2427876;3.210616;2.6913385;2.3960822;8.855456;5.501837;0.70995057;1.3641005;2.423065;1.5628278;2.799287;6.346676;4.5863423;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
228.50;6.710329;3.4335797;7.6298203;2.3044598;205.81075;10.151732;2.473718;11.377915;22.627398;6.3914146;2.2977815;8.544746;19.624552;7.705126;1.7994092;NaN;3.5711598;NaN;1.3811541;2.8169668;0.52304196;1.0869515;0.37775704;0.5895462;31.574286;2.0932415;6.115226;3.0422225;1.3539097;3.2888405;1.6683643;1.8826454;2.955378;0.30756313;25.651213;10.240979;3.0522206;2.95808;2.7096941;2.5598729;9.219178;5.5122814;0.79069155;1.3505241;2.572212;1.669344;2.7658827;6.345047;4.645507;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
229.00;6.4673986;3.201919;7.365357;2.2056406;198.43864;9.009207;2.3116393;11.738516;22.304985;6.4874;2.153867;8.86496;19.614347;7.6600084;1.9509007;NaN;3.6415346;NaN;1.2953757;2.525904;0.50129753;0.99127954;0.4543702;0.64194244;29.242393;1.9771299;5.8319163;2.6957579;1.1614575;3.299054;1.6769274;1.8028868;2.8512127;0.3909503;23.241663;9.779564;2.8616524;2.7328436;2.7181222;2.7779047;9.580513;5.525944;0.89064634;1.3383658;2.7152596;1.7877339;2.7474449;6.3268356;4.682124;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
229.50;6.217432;2.969072;7.123854;2.1123571;191.30852;7.9169784;2.1402583;12.042781;21.8942;6.535416;2.059667;9.130718;19.523289;7.5793834;2.0807562;NaN;3.7077856;NaN;1.2194241;2.2789;0.484231;0.89931786;0.546769;0.72147846;27.020643;1.8817847;5.5616345;2.3723912;0.99043125;3.3241677;1.6953247;1.7240881;2.7204158;0.49295214;20.840504;9.322616;2.6738281;2.5324292;2.7190437;3.050094;9.933018;5.542141;1.0045213;1.3243908;2.8500686;1.915042;2.7477074;6.297049;4.6914744;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
230.00;5.966928;2.7445617;6.9099073;2.0190835;184.62447;6.970451;1.9608498;12.280672;21.40519;6.533926;2.0100758;9.342385;19.340597;7.4683213;2.1866093;NaN;3.7720895;NaN;1.1520586;2.0809643;0.47140166;0.81226325;0.6503054;0.826801;24.904099;1.8050189;5.3047786;2.080816;0.84198403;3.3604681;1.7266471;1.649826;2.5654442;0.6126199;18.57301;8.865053;2.4914176;2.352859;2.7150729;3.373557;10.269949;5.559013;1.126713;1.3057164;2.9746506;2.0479922;2.769564;6.261626;4.6694326;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
230.50;5.722992;2.5380142;6.7256355;1.9216135;178.52673;6.2387004;1.7752928;12.445646;20.848433;6.4840174;1.9988694;9.503574;19.05849;7.333405;2.2679098;NaN;3.835802;NaN;1.0918053;1.9335757;0.4622537;0.7308564;0.7599903;0.956124;22.885235;1.7445943;5.060636;1.8277528;0.71605027;3.4028637;1.7732801;1.5830142;2.389722;0.7481827;16.539719;8.409476;2.3168845;2.189424;2.708855;3.7422595;10.583985;5.573821;1.2515769;1.2800046;3.0871253;2.183204;2.8147647;6.22715;4.6127934;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
231.00;5.493121;2.3592596;6.5712686;1.816996;173.07355;5.7353916;1.5859138;12.534425;20.233984;6.3889275;2.0186896;9.620952;18.673307;7.182049;2.3258817;NaN;3.8994398;NaN;1.0370976;1.8345702;0.4561552;0.65532666;0.8708504;1.1072538;20.95735;1.6984775;4.827786;1.6175499;0.6114709;3.445469;1.8366356;1.5257541;2.1975856;0.8971318;14.811906;7.966609;2.1523798;2.0373945;2.7029085;4.1469955;10.867138;5.5832977;1.3736882;1.245603;3.1856637;2.3174202;2.883723;6.2005157;4.5195785;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
231.50;5.2849135;2.2182722;6.445786;1.7034504;168.23259;5.4307523;1.3953692;12.54675;19.57085;6.2534966;2.0612252;9.70376;18.186094;7.0217705;2.3632963;NaN;3.9629524;NaN;0.9864901;1.7785027;0.45244735;0.58541673;0.9782432;1.2775532;19.11765;1.6649904;4.6045313;1.4519869;0.5262109;3.4822648;1.9169521;1.4792436;1.9941264;1.056364;13.430251;7.554483;1.9996632;1.8925418;2.699475;4.575761;11.110901;5.584004;1.4880874;1.2016143;3.268432;2.447735;2.9754374;6.1885633;4.389287;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
232.00;5.105666;2.124824;6.347502;1.5803057;163.88503;5.285798;1.2065678;12.48517;18.866592;6.0835943;2.1176014;9.7630625;17.602636;6.8594937;2.3840644;NaN;4.026204;NaN;0.93892276;1.7574034;0.45048007;0.52048665;1.0781196;1.4638834;17.369576;1.6428337;4.389293;1.3302954;0.45763835;3.5077655;2.0131853;1.4437493;1.784939;1.2223891;12.406307;7.196376;1.8600476;1.7514389;2.7003913;5.014494;11.306626;5.5726533;1.5904932;1.1478983;3.3335598;2.5717957;3.0875313;6.1976967;4.223068;NaN;6.524774;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
232.50;4.9618883;2.087829;6.2745013;1.4479613;159.84236;5.2777653;1.0226359;12.354864;18.127151;5.8855977;2.1788957;9.810788;16.932976;6.7009726;2.3927135;NaN;4.0895114;NaN;0.8940038;1.7617986;0.44964826;0.45968476;1.167212;1.6625502;15.724063;1.6309931;4.1809387;1.2493824;0.40283465;3.517588;2.123007;1.4186414;1.5757983;1.3915589;11.726062;6.9178367;1.7343597;1.6115153;2.706994;5.448128;11.44608;5.5463634;1.6774808;1.0850197;3.3791335;2.6879587;3.2164242;6.2335043;4.0237885;NaN;6.6326976;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
233.00;4.858788;2.1145785;6.224958;1.3078543;155.87392;5.4001236;0.8469209;12.163417;17.356968;5.665975;2.2367246;9.858635;16.19051;6.5503907;2.3938165;NaN;4.1541452;NaN;0.8522349;1.7818254;0.44943765;0.4021481;1.2431359;1.8692964;14.199554;1.6285601;3.979007;1.2042353;0.3589006;3.5088654;2.2429042;1.4024931;1.3723122;1.5603111;11.354909;6.7433124;1.6229049;1.4709619;2.7200541;5.8618135;11.522103;5.5028267;1.7466136;1.0141385;3.4032323;2.795389;3.3576014;6.3003993;3.7959805;NaN;6.70393;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
233.50;4.7997847;2.2099864;6.1973186;1.162384;151.74014;5.643708;0.6829807;11.920395;16.559336;5.431004;2.2838438;9.916961;15.390817;6.4101777;2.3914473;NaN;4.222662;NaN;0.8151205;1.8082736;0.44946393;0.34720007;1.3043958;2.0793731;12.820839;1.6345083;3.7838147;1.1884651;0.3232174;3.48046;2.3683589;1.3932335;1.1795808;1.7253976;11.24332;6.6928782;1.5254388;1.328583;2.7397473;6.242145;11.529298;5.4403934;1.7965219;0.93686247;3.4040096;2.8940818;3.5059552;6.4013042;3.5456667;NaN;6.736977;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
234.00;4.7861414;2.3761191;6.1904387;1.014796;147.22588;5.977703;0.53453976;11.636728;15.736928;5.1866345;2.3146815;9.993755;14.550415;6.2810645;2.3887267;NaN;4.298988;NaN;0.78510606;1.8334184;0.4494887;0.29450986;1.3503177;2.2877073;11.616778;1.64747;3.5964391;1.1949127;0.29362008;3.4329653;2.4941056;1.3883432;1.0019159;1.8840841;11.33267;6.7796807;1.441165;1.1836936;2.7656567;6.578228;11.464627;5.3580914;1.8269087;0.85508984;3.3798077;2.9848082;3.6561522;6.537426;3.2800717;NaN;6.734167;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
234.50;4.816822;2.612172;6.203672;0.8690083;142.16823;6.344742;0.40536994;11.323835;14.89246;4.9384723;2.3257163;10.093797;13.685571;6.162341;2.3875232;NaN;4.3882475;NaN;0.7653486;1.8515482;0.44941598;0.2441863;1.3809195;2.489157;10.617285;1.6655774;3.418594;1.2162597;0.2684728;3.368502;2.6144388;1.385064;0.8426449;2.034317;11.560889;7.008443;1.368758;1.0361408;2.796812;6.8623986;11.327836;5.255595;1.8384789;0.77086353;3.3293025;3.068978;3.8029983;6.7081165;3.0072556;NaN;6.701117;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
235.00;4.8886676;2.914883;6.236852;0.72937036;136.475;6.674446;0.29910702;10.9926195;14.029399;4.6918535;2.31565;10.218082;12.811268;6.0522704;2.38834;NaN;4.496364;NaN;0.7593186;1.8591671;0.44927567;0.1967779;1.3967533;2.678832;9.849892;1.6864064;3.2524226;1.2455909;0.2466389;3.2903597;2.7235563;1.3806175;0.70401263;2.1748326;11.867649;7.375197;1.3064135;0.88646656;2.8317559;7.090504;11.1216345;5.1331725;1.832799;0.68624115;3.251671;3.1484375;3.94176;6.9108443;2.7356882;NaN;6.6454706;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
235.50;4.9969325;3.2792563;6.2901764;0.6003264;130.13144;6.9097195;0.21899039;10.652545;13.152621;4.4519606;2.2853627;10.3636;11.940452;5.9485784;2.3903959;NaN;4.6295342;NaN;0.77032965;1.8548932;0.44921115;0.15319401;1.3987466;2.852466;9.336371;1.7070429;3.1002562;1.276846;0.22737767;3.2025442;2.8159072;1.372399;0.5871941;2.305193;12.198885;7.868147;1.2519445;0.7361478;2.8686304;7.2617297;10.851604;4.9916296;1.8120959;0.60318965;3.1467512;3.22521;4.0684075;7.141282;2.4738104;NaN;6.575223;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
236.00;5.136055;3.6994643;6.3639503;0.48606935;123.19574;7.0326123;0.16755128;10.310924;12.268929;4.223938;2.2376714;10.523471;11.08356;5.848969;2.3918836;NaN;4.793626;NaN;0.8010477;1.8391395;0.44946194;0.11456362;1.3880727;3.0068038;9.089766;1.7242755;2.9643676;1.305129;0.21020956;3.1092844;2.8865266;1.3581592;0.49239197;2.4257517;12.510496;8.469462;1.2029197;0.58778095;2.9052806;7.378006;10.525831;4.832258;1.7790177;0.5235289;3.0151725;3.3012087;4.179756;7.393519;2.229623;NaN;6.497047;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
236.50;5.300561;4.169668;6.45822;0.3901947;115.785164;7.0756807;0.14629509;9.972632;11.387362;4.0129495;2.176892;10.687437;10.248316;5.751567;2.3903446;NaN;4.993623;NaN;0.85307574;1.8136177;0.45032808;0.08205978;1.3660816;3.1399405;9.11214;1.7349032;2.8467624;1.326848;0.19476797;3.0145729;2.9313369;1.3361446;0.41901097;2.5375354;12.771031;9.157577;1.1568319;0.44515038;2.9393637;7.443147;10.154306;4.656797;1.7363816;0.44889608;2.8584516;3.3779457;4.273509;7.6603813;2.0103288;NaN;6.414999;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
237.00;5.4859695;4.68456;6.572352;0.31545213;108.05587;7.109709;0.15541168;9.640322;10.519252;3.8241277;2.1082659;10.842662;9.439758;5.6552234;2.3831263;NaN;5.233146;NaN;0.9266919;1.7807393;0.4521381;0.05671542;1.3342924;3.2516;9.393312;1.736101;2.7490256;1.3396966;0.18066809;2.9217765;2.9473896;1.3051975;0.36587465;2.6420548;12.9631405;9.909581;1.1112907;0.31311914;2.9684625;7.461874;9.74816;4.4673853;1.6869385;0.38072473;2.6790361;3.4562647;4.348197;7.933843;1.8220497;NaN;6.329925;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
237.50;5.6894493;5.239545;6.7045937;0.26361397;100.18021;7.211472;0.19355418;9.315057;9.677983;3.662398;2.0372903;10.974749;8.660525;5.559672;2.367835;NaN;5.514141;NaN;1.0207824;1.7429978;0.45520407;0.039254874;1.2944598;3.3433006;9.910633;1.7257903;2.6722476;1.3425012;0.16744597;2.8333623;2.933046;1.2648087;0.33145326;2.7410443;13.083641;10.703297;1.0642432;0.19727136;2.9902024;7.4388843;9.318839;4.266509;1.6331792;0.3202449;2.4802775;3.5361252;4.403041;8.205488;1.6696339;NaN;6.239688;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
238.00;5.9100547;5.830564;6.851724;0.23542285;92.325066;7.4290586;0.2577393;8.997166;8.87851;3.532177;1.9690591;11.068884;7.9113975;5.4654913;2.3427372;NaN;5.8367;NaN;1.1329894;1.7024033;0.45978904;0.029967222;1.248696;3.4184005;10.62977;1.702967;2.617025;1.3349792;0.15456644;2.750749;2.8880675;1.2151362;0.3140838;2.83615;13.142223;11.518707;1.0142025;0.1033673;3.0023596;7.3781424;8.877298;4.0569177;1.5771993;0.2684905;2.2663407;3.616467;4.43777;8.466993;1.556546;NaN;6.140131;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
238.50;6.148466;6.4536557;7.008886;0.23067051;84.634476;7.765494;0.34337357;8.687105;8.136637;3.4369755;1.9076574;11.110981;7.1920805;5.373914;2.307049;NaN;6.199059;NaN;1.2600247;1.6600469;0.46607468;0.028640525;1.1996075;3.4820125;11.506443;1.6679364;2.5835223;1.3174481;0.14148048;2.674278;2.813634;1.1569904;0.31215706;2.9286022;13.158946;12.338713;0.96045834;0.0366892;3.0029569;7.28247;8.433334;3.8415163;1.5206501;0.22630183;2.042056;3.6951792;4.4524107;8.71058;1.4848301;NaN;6.0265193;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
239.00;6.4063063;7.104484;7.1696596;0.24842153;77.219086;8.190299;0.44443017;8.386125;7.46813;3.3789625;1.8556703;11.088756;6.5022025;5.2865057;2.2610688;NaN;6.597718;NaN;1.3981017;1.6158913;0.4741423;0.034553267;1.1504158;3.540792;12.488888;1.6224061;2.5715742;1.2905289;0.1277317;2.6032968;2.7122731;1.0917869;0.32425234;3.0189207;13.160738;13.149317;0.90323925;0.001396319;2.990348;7.1534886;7.9951077;3.6232274;1.4647595;0.19432476;1.812718;3.7691846;4.447091;8.92941;1.455136;NaN;5.8951063;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
239.50;6.685065;7.7779827;7.3264523;0.28727075;70.15356;8.670282;0.55379105;8.096517;6.88774;3.358551;1.8138669;10.99261;5.842454;5.204788;2.2061472;NaN;7.027713;NaN;1.5434079;1.5688124;0.48395798;0.04650533;1.1050191;3.6026058;13.520818;1.5694399;2.5807815;1.2549084;0.11307844;2.536329;2.587709;1.0214581;0.34921244;3.1066833;13.17744;13.939424;0.84380406;0.0;2.9632897;6.991876;7.5689197;3.4048316;1.410407;0.17301825;1.583852;3.834627;4.421882;9.117884;1.4667922;NaN;5.744468;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
240.00;6.9848547;8.468256;7.4711113;0.34564036;63.481255;9.198607;0.6637143;7.821392;6.408228;3.3740602;1.781105;10.816292;5.215691;5.1298447;2.1445048;NaN;7.483002;NaN;1.6925244;1.51689;0.49537092;0.06289963;1.0679419;3.676112;14.5445795;1.5132512;2.6105838;1.2111782;0.09759874;2.4713063;2.444629;0.9483286;0.3861562;3.1904018;13.237834;14.700528;0.784459;0.03308416;2.9210005;6.797866;7.159233;3.188803;1.3582413;0.16263591;1.3609579;3.8871565;4.376702;9.271819;1.5179178;NaN;5.5763307;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
240.50;7.303263;9.168754;7.5956917;0.42205045;57.22385;9.802616;0.76638937;7.563999;6.039486;3.421513;1.7545074;10.557266;4.627812;5.061987;2.0789313;NaN;7.956903;NaN;1.842734;1.4579022;0.50810415;0.08184974;1.0441647;3.7702603;15.504357;1.4588699;2.660284;1.1597689;0.08174709;2.4058256;2.2883825;0.8749539;0.43443933;3.267525;13.366154;15.426543;0.72847563;0.09935404;2.863205;6.5718484;6.7688985;2.9771588;1.308803;0.16319606;1.1492525;3.9222946;4.311287;9.388491;1.605559;NaN;5.3957624;6.574658;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
241.00;7.63448;9.872684;7.693319;0.51533186;51.39286;10.525523;0.85454154;7.32676;5.787823;3.494623;1.7298435;10.216832;4.088206;5.0005465;2.0124078;NaN;8.442566;NaN;1.9921857;1.3898945;0.5217512;0.10130309;1.0388229;3.893747;16.349112;1.411732;2.7290075;1.100989;0.066345684;2.3374093;2.124643;0.803938;0.49357098;3.3345904;13.579344;16.113934;0.6799009;0.19599894;2.7901525;6.314946;6.399533;2.7713633;1.2626356;0.17446786;0.95342773;3.9358342;4.2252316;9.46656;1.7258589;NaN;5.210715;6.64586;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
241.50;7.9689064;10.5735035;7.7589707;0.62471765;45.99988;11.394781;0.92201424;7.1102476;5.6554923;3.585006;1.7020826;9.799986;3.609534;4.9438396;1.9477085;NaN;8.933407;NaN;2.1398911;1.3117291;0.5357796;0.11917827;1.0568033;4.05447;17.035063;1.3772374;2.815614;1.035126;0.05250918;2.263745;1.9590608;0.73773247;0.5631083;3.387521;13.8853;16.762114;0.64327425;0.31931758;2.702619;6.029461;6.051965;2.5722954;1.2203585;0.19594248;0.77744;3.9242268;4.1180944;9.505887;1.8742455;NaN;5.03105;6.723832;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
242.00;8.293455;11.26537;7.7900605;0.7498813;41.062927;12.397697;0.96427506;6.9123955;5.640488;3.682628;1.6660858;9.315066;3.2067342;4.8893;1.8870527;NaN;9.423436;NaN;2.2855725;1.2234898;0.549542;0.13351543;1.1022819;4.2589955;17.527624;1.360328;2.9185748;0.96258736;0.041504923;2.1829023;1.7969157;0.67844146;0.6425485;3.4220371;14.282175;17.373951;0.62327194;0.46547875;2.6018887;5.719111;5.726676;2.3803027;1.1827027;0.22681975;0.6243417;3.8849223;3.9895422;9.507272;2.04565;NaN;4.8672748;6.806538;1.6926888;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
242.50;8.592497;11.94336;7.78673;0.89091706;36.607185;13.478778;0.9787901;6.7281575;5.736628;3.7764683;1.6173579;8.773242;2.8953147;4.833775;1.8318492;NaN;9.907433;NaN;2.4293952;1.1266422;0.5622842;0.1426286;1.1782547;4.512092;17.802608;1.3651232;3.035843;0.8840465;0.03458614;2.0935116;1.6428144;0.6276457;0.7312336;3.43414;14.758665;17.95617;0.6243092;0.6312898;2.4897063;5.389027;5.4241424;2.1953394;1.1505039;0.26601148;0.4961633;3.8166246;3.839524;9.472159;2.234723;NaN;4.729215;6.890041;1.7730823;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
243.00;8.84935;12.603442;7.751753;1.0482582;32.660744;14.560127;0.96524733;6.5497828;5.9338937;3.8553488;1.5527235;8.187878;2.6891754;4.7739334;1.7825525;NaN;10.380905;NaN;2.571671;1.0238918;0.57312846;0.14525782;1.2861305;4.8163524;17.846823;1.3946503;3.1647456;0.8005579;0.032834146;1.9949024;1.5004469;0.58626366;0.828283;3.42061;15.295161;18.51937;0.65013254;0.8148057;2.3682077;5.045551;5.14505;2.0171733;1.1246581;0.3121702;0.39385313;3.7194448;3.6684375;9.402356;2.436067;NaN;4.6248517;6.9689527;1.8567208;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
243.50;9.048116;13.242262;7.690048;1.2225742;29.247179;15.569687;0.92557377;6.3676896;6.219019;3.9088428;1.4708407;7.5738463;2.5983288;4.7067304;1.7386416;NaN;10.839886;NaN;2.7125933;0.91878116;0.5810696;0.14071374;1.4254509;5.1719346;17.658049;1.4506892;3.3019419;0.713617;0.037031762;1.8871895;1.3724211;0.5544726;0.93256956;3.3794563;15.865619;19.0775;0.70344275;1.015669;2.2398233;4.6958733;4.8903413;1.8456422;1.106065;0.36374325;0.31728187;3.5949216;3.477292;9.299781;2.6444576;NaN;4.5594735;7.03706;1.9413816;1.4939939;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
244.00;9.175523;13.856867;7.607888;1.4146719;26.377413;16.457012;0.86375445;6.1718216;6.576267;3.928184;1.3724825;6.9468184;2.6269667;4.6298437;1.6987314;NaN;11.280551;NaN;2.852039;0.81511694;0.584996;0.12900887;1.5937717;5.576454;17.244493;1.5337375;3.4434652;0.62513584;0.047593947;1.7713089;1.2601825;0.5317309;1.0427399;3.3102548;16.439892;19.646734;0.78559965;1.2350631;2.1071584;4.347591;4.6611094;1.6809208;1.0955763;0.4190284;0.26530212;3.445925;3.2678342;9.166291;2.8550155;NaN;4.535237;7.0880327;2.025087;1.5385857;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
244.50;9.222473;14.444588;7.512007;1.6254295;24.043373;17.1871;0.78546137;5.9532776;6.9883204;3.9070902;1.2605609;6.3225603;2.772261;4.542045;1.6607871;NaN;11.69881;NaN;2.989485;0.7163649;0.5837318;0.1109465;1.786754;6.0250306;16.62388;1.643074;3.5848541;0.5373425;0.06457035;1.6490058;1.1640177;0.51689184;1.157271;3.21434;16.986399;20.243814;0.8964427;1.4752636;1.9728568;4.0082507;4.458375;1.5237507;1.0939624;0.4762372;0.23586898;3.2764533;3.0426326;9.0036;3.0633364;NaN;4.551138;7.116117;2.1061268;1.6084296;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
245.00;9.185008;15.003223;7.4087768;1.8557819;22.215054;17.723877;0.69751924;5.7059135;7.437222;3.842402;1.1398432;5.7162514;3.0241964;4.443419;1.622406;NaN;12.089952;NaN;3.1240137;0.62514776;0.5761104;0.08813934;1.9984585;6.510488;15.822244;1.7768992;3.721379;0.45262277;0.08771241;1.5227674;1.0831491;0.5084049;1.2745514;3.0948062;17.474903;20.88405;1.0342525;1.7388594;1.8394479;3.6849318;4.282787;1.375598;1.1018951;0.5335857;0.22620371;3.0913544;2.805117;8.813285;3.265575;NaN;4.6033425;7.116705;2.1830277;1.705323;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
245.50;9.064512;15.531684;7.303596;2.1067574;20.84175;18.026203;0.6072817;5.4275846;7.905261;3.7344675;1.0164243;5.141848;3.366463;4.335418;1.5811199;NaN;12.448508;NaN;3.2544177;0.542987;0.5610766;0.0629444;2.2218091;7.023711;14.872524;1.9325223;3.848326;0.37332866;0.116580926;1.3957155;1.0158907;0.504586;1.3929667;2.9563186;17.879267;21.579298;1.19586;2.0277798;1.7092036;3.3839235;4.1343226;1.2387099;1.1199452;0.5893858;0.23299964;2.8960032;2.5595624;8.596887;3.4584804;NaN;4.6857624;7.0867295;2.254498;1.8284711;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
246.00;8.867196;16.03095;7.2006636;2.3795276;19.856968;18.065182;0.5219596;5.120819;8.375763;3.5872362;0.89707416;4.611514;3.7782743;4.220718;1.5346764;NaN;12.768346;NaN;3.379357;0.47033718;0.53781104;0.038303096;2.4491844;7.554127;13.812953;2.1065803;3.9613092;0.30156898;0.15067351;1.2714587;0.9598632;0.5039171;1.5109787;2.8047569;18.179789;22.336168;1.3769008;2.34232;1.5840118;3.1105058;4.0120463;1.1160605;1.1485884;0.64214975;0.252649;2.6959696;2.3110077;8.356076;3.6393578;NaN;4.7907643;7.0248437;2.3193655;1.974628;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
246.50;8.60304;16.505144;7.1030707;2.6754317;19.185932;17.852676;0.44798955;4.792791;8.83372;3.4080596;0.78849244;4.135129;4.2367363;4.102939;1.4812851;NaN;13.043046;NaN;3.497536;0.4068996;0.5058708;0.017482555;2.6730535;8.090291;12.685212;2.295247;4.056583;0.23902419;0.18953581;1.15391;0.9122387;0.5053445;1.6271828;2.6467226;18.364893;23.154713;1.5721841;2.6803932;1.4652791;2.8688223;3.9139621;1.0111841;1.1882066;0.69070506;0.28147304;2.4966998;2.0651214;8.0928545;3.8059747;NaN;4.909918;6.9313803;2.376535;2.138705;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
247.00;8.284478;16.962337;7.0131197;2.9959617;18.754158;17.458567;0.39053413;4.4545527;9.26622;3.2071989;0.6965863;3.7198997;4.719317;3.9862742;1.4198012;NaN;13.2664795;NaN;3.6078563;0.35212;0.4653113;0.0037487515;2.8865902;8.620519;11.532401;2.494434;4.131304;0.18680368;0.23282392;1.0470808;0.87000066;0.50850606;1.7403375;2.4889789;18.431915;24.027735;1.7761251;3.037174;1.353873;2.6618192;3.8370082;0.92790663;1.2390746;0.7343045;0.31593886;2.3032405;1.8280075;7.809756;3.956464;NaN;5.03467;6.8081307;2.424977;2.3147168;1.8178692;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
247.50;7.92509;17.414742;6.932685;3.3426368;18.495611;17.002419;0.35314766;4.1196756;9.662659;2.9970865;0.62588686;3.3700998;5.205956;3.875081;1.3498408;NaN;13.433478;NaN;3.7095547;0.3056945;0.41678494;0.0;3.0842001;9.133516;10.396817;2.6999614;4.1837173;0.14535888;0.2802977;0.95485413;0.8302058;0.51385885;1.8493575;2.337884;18.386875;24.940828;1.9831918;3.4052186;1.2501156;2.4912257;3.7771819;0.8700084;1.3013207;0.7727241;0.35284564;2.1200125;1.6059561;7.5100093;4.089214;NaN;5.1568613;6.657992;2.4637613;2.4968414;1.7612591;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
248.00;7.538535;17.87806;6.863457;3.7168021;18.35912;16.631414;0.33763313;3.802516;10.01476;2.7914107;0.5791663;3.0869746;5.680462;3.773518;1.2718217;NaN;13.540509;NaN;3.8022819;0.2679267;0.36159936;0.008409298;3.2618873;9.618961;9.317695;2.907689;4.213229;0.11446525;0.3317513;0.88076365;0.7902286;0.52266943;1.9532846;2.1988664;18.243193;25.873037;2.188311;3.7750728;1.1538389;2.3575742;3.7297704;0.8408568;1.3748602;0.80633616;0.3894579;1.9506552;1.4051558;7.1976337;4.2027607;NaN;5.269119;6.4845657;2.4921277;2.680367;1.6861874;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
248.50;7.1379194;18.369963;6.806926;4.119357;18.312172;16.510048;0.34409228;3.5164206;10.316428;2.6041138;0.5572704;2.8688295;6.1310735;3.6852453;1.1869466;NaN;13.586199;NaN;3.886134;0.23983534;0.30172968;0.03013458;3.4174323;10.067989;8.329019;3.1136265;4.220374;0.093267865;0.38688615;0.8277916;NaN;0.5368554;2.051243;2.076005;18.019594;26.798111;2.3871825;4.1362143;1.0644913;2.2602315;3.6896741;0.8430425;1.4593214;0.8361392;0.42359605;1.7979306;1.2313755;6.877434;4.2957306;NaN;5.3650813;6.2917643;2.5095882;2.8623497;1.5932573;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
249.00;6.7355323;18.907845;6.764086;4.5504313;18.341604;16.830164;0.37115332;3.2721815;10.563458;2.4483998;0.5591617;2.7113063;6.5502768;3.6132195;1.0971223;NaN;13.57169;NaN;3.961625;0.2229421;0.23975535;0.065145805;3.5503886;10.473543;7.457635;3.3140109;4.2066703;0.080378436;0.44515973;0.79820096;NaN;0.5586929;2.1424067;1.9717517;17.737438;27.68619;2.5764754;4.4781494;0.98128194;2.1974626;3.6517756;0.8780755;1.5539645;0.8637171;0.45367348;1.663681;1.0896327;6.554893;4.366824;NaN;5.439476;6.0834775;2.5160482;3.0418572;1.4845806;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
249.50;6.342777;19.506239;6.734954;5.009034;18.451118;17.819132;0.41633755;3.0769804;10.753174;2.3358274;0.58214015;2.607847;6.934149;3.5595918;1.0048267;NaN;13.500716;NaN;4.0296187;0.21881568;0.17872946;0.11219223;3.6619031;10.830551;6.72198;3.5053637;4.17439;0.07401412;0.50564915;0.7933956;NaN;0.5904187;2.2259855;1.8868208;17.417894;28.505806;2.753883;4.791461;0.90333706;2.166522;3.6113124;0.9461728;1.6576259;0.8911266;0.47868067;1.5488304;0.98388386;6.2359605;4.414856;NaN;5.4880695;5.8633423;2.5119185;3.2197971;1.3634138;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
250.00;5.970134;20.17444;6.718088;5.4928017;18.655851;19.715847;0.47649136;2.9339275;10.884036;2.275565;0.62218887;2.5503256;7.281433;3.5257072;0.9129509;NaN;13.379505;NaN;4.0912075;0.22852394;0.12198041;0.16891348;3.754414;11.135941;6.1315455;3.6845284;4.1262727;0.07217422;0.5669662;0.8138345;NaN;0.6337859;2.3012383;1.8202437;17.079346;29.226053;2.9180405;5.0686264;0.8298582;2.163785;3.5642176;1.0461534;1.7686929;NaN;0.4981225;1.4534248;0.9167595;5.92676;4.438831;NaN;5.507516;5.6346226;2.4982042;3.3984146;1.2337701;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
250.50;5.626998;20.914776;6.7103286;5.9978704;18.974907;22.709246;0.5482136;2.842205;10.95529;2.273864;0.6743791;2.5297742;7.5926156;3.5121772;0.8246109;NaN;13.216524;NaN;4.1475515;0.25216195;0.07286199;0.23210002;3.8312826;11.388477;5.687194;3.8487022;4.0652285;0.07282718;0.62724507;0.85899365;NaN;0.6896543;2.3675022;1.7695873;16.735416;29.81874;3.0683427;5.3044567;0.76026434;2.1849477;3.5074048;1.1754539;1.8851198;NaN;0.5119166;1.3767027;0.88938355;5.6332383;4.4380503;NaN;5.495189;5.400197;2.4765363;3.5805938;1.1000731;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
251.00;5.3213286;21.721922;6.70691;6.5189095;19.423018;26.871475;0.62819713;2.7977023;10.966677;2.333775;0.7332618;2.5371292;7.869185;3.518995;0.7429388;NaN;13.022122;NaN;4.19969;0.2885741;0.03450041;0.29805773;3.8963976;11.588464;5.3822603;3.995461;3.9940546;0.07409064;0.68421805;0.927371;NaN;0.75768197;2.4242508;1.7312944;16.393917;30.26038;3.2046905;5.4961224;0.6942944;2.2253058;3.4389813;1.3302718;2.0044975;NaN;0.5202727;1.3171937;0.9012957;5.3607917;4.4122186;NaN;5.4490867;5.1626253;2.4491403;3.7691195;0.96688294;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
251.50;5.059183;22.58342;6.702057;7.0492864;20.002752;32.132732;0.7134675;2.7939975;10.918246;2.4551141;0.7932612;2.563927;8.113108;3.5456524;0.67086977;NaN;12.808066;NaN;4.248362;0.33539006;0.009550891;0.36302024;3.9538243;11.737337;5.2043424;4.1227813;3.9152083;0.07439506;0.7353766;1.016542;NaN;0.83616555;2.4711676;1.7011133;16.05682;30.53384;3.3272233;5.642815;0.63206214;2.2800782;3.3583803;1.5058211;2.1241794;NaN;0.5235851;1.2728444;0.9504902;5.1139083;4.361548;NaN;5.3678718;4.9242644;2.418731;3.9660726;0.8386378;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
252.00;4.8443055;23.48124;6.689985;7.581401;20.699015;38.31535;0.80150104;2.8234863;10.810288;2.6346743;0.8490645;2.6028666;8.326443;3.5912352;0.61092114;NaN;12.586979;NaN;4.2938495;0.38935766;0.0;0.42355424;4.007513;11.837212;5.1375103;4.2290525;3.8306556;0.072609074;0.7782028;1.1232514;NaN;0.92206997;2.5082314;1.6745657;15.721198;30.629486;3.4360905;5.7451725;0.57405245;2.3447707;3.266412;1.6966778;2.2414403;NaN;0.5223379;1.2411642;1.0335813;4.8958654;4.2868357;NaN;5.2511005;4.6873965;2.3883379;4.172457;0.7193383;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
252.50;4.67798;24.39405;6.6660304;8.107093;21.476765;45.195866;0.89022434;2.8785021;10.643357;2.8666317;0.8959464;2.6481736;8.51101;3.6544826;0.56499046;NaN;12.371655;NaN;4.335881;0.4469069;0.006998222;0.47690165;4.061092;11.890432;5.164621;4.313092;3.741797;0.068115674;0.8104371;1.2435371;NaN;1.0112392;2.535789;1.6474075;15.380803;30.545668;3.5312881;5.804661;0.52106;2.4155378;3.1652317;1.8971907;2.35365;NaN;0.5170235;1.2193887;1.1460735;4.7085047;4.1894913;NaN;5.0996118;4.4543447;2.3610735;4.388125;0.6121674;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
253.00;4.559265;25.299755;6.6276145;8.618065;22.282791;52.54319;0.97791314;2.9522889;10.418396;3.143098;0.9300765;2.6957211;8.668047;3.733815;0.53418064;NaN;12.174259;NaN;4.373636;0.5047842;0.030769382;0.52121323;4.117731;11.899174;5.269414;4.3741636;3.6494746;0.06083211;0.83033574;1.372893;NaN;1.0987685;2.554604;1.6160331;15.027998;30.288628;3.6125963;5.823073;0.47408003;2.4895039;3.0582397;2.1019237;2.4584274;NaN;0.50809807;1.2046598;1.2827071;4.552117;4.071517;NaN;4.915985;4.227563;2.3398788;4.611977;0.51910204;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
253.50;4.485648;26.177767;6.574788;9.106285;23.05164;60.109703;1.063034;3.039691;10.136904;3.454746;0.9487504;2.7429278;8.797865;3.8273416;0.5186657;NaN;12.005449;NaN;4.4058557;0.56060064;0.07059399;0.5556448;4.180078;11.865161;5.43812;4.411994;3.5540557;0.051172327;0.83687425;1.506453;NaN;1.1794986;2.5658696;1.5777886;14.655607;29.871794;3.6796095;5.8022866;0.43416858;2.564992;2.949934;2.3060853;2.553759;NaN;0.4959725;1.1942074;1.437844;4.4254446;3.9354403;NaN;4.704919;4.009692;2.327271;4.8423915;0.4405994;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
254.00;4.4539227;27.010675;6.510223;9.564371;23.71473;67.60223;1.1440951;3.1375866;9.801134;3.7914922;0.9504845;2.7884622;8.899543;3.9328768;0.517619;NaN;11.873492;NaN;4.431053;0.6132001;0.124886066;0.5803356;4.250211;11.789511;5.6604147;4.426792;3.455565;0.03995594;0.82986677;1.6392102;NaN;1.248556;2.571175;1.5311643;14.258403;29.314651;3.7318475;5.744294;0.40228906;2.6416404;2.8457196;2.5059116;2.6380796;NaN;0.48103988;1.1855208;1.6058524;4.3257966;3.7841864;NaN;4.473361;3.8035877;2.3251295;5.0777392;0.37548307;1.3846078;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
254.50;4.461149;27.785074;6.438629;9.985958;24.210861;74.6803;1.2195351;3.2450716;9.41428;4.143167;0.93501896;2.8318224;8.970817;4.0479794;0.52921677;NaN;11.783512;NaN;4.44778;0.66276264;0.19131929;0.59626794;4.3295736;11.672724;5.9297047;4.4192624;3.3538446;0.02827748;0.80998755;1.7662545;NaN;1.3018553;2.572439;1.4758513;13.833929;28.641356;3.7689123;5.6514764;0.37916595;2.7203846;2.7516754;2.698975;2.710304;NaN;0.46373022;1.1764958;1.7814356;4.2492614;3.6209316;NaN;4.2302794;3.6123133;2.334558;5.3168383;0.3211321;1.3384742;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
255.00;4.5053277;28.491636;6.3657365;10.366105;24.495852;81.004395;1.2876962;3.363403;8.980619;4.500123;0.9031668;2.872868;9.008245;4.170027;0.5507152;NaN;11.736969;NaN;4.454931;0.7105987;0.26699096;0.6050586;4.41888;11.514821;6.2428055;4.390604;3.2487173;0.017353756;0.77868176;1.8830196;NaN;1.3364847;2.5718017;1.4126743;13.3826475;27.87929;3.7906594;5.526973;0.36516714;2.803297;2.674289;2.8843908;2.7698154;NaN;0.44457728;1.1655431;1.9598768;4.1910014;3.4489412;NaN;3.9860327;3.4391065;2.355835;5.5592003;0.2740033;1.299314;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
255.50;4.5856214;29.124504;6.297126;10.701677;24.549349;86.31165;1.3468798;3.495745;8.505591;4.8537693;0.85656774;2.9114046;9.007719;4.296343;0.57862675;NaN;11.731496;NaN;4.451992;0.7586943;0.34861833;0.6087207;4.5179653;11.315591;6.5992107;4.342507;3.1401322;0.008370807;NaN;1.9855232;NaN;1.3509367;2.571511;1.343408;12.907497;27.057713;3.797349;5.3749886;0.36023232;2.8933141;2.6201706;3.0628867;2.8164144;NaN;0.42428717;1.1516414;2.1371772;4.1456013;3.2714055;NaN;3.7514355;3.2873425;2.388467;5.805012;0.23042417;1.2708192;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
256.00;4.7019753;29.680391;6.2372093;10.991653;24.377481;90.4745;1.3954713;3.64679;7.9958034;5.196994;0.7973785;2.9469101;8.965249;4.424386;0.60898304;NaN;11.761172;NaN;4.4392095;0.8091399;0.43276736;0.6094375;4.625618;11.07491;7.0002112;4.277122;3.0282712;0.0023431953;NaN;2.0705874;NaN;1.3451507;2.5738003;1.2705134;12.413128;26.20657;3.7897415;5.20085;0.36384553;2.9938762;2.595738;3.2367282;2.8502455;NaN;0.40379542;1.1343225;2.3100808;4.1074443;3.0912836;NaN;3.5366387;3.1604803;2.4313447;6.0548387;0.18747799;1.2567705;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
256.50;4.8542113;30.157707;6.188571;11.237311;24.010933;93.510956;1.4321148;3.8223264;7.458966;5.5244555;0.727948;2.97846;8.87794;4.5519743;0.63765246;NaN;11.817177;NaN;4.4176087;0.8635519;0.5160835;0.6093857;4.7394147;10.7930975;7.448161;4.1969995;2.913608;0.0;NaN;2.136017;NaN;1.3203816;2.5807755;1.1968265;11.905093;25.355396;3.7691085;5.010727;0.3750564;3.1085267;2.6068883;3.409502;2.871727;NaN;0.3842884;1.1135948;2.476007;4.07108;2.9111779;NaN;3.3500051;3.06198;2.4829764;6.3091245;0.14379305;1.260704;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
257.00;5.0408773;30.555904;6.1517944;11.442228;23.49898;95.545525;1.4559112;4.028815;6.9037576;5.832746;0.6505698;3.004872;8.744872;4.6775184;0.6606891;NaN;11.88873;NaN;4.388881;0.92264956;0.5955062;0.61062074;4.8556175;10.471243;7.946089;4.1049848;2.7969153;0.0017199955;NaN;2.180715;NaN;1.2789378;2.594318;1.1252415;11.38928;24.532343;3.7371716;4.8110447;0.39255384;3.2405274;2.658669;3.5857658;2.8814907;NaN;0.36717665;1.0898136;2.6329193;4.0315557;2.733249;NaN;3.1972394;2.9951868;2.541776;6.567644;0.10003089;1.2855577;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
257.50;5.258161;30.875282;6.1256843;11.612067;22.900928;96.74554;1.4665834;4.273015;6.3396235;6.1204324;0.5673949;3.0250523;8.567703;4.800219;0.67468077;NaN;11.964159;NaN;4.3550997;0.9860813;0.6684395;0.6150385;4.969167;10.111477;8.4977045;4.0040803;2.679213;0.0075191907;NaN;2.2047217;NaN;1.2238406;2.6160135;1.0584316;10.871728;23.763319;3.695972;4.607654;0.41477486;3.3925164;2.754956;3.7705867;2.8803442;NaN;0.35403016;1.0635207;2.7791631;3.9846957;2.5591676;NaN;3.0809186;2.9631698;2.6063516;6.8290505;0.058950424;1.3333457;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
258.00;5.499223;31.117218;6.1077585;11.754067;22.27711;97.26514;1.4645685;4.561704;5.776528;6.3879867;0.48050442;3.0384853;8.350812;4.9202065;0.6770597;NaN;12.0319395;NaN;4.318327;1.0524958;0.7328699;0.6243936;5.073843;9.717145;9.107803;3.8972747;2.5616715;NaN;NaN;2.209162;NaN;1.1584661;2.6470997;0.99863195;10.358871;23.07118;3.6476912;4.404976;0.44002885;3.566236;2.8981702;3.9689944;2.8692498;NaN;0.34647876;1.0352685;2.9133098;3.9273026;2.3901079;NaN;3.0004835;2.9685326;2.6757557;7.090657;0.025013877;1.4048934;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
258.50;5.754145;31.284655;6.0948114;11.8763485;21.681612;97.218864;1.4510285;4.9015307;5.224663;6.63761;0.3921287;3.0457747;8.101004;5.0385695;0.66634667;NaN;12.081529;NaN;4.280188;1.1198655;0.7874524;0.64034784;5.1625795;9.292866;9.782904;3.7873485;2.4454896;NaN;NaN;2.1961212;NaN;1.0862199;2.6884336;0.9475171;9.857986;22.475056;3.5944602;4.2053485;0.46663225;3.7623234;3.0890493;4.1854076;2.8493268;NaN;0.34608188;1.0054619;3.0340464;3.857265;2.2267826;NaN;2.952643;3.0131881;2.749658;7.3485246;0.0035988926;1.499679;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
259.00;6.0105777;31.38261;6.0833554;11.987139;21.158346;96.685905;1.4277774;5.29892;4.6941404;6.872973;0.3049533;3.049132;7.826794;5.157246;0.64229643;NaN;12.103943;NaN;4.241469;1.1859931;0.8315364;0.66452414;5.227948;8.84447;10.531769;3.6766741;2.331765;NaN;NaN;2.1684382;NaN;1.0102826;2.7404842;0.906183;9.377655;21.989902;3.538182;4.0087485;0.4930363;3.9801695;3.3264925;4.42307;2.8218668;NaN;0.3541809;0.97425073;3.1401286;3.7735696;2.0695162;NaN;2.9320755;3.098131;2.8284228;7.597819;0.0;1.6157932;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
259.50;6.2550106;31.41852;6.0698547;12.094059;20.74126;95.72846;1.3971335;5.7600517;4.1946745;7.098873;0.22243409;3.0527027;7.5374546;5.278777;0.60592145;NaN;12.092083;NaN;4.2018256;1.249076;0.8651316;0.69853526;5.262767;8.378814;11.365511;3.5670311;2.2213795;NaN;NaN;2.1294296;NaN;0.93344176;2.803337;0.8752043;8.927973;21.626411;3.480387;3.8129492;0.51793903;4.217857;3.6075053;4.683557;2.7883506;NaN;0.3717655;0.94147897;3.2304058;3.6762218;1.9183371;NaN;2.932302;3.2232337;2.9130902;7.83332;0.018449202;1.750017;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
260.00;6.4743643;31.402184;6.050804;12.203606;20.458563;94.403145;1.3617334;6.2908006;3.7352788;7.320861;0.14901966;3.0626864;7.242093;5.405948;0.5593848;NaN;12.04087;NaN;4.159656;1.3082229;0.88882434;0.7439638;5.2607684;7.903488;12.29698;3.4594705;2.1149142;NaN;NaN;2.082584;NaN;0.8580044;2.8767116;0.8547552;8.520298;21.391258;3.4221358;3.614134;0.5403676;4.472171;3.927268;4.9664173;2.7504613;NaN;0.3993602;0.90670055;3.303914;3.566087;1.7730852;NaN;2.9465556;3.3870988;3.0052433;8.049921;0.06136429;1.898016;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
260.50;6.657613;31.345276;6.0227184;12.320949;20.339832;92.75395;1.3243273;6.896552;3.3239799;7.5448303;0.09013449;3.0872052;6.948936;5.5413585;0.50577646;NaN;11.947273;NaN;4.11219;1.363799;0.90366095;0.8022753;5.217248;7.4264627;13.339306;3.354244;2.0126019;NaN;NaN;2.0312657;NaN;0.7857841;2.9599855;0.8447563;8.166548;21.28771;3.3639936;3.4078226;0.55972713;4.7386956;4.2793202;5.2689776;2.7100708;NaN;0.43694755;0.86927205;3.359996;3.4446704;1.6335242;NaN;2.9685216;3.5869853;3.106789;8.243004;0.12892306;2.054629;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
261.00;6.7971463;31.260462;5.9821215;12.450034;20.424156;90.79321;1.2875675;7.5818434;2.967561;7.7765956;0.051850375;3.135889;6.6649666;5.6869993;0.44879645;NaN;11.810331;NaN;4.0557837;1.4175383;0.91098726;0.87467474;5.1296005;6.955676;14.503585;3.250819;1.9143246;NaN;NaN;1.9784607;NaN;0.7181298;3.0522268;0.84501916;7.878138;21.316526;3.306064;3.1899397;0.5758131;5.0120234;4.655861;5.5863533;2.6692019;NaN;0.483945;0.8285028;3.3984365;3.3138528;1.4994428;NaN;2.9928532;3.8188298;3.2196822;8.408662;0.21905212;2.214212;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
261.50;6.889604;31.16022;5.925644;12.593915;20.767319;88.49258;1.253835;8.349748;2.6713645;8.02149;0.040284336;3.2192261;6.3959665;5.8438973;0.3923766;NaN;11.631167;NaN;3.986394;1.4724272;0.9122719;0.9619292;4.997675;6.4986324;15.795916;3.1479733;1.8196687;NaN;NaN;1.9265907;NaN;0.65596753;3.1522312;0.8553574;7.664751;21.476963;3.248067;2.9577994;0.58879703;5.2860312;5.048139;5.911664;2.6299539;NaN;0.5392307;0.78382576;3.4195793;3.175623;1.3707321;NaN;3.0154335;4.077377;3.3456326;8.54377;0.32785124;2.370998;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
262.00;6.936045;31.055603;5.8503385;12.755231;21.445951;85.79879;1.2251202;9.201072;2.4391434;8.284006;0.060786746;3.3477354;6.1468787;6.0118985;0.34027418;NaN;11.412992;NaN;3.9001653;1.5323946;0.90893525;1.064172;4.8238916;6.0620165;17.214083;3.0439773;1.7280104;NaN;NaN;1.8774333;NaN;0.59984314;3.2585661;0.8756407;7.5332007;21.767641;3.1894405;2.7108123;0.5991824;5.5542364;5.4469256;6.2364416;2.5944033;NaN;0.60119987;0.7349693;3.424393;3.031833;1.247436;NaN;3.0334115;4.3564095;3.4858315;8.645946;0.4503037;2.5194354;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
262.50;6.9414773;30.955124;5.754186;12.936695;22.557005;82.66897;1.2029403;10.133467;2.2729754;8.567491;0.11705829;3.5310774;5.922318;6.18963;0.2956774;NaN;11.161002;NaN;3.7940369;1.6018555;0.90221155;1.1807364;4.6131053;5.651372;18.744417;2.936835;1.6386306;NaN;NaN;1.8321364;NaN;0.54995525;3.36962;0.90577716;7.4865966;22.187082;3.1294506;2.4507987;0.60774225;5.8102036;5.843026;6.5511947;2.5644686;NaN;0.6678552;0.6820944;3.4144685;2.8840096;1.1297631;NaN;3.0450492;4.649053;3.640719;8.713523;0.58110267;2.6544743;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
263.00;6.913883;30.863897;5.6366158;13.141418;24.211742;79.10513;1.1882792;11.140643;2.1732507;8.8738985;0.21036811;3.7771955;5.727021;6.374662;0.26087666;NaN;10.882114;NaN;3.666272;1.6851686;0.89305437;1.3100568;4.372232;5.2708554;20.359306;2.8245635;1.5508261;NaN;NaN;1.7913111;NaN;0.5061828;3.4836586;0.94562995;7.5238767;22.733706;3.0672832;2.1818671;0.61544406;6.0479603;6.227785;6.846079;2.5417528;NaN;0.73692656;0.62587345;3.3919373;2.7332435;1.01806;NaN;3.0493932;4.948126;3.8098164;8.745644;0.71543425;2.7717805;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
263.50;6.8629203;30.783266;5.498907;13.372943;26.524197;75.16736;1.1815658;12.211859;2.1387365;9.20366;0.33904582;4.0915995;5.566073;6.563863;0.23703983;NaN;10.5844755;NaN;3.5168388;1.7860917;0.88206077;1.449645;4.1096787;4.923097;22.015919;2.7054698;1.4640027;NaN;NaN;1.7551867;NaN;0.46812612;3.5988786;0.99488914;7.6398063;23.405224;3.0021112;1.9099085;0.62336916;6.2623825;6.5935526;7.111595;2.5273705;NaN;0.8059922;0.56750256;3.3593254;2.5801537;0.91274905;NaN;3.0458546;5.2464986;3.99164;8.742464;0.84953946;2.8678718;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
264.00;6.7985067;30.710949;5.3443017;13.634964;29.595243;70.95966;1.1826696;13.331833;2.1666956;9.555643;0.498382;4.4768686;5.4447956;6.7539105;0.22411327;NaN;10.2767515;NaN;3.3475697;1.9073409;0.86945605;1.5961714;3.8346632;4.60916;23.65655;2.5784028;1.3777351;NaN;NaN;1.7238117;NaN;0.43517557;3.7134604;1.0529156;7.8253183;24.197552;2.933126;1.641833;0.63262594;6.44949;6.934072;7.3392625;2.5217905;NaN;0.872581;0.50863385;3.319358;2.4249375;0.814248;NaN;3.0337946;5.5374417;4.183705;8.705441;0.98095584;2.9401755;NaN;9.183338;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
264.50;6.729603;30.641754;5.1777525;13.930764;33.494366;66.60657;1.190898;14.481214;2.2530801;9.927227;0.68097174;4.932434;5.3682866;6.941895;0.22086564;NaN;9.967316;NaN;3.162051;2.0502405;0.85511756;1.7456473;3.5565104;4.328605;25.210815;2.4429336;1.2917812;NaN;NaN;1.6972486;NaN;0.4066089;3.825617;1.1185893;8.068021;25.103422;2.8595414;1.3847219;0.6442689;6.606593;7.2447586;7.5221744;2.524711;NaN;0.9342496;0.45123425;3.274744;2.2674985;0.72289383;NaN;3.0121925;5.814919;4.382609;8.637542;1.1084577;2.9870214;NaN;9.097338;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
265.00;6.663352;30.568794;5.0053115;14.262454;38.24226;62.248085;1.2050055;15.637571;2.3927536;10.314489;0.8774724;5.4546466;5.3407574;7.125913;0.22507846;NaN;9.66348;NaN;2.96527;2.2145035;0.83862823;1.8936979;3.2840154;4.07965;26.599756;2.2994547;1.2060597;NaN;NaN;1.675707;NaN;0.38170806;3.933633;1.1902086;8.352802;26.111097;2.7805948;1.1450528;0.65922636;6.732297;7.5228467;7.655394;2.534979;NaN;0.9886534;0.3974103;3.2279706;2.1076343;0.6388839;NaN;2.979488;6.073812;4.584194;8.543261;1.2317843;3.0075877;NaN;8.965688;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
265.50;6.604689;30.485102;4.833226;14.63012;43.79752;58.06705;1.223215;16.776846;2.579749;10.712492;1.0776434;6.0371203;5.364745;7.3055882;0.23385528;NaN;9.370947;NaN;2.763082;2.3981586;0.81937754;2.0358775;3.0249367;3.8593962;27.74162;2.149189;1.1206013;NaN;NaN;1.6596068;NaN;0.35988328;4.0358934;1.2654556;8.662429;27.20341;2.6955423;0.92811817;0.6782365;6.826367;7.767412;7.7361455;2.550585;NaN;1.0336018;0.34920907;3.181127;1.9452536;0.5622466;NaN;2.933662;6.3100605;4.7837706;8.428454;1.3512256;3.001831;NaN;8.779559;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
266.00;6.5563874;30.385412;4.6669455;15.031029;50.049843;54.322968;1.2432688;17.875038;2.8075428;11.115655;1.2714946;6.6713004;5.4404182;7.4824185;0.24401215;NaN;9.09355;NaN;2.561567;2.597605;0.79667145;2.1680024;2.785664;3.6641204;28.558828;1.9941133;1.0355005;NaN;NaN;1.6495385;NaN;0.3407952;4.1309075;1.3414434;8.978173;28.357584;2.6036747;0.7377258;0.7017905;6.8894796;7.9792523;7.7637877;2.5687406;NaN;1.0671134;0.30842212;3.1357868;1.7805991;0.4928497;NaN;2.872537;6.5207253;4.976403;8.299912;1.4671853;2.9704099;NaN;8.534351;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
266.50;6.5194793;30.26784;4.510173;15.459059;56.821114;51.348732;1.2625282;18.909891;3.0693202;11.518184;1.4503766;7.3471627;5.5650873;7.6598682;0.25252157;NaN;8.833373;NaN;2.366402;2.8078177;0.76984304;2.2864456;2.5710835;3.4895744;28.98541;1.8368031;0.9508779;NaN;NaN;1.6461446;NaN;0.324443;4.21732;1.4148489;9.280555;29.546026;2.504353;0.57616526;0.7300932;6.9229283;8.160659;7.739594;2.5860453;NaN;NaN;0.27643123;3.0929496;1.6144351;0.43043926;NaN;2.794246;6.703962;5.157214;8.164752;1.5798324;2.9146204;NaN;8.230554;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
267.00;6.493969;30.135115;4.364237;15.904471;63.87466;49.488396;1.2781156;19.862295;3.3582141;11.914504;1.6078798;8.053959;5.7330856;7.84318;0.25693652;NaN;8.59115;NaN;2.182319;3.0227382;0.7383461;2.3883696;2.3846262;3.3312874;28.97403;1.680222;0.8668567;NaN;NaN;1.6499361;NaN;0.31118336;4.2939095;1.4821385;9.550337;30.738108;2.3970795;0.4443924;0.76303685;6.9283404;8.3150835;7.666373;2.5987346;NaN;NaN;0.2541098;3.0530467;1.4481757;0.37471664;NaN;2.6977646;6.858931;5.321694;8.029755;1.688928;2.836351;NaN;7.8738465;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
267.50;6.479641;29.99505;4.227925;16.354055;70.93121;48.9985;1.2871224;20.717197;3.6674945;12.299672;1.7403957;8.780926;5.9360285;8.038917;0.25574678;NaN;8.366808;NaN;2.012775;3.2358365;0.70185685;2.4718645;2.2284515;3.184838;28.501677;1.5274847;0.783572;NaN;NaN;1.6610668;NaN;0.3016738;4.359575;1.5398486;9.769771;31.902681;2.2815845;0.34233305;0.80019724;6.907441;8.446723;7.5479975;2.6029944;NaN;NaN;0.2417828;3.0160072;1.2839327;0.32543957;NaN;2.5833747;6.985659;5.4659896;7.900739;1.7938784;2.7380404;NaN;7.474423;2.5335085;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
268.00;6.476787;29.860023;4.097794;16.791697;77.68912;49.967224;1.28686;21.46394;3.9907372;12.669707;1.847337;9.517862;6.163351;8.254261;0.24862641;NaN;8.159999;NaN;1.8598328;3.4407532;0.6603544;2.5359826;2.1037087;3.046082;27.57326;1.3816245;0.70121574;NaN;NaN;1.6791208;NaN;0.29674906;4.41331;1.5848923;9.924076;33.01101;2.1579168;0.26923558;0.8408457;6.861904;8.56007;7.388901;2.5953019;NaN;NaN;0.23925467;2.9813654;1.1244738;0.2825337;NaN;2.4529433;7.0848627;5.5871444;7.782152;1.8939812;2.622649;NaN;7.045713;2.4319181;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
268.50;6.4867654;29.745296;3.9689312;17.19933;83.84595;52.29561;1.2751286;22.096022;4.3219385;13.021831;1.931025;10.255543;6.403053;8.496171;0.23654065;NaN;7.9704523;NaN;1.7242785;3.6319263;0.61418086;2.5806801;2.0108147;2.91133;26.222483;1.245386;0.6200929;NaN;NaN;1.7029579;NaN;0.29724523;4.454163;1.6148504;10.002956;34.03954;2.026521;0.22398049;0.88397974;6.793295;8.659452;7.1936073;2.5727594;NaN;NaN;0.24589574;2.9483879;0.973094;0.24619466;NaN;2.309928;7.157752;5.683272;7.676907;1.9888027;2.4936254;NaN;6.6027637;2.3186138;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
269.00;6.512345;29.6664;3.836015;17.558212;89.119415;55.74115;1.2504714;22.610434;4.6555896;13.354561;1.99633;10.985916;6.642542;8.770494;0.22169639;NaN;7.7980576;NaN;1.6059201;3.8051133;0.5640713;2.60668;1.9496844;2.7774875;24.509825;1.1210604;0.54067725;NaN;NaN;1.7306498;NaN;0.30380127;4.4812;1.6282203;10.001901;34.972034;1.8882948;0.20530066;0.92837197;6.703088;8.748604;6.9663696;2.5333738;NaN;NaN;0.26076904;2.9161947;0.83341604;0.21695276;NaN;2.1590712;7.205831;5.753622;7.5864215;2.0785093;2.354854;NaN;6.160601;2.1987185;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
269.50;6.5577946;29.635902;3.6944807;17.85038;93.266045;59.984882;1.2123733;23.006695;4.986717;13.6677;2.0501568;11.702148;6.869428;9.081175;0.20734064;NaN;7.6426735;NaN;1.5039864;3.9577606;0.5111576;2.615298;1.9198731;2.6421447;22.517794;1.0103694;0.46364728;NaN;NaN;1.7595239;NaN;0.31666535;4.4934754;1.6246071;9.922966;35.80071;1.744614;0.2119225;0.9726344;6.592746;8.830293;6.7109447;2.4762495;NaN;NaN;0.28277698;2.8838735;0.7091285;0.19570462;NaN;2.005845;7.230701;5.798522;7.5108085;2.164054;2.2105713;NaN;5.7328553;2.081023;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
270.00;6.62875;29.660194;3.5415304;18.060179;96.096725;64.67902;1.1613573;23.285927;5.3109045;13.962169;2.1008863;12.398506;7.0721836;9.429639;0.1974267;NaN;7.5037627;NaN;1.4175348;4.0891194;0.45693332;2.6082473;1.9206086;2.5036201;20.344036;0.9144018;0.3898888;NaN;NaN;1.7863247;NaN;0.33555165;4.4900055;1.6048208;9.774816;36.52604;1.5973058;0.24265692;1.0152969;6.463804;8.906067;6.4305134;2.4016657;NaN;NaN;0.31081206;2.8505685;0.6037009;0.18369102;NaN;1.8557675;7.2338943;5.81919;7.449105;2.2471662;2.0652483;NaN;5.3308105;1.9775722;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
270.50;6.731865;29.73694;3.3767054;18.175674;97.488815;69.462814;1.098958;23.450157;5.6242847;14.239762;2.1578324;13.070163;7.2406073;9.81447;0.1961994;NaN;7.3799987;NaN;1.345765;4.20011;0.40320507;2.5874622;1.950715;2.3609765;18.093142;0.8336015;0.32045755;NaN;NaN;1.8074826;NaN;0.3595754;4.469762;1.5708618;9.571945;37.155457;1.4485693;0.29648086;1.0548906;6.3179164;8.976104;6.1277585;2.3110266;NaN;NaN;0.3438875;2.815541;0.5201096;0.18242225;NaN;1.7137398;7.216736;5.81744;7.399409;2.3301194;1.9234558;NaN;4.9629745;1.9026594;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
271.00;6.8743367;29.853792;3.201924;18.189768;97.394066;73.968155;1.0275697;23.502003;5.923526;14.502832;2.2307448;13.71299;7.366137;10.231398;0.20775242;NaN;7.268999;NaN;1.288173;4.2929873;0.35201705;2.5549664;2.008453;2.2140195;15.868138;0.7677988;0.2565036;NaN;NaN;1.819445;NaN;0.38728058;4.431683;1.5257951;9.333188;37.70099;1.3008609;0.3726256;1.0900304;6.1568418;9.039198;5.8050632;2.2067018;NaN;NaN;0.38123712;2.778207;0.46060675;0.19357234;NaN;1.5835179;7.180241;5.7953143;7.358874;2.4153087;1.7897043;NaN;4.635119;1.8713828;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
271.50;7.0633283;29.98878;3.020936;18.100817;95.84133;77.84393;0.9501715;23.444656;6.2058105;14.75396;2.3293653;14.323366;7.4420295;10.673604;0.23559847;NaN;7.1673274;NaN;1.2445313;4.370903;0.30553257;2.5127957;2.0913424;2.063275;13.7626705;0.71628976;0.19917274;NaN;NaN;1.8190296;NaN;0.41676322;4.374718;1.4735184;9.079716;38.176384;1.1567466;0.4706765;1.1194966;5.982355;9.092888;5.464774;2.0917718;NaN;NaN;0.422373;2.7381651;0.42656288;0.21884623;NaN;1.4674274;7.125056;5.754689;7.3235955;2.504727;1.6682812;NaN;4.3506713;1.8980244;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
272.00;7.3053427;30.112461;2.8383763;17.912685;92.93313;80.806175;0.8699737;23.28215;6.4688144;14.995636;2.4630075;14.89806;7.463484;11.132327;0.2823104;NaN;7.070786;NaN;1.2147098;4.437451;0.26588783;2.4629633;2.1959965;1.9099504;11.854786;0.67793375;0.14949994;NaN;NaN;1.8037575;NaN;0.44586816;4.297894;1.4184538;8.832873;38.59408;1.0187589;0.5906282;1.1422921;5.796124;9.133712;5.109477;1.9697124;NaN;NaN;0.46710303;2.6952202;0.41839746;0.25984418;NaN;1.3663391;7.051428;5.696913;7.288505;2.5994487;1.5630906;NaN;4.1113114;1.9945532;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
272.50;7.6056323;30.191492;2.6586292;17.634224;88.83539;82.69115;0.7900086;23.019716;6.710697;15.230008;2.640102;15.4342165;7.427754;11.597649;0.3492601;NaN;6.974967;NaN;1.1984047;4.49631;0.23499231;2.4074628;2.318023;1.7558644;10.202845;0.6512762;0.108319685;NaN;NaN;1.7721142;NaN;0.4724202;4.2003994;1.3651904;8.612257;38.962654;0.88927263;0.73288697;1.1576842;5.5995474;9.157572;4.7422366;1.8440487;NaN;NaN;0.51550275;2.64941;0.43560657;0.3179329;NaN;1.2798755;6.959215;5.6225367;7.2473636;2.6992073;1.4774987;NaN;3.9176059;2.1695123;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
273.00;7.96769;30.193047;2.4847465;17.27827;83.76105;83.47409;0.7127648;22.664091;6.930096;15.458693;2.8677042;15.929414;7.334302;12.059393;0.43649364;NaN;6.875934;NaN;1.1948763;4.551026;0.21434933;2.3482764;2.4520428;1.603358;8.843858;0.6346788;0.07620621;NaN;NaN;1.7237145;NaN;0.49445805;4.081698;1.318101;8.434276;39.284904;0.7704167;0.8981789;1.1652248;5.3936214;9.160166;4.36675;1.7180334;NaN;NaN;0.5678507;2.601033;0.47688216;0.39414257;NaN;1.2067508;6.8479195;5.531195;7.192972;2.8021607;1.414197;NaN;3.769534;2.4274628;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
273.50;8.392825;30.089218;2.3176398;16.860283;77.94942;83.237144;0.6399122;22.223608;7.126113;15.682676;3.1509793;16.381802;7.1849422;12.507978;0.5427499;NaN;6.7708406;NaN;1.2027639;4.6049247;0.20490164;2.287389;2.5918353;1.455171;7.794147;0.6264578;0.053454462;NaN;NaN;1.6593521;NaN;0.510449;3.9416473;1.2809851;8.3113;39.556995;0.66402555;1.0873435;1.1647531;5.17887;9.137452;3.9873805;1.5943927;NaN;NaN;0.62453926;2.550682;0.540301;0.48908606;NaN;1.145126;6.716745;5.4216614;7.117654;2.9049044;1.3750794;NaN;3.6668212;2.7690127;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
274.00;8.879945;29.860659;2.1557918;16.396759;71.64483;82.10671;0.5721578;21.707966;7.2982755;15.902291;3.49264;16.790274;6.9839787;12.935148;0.66559416;NaN;6.658365;NaN;1.2200428;4.6611114;0.20691419;2.2267687;2.7306182;1.3142867;7.0520077;0.62499106;0.040099807;NaN;NaN;1.5809288;NaN;0.5194397;3.7806187;1.2567692;8.251391;39.768505;0.57163095;1.3010445;1.1563743;4.955357;9.086112;3.6090665;1.4751585;NaN;NaN;0.68595326;2.4992702;0.623558;0.6029087;NaN;1.0929201;6.564686;5.2920866;7.013966;3.0027611;1.3611418;NaN;3.6090305;3.191317;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
274.50;9.425606;29.498745;1.9955254;15.903655;65.077896;80.20475;0.50928265;21.127733;7.446476;16.117245;3.8924284;17.15464;6.7382283;13.3344755;0.80164117;NaN;6.5388784;NaN;1.2441611;4.7224917;0.21990858;2.1683033;2.8614454;1.1837367;6.6018324;0.62881553;0.035962734;NaN;NaN;1.4912722;NaN;0.5211403;3.5995874;1.2472999;8.25843;39.903423;0.49447832;1.5394491;1.1404223;4.7227774;9.003935;3.2371197;1.3615991;NaN;NaN;0.7523394;2.448042;0.7242173;0.7352626;NaN;1.0480055;6.39064;5.140397;6.875572;3.0902793;1.3724173;NaN;3.595416;3.6888697;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
275.00;10.024302;29.006021;1.8318322;15.395045;58.45214;77.65102;0.4503424;20.49364;7.5708838;16.326666;4.346681;17.475756;6.4568686;13.701626;0.94683003;NaN;6.414331;NaN;1.2723492;4.791731;0.24268857;2.1137204;2.9776719;1.0663825;6.419029;0.63669944;0.040714867;NaN;NaN;1.393866;NaN;0.5159318;3.4001884;1.2532464;8.3324795;39.941814;0.43356562;1.8019298;1.1174138;4.480623;8.890115;2.8769376;1.2542459;NaN;NaN;0.8236831;2.3985636;0.8399376;0.8852991;NaN;1.0082607;6.1935315;4.964795;6.6981344;3.1618803;1.4079422;0.5580702;3.6245973;4.254334;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
275.50;10.668964;28.394886;1.6595774;14.882168;51.93725;74.61053;0.39400807;19.81589;7.6718445;16.529167;4.848083;17.755571;6.1510506;14.034356;1.0967187;NaN;6.2878394;NaN;1.3020303;4.871089;0.2734467;2.0644724;3.073439;0.96467054;6.475109;0.64768803;0.05394768;NaN;NaN;1.2925237;NaN;0.5048179;3.1847239;1.2741282;8.470184;39.861942;0.38967693;2.0868611;1.0880033;4.2284083;8.745402;2.5336735;1.1529976;NaN;NaN;0.8996132;2.352685;0.96863794;1.0516635;NaN;0.9715156;5.9724536;4.7642856;6.4800267;3.2125669;1.4657519;0.5756798;3.6941473;4.879214;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
276.00;11.35162;27.685038;1.4748427;14.3729315;45.668987;71.33921;0.33901632;19.103586;7.7497606;16.72287;5.3856864;17.99712;5.833263;14.332291;1.2467568;NaN;6.163166;NaN;1.331235;4.962125;0.3099417;2.0216167;3.1441178;0.8803924;6.7423053;0.6611105;0.07521362;NaN;NaN;1.1910409;NaN;0.48934197;2.9561157;1.3084675;8.665075;39.6424;0.3633873;2.3915198;1.0529401;3.965933;8.57211;2.2119212;1.0572917;NaN;NaN;0.97933656;2.3124619;1.1085881;1.2324914;NaN;0.9354876;5.7268205;4.539159;6.222743;3.2385716;1.542928;0.5991797;3.8002262;5.554245;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
276.50;12.06409;26.90026;1.2761478;13.871905;39.75389;68.17982;0.2846127;18.364428;7.804992;16.905424;5.945235;18.204409;5.516499;14.59656;1.3925191;NaN;6.044195;NaN;1.3589455;5.0653267;0.3497217;1.9857104;3.1866517;0.81447595;7.1972184;0.6765719;0.10403833;NaN;NaN;1.0928706;NaN;0.47148094;2.71781;1.3540492;8.907835;39.264038;0.35503682;2.712096;1.0130376;3.693535;8.3739605;1.9154526;0.96630526;NaN;NaN;1.0616075;2.2800515;1.2584238;1.4253961;NaN;0.897769;5.456524;4.291359;5.930923;3.237847;1.6356926;0.6276218;3.937386;6.2695146;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
277.00;12.798649;26.065256;1.0653158;13.380694;34.276016;65.50071;0.23092307;17.604757;7.837798;17.074024;6.5098443;18.382215;5.2133107;14.829376;1.5298812;NaN;5.934514;NaN;1.3852944;5.1797013;0.39037296;1.9567517;3.199749;0.7668294;7.8232093;0.6939103;0.13989455;NaN;NaN;1.0008516;NaN;0.45353267;2.4736362;1.4082593;9.186544;38.711445;0.36467114;3.0438082;0.96915627;3.412283;8.155789;1.6470463;0.8791519;NaN;NaN;1.144756;2.2575855;1.4170758;1.6274533;NaN;0.8558987;5.16209;4.024676;5.6119814;3.2103133;1.7395593;0.659569;4.0986304;7.0144114;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
277.50;13.548499;25.203043;0.84781015;12.89858;29.303556;63.616203;0.1791935;16.829916;7.8483233;17.225412;7.061028;18.535822;4.934897;15.033645;1.6551405;NaN;5.837113;NaN;1.4115719;5.302439;0.4297572;1.9341716;3.183921;0.7362686;8.611461;0.713132;0.18214029;NaN;NaN;0.91701174;NaN;0.43801078;2.2276423;1.4684584;9.48703;37.9738;0.39195806;3.3810825;0.9222018;3.1240752;7.923146;1.4084253;0.79505885;NaN;NaN;1.2267652;2.2470317;1.5836437;1.83519;NaN;0.807543;4.8448195;3.7447264;5.275423;3.157802;1.8495405;0.6931537;4.275745;7.777565;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
278.00;14.308049;24.333378;0.63246536;12.423323;24.893785;62.738247;0.13185841;16.044836;7.836668;17.355919;7.5799913;18.67068;4.6903114;15.212699;1.7650747;NaN;5.754195;NaN;1.440052;5.4287424;0.46616814;1.91689;3.1413455;0.7205435;9.5606785;0.7343437;0.2299414;NaN;NaN;0.8424655;NaN;0.42753667;1.9839109;1.5323489;9.793389;37.045166;0.43608633;3.717728;0.8731343;2.831655;7.6818194;1.2003095;0.7134991;NaN;NaN;1.3053962;2.250051;1.7572325;2.0445986;NaN;0.75077575;4.506911;3.458713;4.931973;3.0836675;1.960417;0.726182;4.4598927;8.546947;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
278.50;15.072995;23.472227;0.43068114;11.952015;21.096031;62.978374;0.092398986;15.254632;7.8030314;17.461508;8.049046;18.792032;4.4858637;15.370197;1.8569525;NaN;5.6870384;NaN;1.473667;5.5519032;0.4984337;1.9034406;3.0755768;0.71646994;10.675539;0.7576806;0.28220087;NaN;NaN;0.77740043;NaN;0.42472383;1.746396;1.5982734;10.088734;35.92433;0.4956744;4.0470915;0.82298535;2.538497;7.4373484;1.0225638;0.63427454;NaN;NaN;1.3783494;2.2678752;1.936777;2.251176;NaN;0.6844053;4.151537;3.1749947;4.592682;2.992141;2.0670297;0.75627214;4.642405;9.310248;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
279.00;15.84027;22.632092;0.25515527;11.481904;17.95327;64.37607;0.0649935;14.464999;7.747929;17.537907;8.452998;18.90455;4.324785;15.510205;1.9285309;NaN;5.63583;NaN;1.5156146;5.663634;0.52595323;1.8921454;2.9911277;0.7201728;11.964216;0.7832506;0.33750033;NaN;NaN;0.72114944;NaN;0.43206838;1.5187889;1.6654105;10.356076;34.61451;0.56871027;4.362203;0.77287734;2.2486293;7.1945643;0.87442505;0.5575438;NaN;NaN;1.4434506;2.3012016;2.1208785;2.450016;NaN;0.6082804;3.7828858;2.9025223;4.2681155;2.8875763;2.1645603;0.78102094;4.815642;10.055569;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
279.50;16.607946;21.8229;0.11833717;11.011092;15.502909;66.92575;0.054011133;13.682375;7.6724663;17.580793;8.780332;19.011904;4.2071657;15.637397;1.9780608;NaN;5.5994835;NaN;1.5690014;5.7546387;0.54865795;1.8813162;2.8929942;0.7274223;13.435315;0.8110874;0.39408395;NaN;NaN;0.6723413;NaN;0.451823;1.3044324;1.733857;10.579244;33.123108;0.652542;4.655932;0.72403544;1.9664056;6.957214;0.7547533;0.4838032;NaN;NaN;1.4988328;2.3501165;2.3076823;2.6359475;NaN;0.52351344;3.4061298;2.6502018;3.9677026;2.773711;2.248789;0.79818684;4.973725;10.772358;8.775107;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
280.00;17.375196;21.053062;0.030834448;10.539086;13.777846;70.59023;0.06341475;12.913789;7.5786304;17.586016;9.024035;19.116392;4.130146;15.757325;2.0042977;NaN;5.5754685;NaN;1.6365716;5.815351;0.5669369;1.8694546;2.786169;0.73401654;15.094576;0.84112114;0.44990057;NaN;NaN;0.6291118;NaN;0.4858678;1.1062752;1.8045626;10.743703;31.461731;0.743934;4.921195;0.67779684;1.6962676;6.7277217;0.6622794;0.4138205;NaN;NaN;1.5430951;2.4140544;2.494805;2.8037405;NaN;0.4325687;3.0273252;2.4262426;3.699302;2.653112;2.3163178;0.8058651;5.113122;11.452479;8.940255;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
280.50;18.142336;20.330303;0.0;10.067155;12.808641;75.3113;0.09614303;12.166472;7.4695673;17.54987;9.18201;19.218597;4.088309;15.876653;2.006532;NaN;5.55972;NaN;1.7205617;5.8367414;0.58151567;1.8554341;2.6751988;0.73618156;16.941687;0.87315094;0.5026802;NaN;NaN;0.5893437;NaN;0.53559345;0.9268689;1.8791413;10.837184;29.646524;0.8391886;5.15124;0.63559324;1.4425485;6.507107;0.59581447;0.34854445;NaN;NaN;1.5754216;2.4918003;2.6793175;2.9483476;NaN;0.33916745;2.6532342;2.2375674;3.4689515;2.526967;2.364722;0.8026423;5.2329354;12.091234;9.100885;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
281.00;18.910957;19.662127;0.028835684;9.598415;12.6268215;81.02474;0.15353993;11.447271;7.3498125;17.469378;9.25698;19.317093;4.0741634;16.003214;1.9846241;NaN;5.5467463;NaN;1.8226444;5.8110695;0.5933221;1.8386233;2.5638351;0.7309328;18.96751;0.90683985;0.5500554;NaN;NaN;0.5509188;NaN;0.6018143;0.76839715;1.9595774;10.850089;27.698765;0.93433034;5.339972;0.5989116;1.2093481;6.2950587;0.5543947;0.28899604;NaN;NaN;1.5956463;2.5815315;2.8577785;3.0651767;NaN;0.24801396;2.291077;2.0893407;3.2807906;2.395268;2.392613;0.787711;5.3348746;12.68814;9.253611;9.091277;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
281.50;19.684204;19.055857;0.115438044;9.1376705;13.268859;87.6777;0.234943;10.761977;7.225423;17.342577;9.255992;19.408241;4.0787034;16.145853;1.9390664;NaN;5.529988;NaN;1.9439453;5.7325015;0.60336757;1.8189522;2.454815;0.71635777;21.152008;0.94171995;0.5897086;NaN;NaN;0.511952;NaN;0.6847331;0.63271934;2.0478485;10.775733;25.64547;1.0253311;5.48235;0.56923145;1.0004656;6.090166;0.5373436;0.23616965;NaN;NaN;1.6042501;2.6809134;3.0263188;3.15036;NaN;0.16437395;1.9482069;1.984663;3.1371086;2.257316;2.3996122;0.76094115;5.4229236;13.247284;9.394306;8.909565;2.1082728;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
282.00;20.46701;18.518333;0.25303477;8.690971;14.779835;95.23905;0.33749428;10.114773;7.1039944;17.1688;9.189585;19.486137;4.0919924;16.313965;1.8710368;NaN;5.5024643;NaN;2.085039;5.5975723;0.6126417;1.7969123;2.3497832;0.691784;23.463089;0.9771882;0.61954623;NaN;NaN;0.4709919;NaN;0.78395396;0.5214056;2.1455414;10.610504;23.519756;1.1083555;5.574766;0.54793966;0.8194102;5.890261;0.5442425;0.19094783;NaN;NaN;1.6022927;2.78724;3.1807604;3.2009988;NaN;0.09354448;1.6317294;1.9244465;3.0384457;2.1124442;2.3862522;0.7229004;5.502761;13.777159;9.518245;8.722137;2.1874688;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
282.50;21.266222;18.055431;0.430654;8.264976;17.215431;103.68661;0.45620778;9.507834;6.994548;16.94888;9.070746;19.542664;4.103743;16.516771;1.7824377;NaN;5.457654;NaN;2.2458668;5.4054337;0.6220449;1.7734927;2.2493644;0.6578002;25.856531;1.012514;0.6378673;NaN;NaN;0.42715934;NaN;0.89855635;0.4357427;2.2535048;10.353971;21.360653;1.1799979;5.615426;0.5362302;0.66945374;5.6928425;0.5748305;0.15402652;NaN;NaN;1.5912905;2.8976252;3.316757;3.2153525;NaN;0.040291026;1.3480868;1.9074714;2.9836829;1.9607551;2.353817;0.674819;5.581094;14.289949;9.620309;8.5271845;2.255759;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
283.00;22.090414;17.67161;0.6343587;7.8661647;20.640896;112.96324;0.584268;8.941165;6.9072785;16.685272;8.9137945;19.567772;4.103903;16.762348;1.6758919;NaN;5.3904047;NaN;2.42556;5.1579223;0.63234997;1.7500687;2.153339;0.61612594;28.277037;1.0468637;0.64350426;NaN;NaN;0.38022047;NaN;1.0272219;0.37670505;2.3715634;10.009085;19.21219;1.2374884;5.604618;0.53499246;0.5536895;5.49551;0.62884194;0.12586564;NaN;NaN;1.5730563;3.0092216;3.4299598;3.1929564;NaN;0.008344541;1.1026505;1.9306048;2.9701176;1.8036724;2.3041456;0.6185049;5.6650352;14.800338;9.69529;8.322911;2.3121011;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
283.50;22.949389;17.36958;0.8488831;7.5000024;25.125685;122.91842;0.7135804;8.412606;6.8531795;16.38208;8.7332735;19.549911;4.08324;17.056524;1.5546907;NaN;5.297691;NaN;2.6221733;4.859488;0.64417446;1.7282705;2.0609074;0.56935155;30.660364;1.0793436;0.63593453;NaN;NaN;0.33059832;NaN;1.1684003;0.34488243;2.4983342;9.5824175;17.12173;1.2788416;5.544813;0.5447125;0.47504577;5.29637;0.7058027;0.106671885;NaN;NaN;1.5495272;3.1194582;3.5161977;3.1346483;NaN;0.0;0.89934635;1.9891533;2.9935262;1.6441346;2.239427;0.55622107;5.7615733;15.323908;9.738238;8.107631;2.3560674;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
284.00;23.853231;17.150082;1.0594866;7.1701283;30.733;133.27516;0.8355166;7.9180512;6.8435493;16.044949;8.54294;19.47667;4.0339417;17.40179;1.4227004;NaN;5.1790457;NaN;2.8323796;4.5170445;0.65795434;1.7098621;1.9709964;0.5205738;32.93644;1.1090621;0.61535525;NaN;NaN;0.27931273;NaN;1.3204947;0.3403877;2.6311662;9.08439;15.13767;1.302952;5.4405355;0.565388;0.43622777;5.0943427;0.8048269;0.09640266;NaN;NaN;1.5225928;3.2262645;3.5716662;3.0425208;NaN;0.015928064;0.740342;2.0773094;3.0482318;1.48635;2.1620076;0.4905276;5.8772078;15.875327;9.744853;7.8798738;2.3878756;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
284.50;24.810978;17.01166;1.2537111;6.87777;37.50458;143.65349;0.94179493;7.4518127;6.8894277;15.680849;8.354925;19.335522;3.9502337;17.796362;1.2842059;NaN;5.036556;NaN;3.0512066;4.139702;0.67390907;1.6966318;1.8825504;0.47298706;35.033234;1.1352189;0.58270884;NaN;NaN;0.22785021;NaN;1.4820234;0.3627544;2.7662122;8.529399;13.306758;1.3096169;5.297979;0.59647065;0.43957457;4.8893547;0.9244408;0.09479453;NaN;NaN;1.4939456;3.3282616;3.5931249;2.9197922;NaN;0.05522294;0.62584054;2.1886368;3.1272144;1.3351678;2.0742328;0.42410138;6.017758;16.466501;9.711859;7.6384954;2.4083533;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
285.00;25.829077;16.950361;1.4228019;6.6214986;45.442375;153.63943;1.0254059;7.0071774;7.0009904;15.297757;8.179067;19.114727;3.8289094;18.233543;1.1437323;NaN;4.874414;NaN;3.2719254;3.7383845;0.69200134;1.690304;1.7947719;0.42948025;36.88101;1.1572051;0.53966695;NaN;NaN;0.1779955;NaN;1.6517283;0.41083306;2.8986254;7.935735;11.67138;1.2994915;5.1243877;0.63684136;0.48682508;4.682378;1.0624527;0.10140755;NaN;NaN;1.4649663;3.4248962;3.578103;2.7706258;NaN;0.11566555;0.55401254;2.3165443;3.2223241;1.1952077;1.9783309;0.35953557;6.1883907;17.104868;9.637329;7.38278;2.4188511;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
285.50;26.909836;16.959297;1.5626041;6.3973956;54.490177;162.854;1.0814693;6.5771194;7.186936;14.904223;8.022466;18.80424;3.669733;18.701523;1.005846;NaN;4.6981444;NaN;3.4861836;3.325334;0.71189195;1.6924999;1.7072837;0.39228776;38.416653;1.1747009;0.48857245;NaN;NaN;0.13163792;NaN;1.828624;0.4827075;3.0228677;7.3251185;10.267213;1.2739898;4.9272904;0.6848335;0.57883346;4.475336;1.2158952;0.115671515;NaN;NaN;1.4366522;3.516491;3.5250988;2.599909;NaN;0.19416942;0.52108747;2.454701;3.3246036;1.0699795;1.8763481;0.2991385;6.3937845;17.792038;9.520919;7.112539;2.421129;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
286.00;28.050106;17.02811;1.6738862;6.1995544;64.51963;170.97653;1.1079271;6.1550784;7.453909;14.508885;7.8892484;18.396582;3.4756207;19.183657;0.8749549;NaN;4.513694;NaN;3.6844182;2.9134421;0.73292685;1.7047145;1.6201961;0.36275402;39.58758;1.1877484;0.43234366;NaN;NaN;0.0905714;NaN;2.011968;0.5756622;3.1330888;6.721875;9.121458;1.2351426;4.7137136;0.73830724;0.71528167;4.270884;1.3810487;0.13693368;NaN;NaN;1.409584;3.6042032;3.4337456;2.413021;NaN;0.2873092;0.52160025;2.5973654;3.424767;0.9612005;1.7701113;0.24476027;6.6383495;18.522917;9.363966;6.828194;2.4172325;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
286.50;29.240402;17.142424;1.762053;6.0208693;75.32486;177.71806;1.1059842;5.7357845;7.8060055;14.119957;7.780543;17.887592;3.2526038;19.659227;0.7551424;NaN;4.3265853;NaN;3.8565323;2.51542;0.7541435;1.7283119;1.5340863;0.34123266;40.354984;1.19681;0.3743397;NaN;NaN;0.056308277;NaN;2.201146;0.6862069;3.2235537;6.1517053;8.251781;1.1854298;4.4895144;0.7947631;0.89445585;4.07211;1.5535396;0.16450286;NaN;NaN;1.3839437;3.6898818;3.304953;2.2156062;NaN;0.3918329;0.5487848;2.739605;3.5137928;0.8685007;1.6612227;0.1976593;6.92639;19.285368;9.169463;6.5308423;2.4093745;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
287.00;30.464731;17.283522;1.836357;5.8540206;86.629425;182.78352;1.0802346;5.3159685;8.244393;13.74474;7.69466;17.276993;3.0094464;20.104658;0.65003294;NaN;4.1412973;NaN;3.992779;2.1428757;0.77434176;1.7645327;1.4499068;0.32712275;40.695934;1.2027748;0.3181947;NaN;NaN;0.029915981;NaN;2.3955;0.81017214;3.2890663;5.6401114;7.665969;1.1275954;4.258961;0.85147905;1.1131381;3.8821921;1.7285131;0.19767334;NaN;NaN;1.3595574;3.7758412;3.1409855;2.013365;NaN;0.50507885;0.5950749;2.8773932;3.5835478;0.78958005;1.5510736;0.1584308;7.2621355;20.060537;8.941882;6.2222834;2.399843;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
287.50;31.701172;17.428612;1.9087424;5.6924357;98.10697;185.86339;1.038441;4.894905;8.767077;13.389208;7.6274714;16.568687;2.7569208;20.49503;0.56270534;NaN;3.961006;NaN;4.0847416;1.8054379;0.792167;1.8145009;1.3688359;0.31902367;40.604286;1.2069038;0.26763174;NaN;NaN;0.011901899;NaN;2.5941267;0.9428698;3.3253613;5.2106037;7.3621554;1.0644612;4.0245967;0.9056688;1.3666409;3.7040467;1.9008608;0.23572694;NaN;NaN;1.335967;3.8645678;2.9454646;1.811869;NaN;0.6252555;0.65267646;3.0076005;3.6273699;0.72079384;1.4408656;0.1270053;7.6495905;20.823793;8.6868725;5.905014;2.3909273;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
288.00;32.923138;17.551853;1.992587;5.531093;109.414;186.66805;0.9909648;4.474568;9.368837;13.057691;7.5729;15.770776;2.506794;20.805798;0.4956573;NaN;3.7876632;NaN;4.1262803;1.5100735;0.80624413;1.8792233;1.2921119;0.31498083;40.090256;1.2107116;0.22624953;NaN;NaN;0.0021625182;NaN;2.7956817;1.0793117;3.3294315;4.8828497;7.329504;0.9987505;3.7874331;0.95465565;1.6489847;3.5400267;2.0654788;0.2779109;NaN;NaN;1.3125113;3.9583895;2.7232826;1.6163958;NaN;0.75153834;0.714147;3.1278994;3.6405132;0.6580363;1.3316284;0.10272037;8.092214;21.546225;8.410875;5.582177;2.3848586;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
288.50;34.101185;17.62621;2.1015193;5.3670707;120.2299;184.99165;0.9499008;4.0593367;10.0413265;12.752679;7.5234947;14.895237;2.2705736;21.014532;0.45080736;NaN;3.6223369;NaN;4.1143136;1.2607262;0.8153581;1.9595726;1.2208796;0.31278685;39.178894;1.2157947;0.19730617;NaN;NaN;0.0;NaN;2.9982276;1.2144624;3.2997599;4.67095;7.549112;0.9329344;3.547436;0.9960471;1.9531821;3.3916955;2.2175298;0.32339805;NaN;NaN;1.2884183;4.0591464;2.4804173;1.4317839;NaN;0.8839997;0.77293575;3.2365983;3.6203766;0.59768254;1.2242308;0.08446725;8.59249;22.196583;8.120667;5.2574534;2.383755;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
289.00;35.20518;17.626034;2.2483542;5.199681;130.29712;180.7844;0.9279899;3.6552749;10.7733135;12.474791;7.47101;13.957336;2.0582244;21.102516;0.4295242;NaN;3.4656646;NaN;4.0493307;1.0583547;0.81863475;2.0562644;1.156062;0.31028587;37.907597;1.223634;0.18350215;NaN;NaN;0.0042011556;NaN;3.1991637;1.343489;3.2364304;4.5821104;7.9950385;0.8691096;3.3041606;1.0278922;2.2715693;3.2596946;2.3526845;0.3712424;NaN;NaN;1.2628899;4.1679068;2.2236617;1.2623051;NaN;1.0234213;0.8238205;3.332438;3.5664926;0.5373726;1.1193875;0.07089115;9.151464;22.74356;7.8229113;4.9349036;2.3895612;NaN;5.790401;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
289.50;36.206448;17.530054;2.4442399;5.0302014;139.45335;174.21025;0.93742925;3.269102;11.551071;12.222863;7.4069386;12.974785;1.8770595;21.056042;0.43267694;NaN;3.318275;NaN;3.9355526;0.9013303;0.8156704;2.1698234;1.0982633;0.30563647;36.323017;1.2353845;0.18677421;NaN;NaN;0.013167099;NaN;3.395255;1.4620064;3.1411126;4.615853;8.6353445;0.80890805;3.0574088;1.0488108;2.596122;3.1437125;2.4673274;0.42034626;NaN;NaN;1.2351933;4.284747;1.9602811;1.1115639;NaN;1.1710238;0.86319965;3.4143867;3.4802969;0.47647092;1.0176693;0.06063308;9.768286;23.158136;7.5237336;4.6187706;2.4039798;NaN;5.6430254;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
290.00;37.079597;17.324253;2.698062;4.8613553;147.64821;165.66646;0.98870116;2.907094;12.358869;11.994142;7.322956;11.966746;1.7309614;20.867329;0.46068186;NaN;3.1811063;NaN;3.780744;0.7861068;0.8066055;2.3005428;1.0477085;0.29749998;34.477764;1.2516714;0.20812587;NaN;NaN;0.0250837;NaN;3.582743;1.56629;3.0169232;4.7639513;9.43311;0.7534452;2.8077583;1.0580833;2.918704;3.0425508;2.5586944;0.46945104;NaN;NaN;1.204754;4.408629;1.6976254;0.9824142;NaN;1.3281729;0.88921475;3.4814515;3.3647137;0.41614798;0.9195135;0.052580968;10.439936;23.415762;7.228389;4.3132515;2.428386;NaN;5.4794464;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
290.50;37.803886;17.004063;3.0160842;4.696671;154.94;155.73715;1.0895771;2.574121;13.179543;11.784566;7.211271;10.952747;1.6200922;20.534966;0.51355344;NaN;3.0555773;NaN;3.595681;0.7079854;0.7921311;2.4484465;1.0042171;0.28512624;32.427166;1.2724551;0.24751207;NaN;NaN;0.0381191;NaN;3.7575293;1.6534442;2.8681815;5.011093;10.347537;0.7033064;2.5568445;1.0556909;3.2312286;2.9542687;2.6249294;0.51714796;NaN;NaN;1.1712394;4.5373783;1.4427333;0.87691075;NaN;1.4960716;0.9017042;3.532531;3.2236364;0.35907885;0.8252277;0.046091754;11.161154;23.498163;6.94102;4.022258;2.463723;NaN;5.297823;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
291.00;38.364006;16.575373;3.401766;4.5398455;161.47318;145.0769;1.2444172;2.2730176;13.99512;11.589086;7.0648704;9.951616;1.5411421;20.063875;0.59094894;NaN;2.9435413;NaN;3.3933468;0.6617881;0.7734291;2.6132483;0.96720546;0.26835558;30.22648;1.2969688;0.30379575;NaN;NaN;0.050615247;NaN;3.9154093;1.7215124;2.700087;5.3362126;11.335189;0.6585689;2.3073716;1.0423083;3.5257509;2.8763864;2.6650615;0.56192863;NaN;NaN;1.1346198;4.667777;1.2019702;0.7962895;NaN;1.6754762;0.9020095;3.566332;3.0614486;0.30881444;0.7350041;0.041148946;11.924596;23.394524;6.6645317;3.7491877;2.510395;NaN;5.0976753;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
291.50;38.75027;16.05413;3.8556802;4.3942704;167.4404;134.26462;1.453823;2.0044034;14.787462;11.401989;6.877774;8.980521;1.488066;19.46479;0.6922112;NaN;2.8470902;NaN;3.187941;0.64228886;0.7520364;2.7943177;0.93573236;0.24753708;27.928644;1.3237518;0.3747981;NaN;NaN;0.061249852;NaN;4.0523233;1.7695148;2.5183516;5.714389;12.351448;0.6188543;2.0628562;1.0192491;3.7945335;2.8061082;2.6789238;0.6022712;NaN;NaN;1.0952067;4.795753;0.9807249;0.74099433;NaN;1.8664355;0.89265686;3.581354;2.882635;0.26902094;0.6489456;0.038432654;12.7211895;23.10196;6.400581;3.4967299;2.5681896;NaN;4.8801236;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
292.00;38.958447;15.464376;4.3755093;4.26277;173.03734;123.69542;1.7147167;1.7669967;15.53891;11.217208;6.645329;8.054169;1.4531513;18.753325;0.81641185;NaN;2.7682304;NaN;2.9938004;0.6444185;0.72965544;2.990653;0.908566;0.22339639;25.582779;1.3507602;0.4574352;NaN;NaN;0.06914673;NaN;4.1645927;1.797419;2.3288171;6.1190953;13.35226;0.5834368;1.82722;0.9883623;4.030162;2.7405562;2.6670249;0.63675034;NaN;NaN;1.053675;4.916657;0.78319216;0.71075225;NaN;2.0680954;0.8769729;3.5759284;2.6915166;0.24272546;0.56709653;0.03929446;13.540606;22.625257;6.149656;3.2667155;2.6362443;NaN;4.6479464;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
292.50;38.989452;14.834949;4.956124;4.1475363;178.41953;113.56166;2.0208085;1.558274;16.232891;11.028593;6.364586;7.184247;1.4282495;17.948757;0.96237963;NaN;2.7085207;NaN;2.8243494;0.6632557;0.70794183;3.200861;0.8842733;0.19689152;23.23342;1.375571;0.5479352;NaN;NaN;0.073919535;NaN;4.249119;1.8060535;2.1371064;6.5245132;14.296138;0.5513773;1.6043288;0.951892;4.2257667;2.676977;2.6303885;0.6641586;NaN;NaN;1.0110531;5.0255933;0.61225766;0.70468277;NaN;2.2785923;0.8586827;3.5483246;2.4921;0.23173006;0.48948073;0.045628734;14.371778;21.975977;5.9112267;3.0600376;2.7130716;NaN;4.405446;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
293.00;38.849083;14.195445;5.5897646;4.0501857;183.66942;103.91977;2.3634062;1.3752835;16.854511;10.830181;6.034765;6.379093;1.4059563;17.072628;1.1287217;NaN;2.6687503;NaN;2.691165;0.69391125;0.6882876;3.4231496;0.86133784;0.1690877;20.92043;1.3956459;0.64213026;NaN;NaN;0.07565228;NaN;4.303531;1.7969728;1.9483258;6.9076214;15.146308;0.52167904;1.3975663;0.91231346;4.3753834;2.612916;2.5703948;0.68361896;NaN;NaN;0.96866786;5.1177697;0.46948573;0.7214315;NaN;2.4950576;0.841545;3.4969113;2.2880135;0.23633817;0.41613948;0.059661448;15.203334;21.171131;5.6839404;2.8766382;2.7966638;NaN;4.158128;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
293.50;38.547928;13.572075;6.266407;3.9718285;188.77983;94.78441;2.732458;1.2153641;17.391077;10.616432;5.657747;5.6436205;1.3805217;16.147331;1.3138487;NaN;2.6486802;NaN;2.6032114;0.7314439;0.67166036;3.6553266;0.8382944;0.14107947;18.679422;1.408623;0.73579955;NaN;NaN;0.07483824;NaN;4.32627;1.7722738;1.7668447;7.249864;15.872803;0.49344507;1.209539;0.8721574;4.474431;2.5463388;2.488644;0.6946758;NaN;NaN;0.92806286;5.188851;0.3551959;0.7593175;NaN;2.7137673;0.8290596;3.4203563;2.0824928;0.25539583;0.3471744;0.08368992;16.023909;20.231693;5.4658327;2.7155719;2.8846667;NaN;3.9122145;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
294.00;38.101368;12.984155;6.9742894;3.9130502;193.65565;86.18184;3.1177197;1.0766102;17.832567;10.382494;5.2384925;4.9794564;1.3483754;15.194774;1.5159984;NaN;2.6468678;NaN;2.5662987;0.7708966;0.65851337;3.8948202;0.81386656;0.113954246;16.542469;1.4125922;0.8250138;NaN;NaN;0.07227298;NaN;4.3166323;1.734395;1.5961646;7.538203;16.454311;0.4660278;1.0419178;0.83383113;4.520233;2.4756918;2.3868637;0.697344;NaN;NaN;0.8908854;5.235278;0.26860353;0.81647086;NaN;2.9304075;0.8242673;3.3178375;1.8783708;0.2865975;0.28278166;0.11981505;16.82228;19.181152;5.254546;2.5751324;2.974613;NaN;3.674068;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
294.50;37.52949;12.441858;7.700502;3.873749;198.13237;78.1423;3.509889;0.95794344;18.17199;10.124449;4.78522;4.3852754;1.3082111;14.235287;1.7332574;NaN;2.6606247;NaN;2.5827956;0.80750287;0.64878035;4.13871;0.7871035;0.08879882;14.538782;1.4062984;0.9064564;NaN;NaN;0.068922356;NaN;4.2747574;1.6859133;1.438878;7.7654815;16.879553;0.4391333;0.895436;0.7994492;4.512475;2.3999183;2.266865;0.6921145;NaN;NaN;0.8587451;5.2545333;0.20800403;0.8909382;NaN;3.140415;0.8296525;3.1892438;1.6780796;0.32696345;0.22327475;0.16970961;17.587395;18.044277;5.04754;2.4530354;3.064191;NaN;3.449572;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
295.00;36.856846;11.94556;8.43163;3.8528874;202.00633;70.66502;3.9016044;0.85886025;18.405628;9.839588;4.3092804;3.8572857;1.2607028;13.286776;1.963573;NaN;2.6861315;NaN;2.651613;0.83703536;0.6419429;4.3837795;0.7574977;0.06673162;12.695151;1.3892833;0.9776731;NaN;NaN;0.06578493;NaN;4.2015777;1.6293559;1.2967062;7.93017;17.14791;0.41285747;0.76998466;0.7706927;4.4534674;2.318433;2.1305468;0.6799206;NaN;NaN;0.8330687;5.2453184;0.17097528;0.98075247;NaN;3.3393278;0.8471348;3.0353458;1.483641;0.37340805;0.1691061;0.2344487;18.30835;16.84617;4.842283;2.346624;3.1515157;NaN;3.2435777;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
295.50;36.11168;11.486759;9.154397;3.8482091;205.07045;63.70672;4.288237;0.77896655;18.533175;9.526676;3.8246171;3.3898168;1.2079564;12.364217;2.2047493;NaN;2.7186787;NaN;2.7684636;0.8562031;0.6371491;4.6265683;0.7250576;0.0489402;11.035936;1.3619369;1.0372176;NaN;NaN;0.063770376;NaN;4.0987444;1.5670474;1.1705846;8.035539;17.269121;0.3876667;0.6647815;0.74870616;4.3481145;2.2310622;1.979947;0.6620651;NaN;NaN;0.8149809;5.2076397;0.15458135;1.0839567;NaN;3.5230877;0.87812793;2.857919;1.2966697;0.42327568;0.12087792;0.3144179;18.974455;15.611589;4.6364193;2.2530887;3.235363;NaN;3.059479;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
296.00;35.324665;11.050384;9.856384;3.8560836;207.14882;57.209675;4.6683717;0.7175258;18.557673;9.1861725;3.3468816;2.975944;1.1528199;11.479474;2.4544399;NaN;2.753014;NaN;2.9263544;0.8629771;0.63334036;4.8634286;0.69032043;0.03668954;9.582477;1.325459;1.0846745;NaN;NaN;0.06360675;NaN;3.968553;1.5010005;1.0607804;8.088486;17.262041;0.36431155;0.57857704;0.7340382;4.2035384;2.13796;1.8173201;0.64012665;NaN;NaN;0.8052165;5.14279;0.15555938;1.1985848;NaN;3.6882308;0.923633;2.6597917;1.1184161;0.47472692;0.079341404;0.40931383;19.575447;14.364411;4.4279246;2.1696904;3.3153408;NaN;2.8989754;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
296.50;34.527077;10.617926;10.526719;3.8716311;208.1257;51.14405;5.0439515;0.67321616;18.485304;8.820376;2.8923051;2.6081264;1.09819;10.641382;2.7101333;NaN;2.78382;NaN;3.1162584;0.8567337;0.62937194;5.090578;0.65429735;0.031299304;8.351975;1.2817295;1.120561;NaN;NaN;0.06578696;NaN;3.8138487;1.4328527;0.96702236;8.09817;17.152538;0.34367624;0.50985175;0.7266329;4.028391;2.0395167;1.645214;0.6158545;NaN;NaN;0.8040661;5.0532236;0.17049162;1.322608;NaN;3.8319616;0.98433906;2.4448156;0.9498776;0.5268809;0.04539638;0.5182167;20.101925;13.1271715;4.2152276;2.093962;3.3919728;NaN;2.762041;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
297.00;33.74876;10.170773;11.156738;3.8891354;207.9646;45.528557;5.4201508;0.6442042;18.324963;8.433447;2.4765124;2.2788348;1.0464282;9.856037;2.9691377;NaN;2.8062134;NaN;3.327887;0.8382029;0.6241137;5.3041687;0.61835605;0.034070306;7.356064;1.233111;1.1461248;NaN;NaN;0.07055412;NaN;3.637935;1.3638464;0.8886174;8.074635;16.970808;0.32659;0.45698157;0.7258676;3.8319495;1.9362766;1.4665185;0.5910674;NaN;NaN;0.81136966;4.9423494;0.19595723;1.4538656;NaN;3.952115;1.0607;2.2177367;0.79196274;0.57967067;0.02007992;0.63970536;20.545986;11.920533;3.997312;2.0238864;3.4666903;2.1941211;2.6471088;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
297.50;33.016094;9.693199;11.740594;3.9027362;206.71666;40.417305;5.8049903;0.628544;18.0877;8.031278;2.1133895;1.9811356;0.99893004;9.127218;3.2285688;NaN;2.816202;NaN;3.5504968;0.8092229;0.6165181;5.50035;0.584056;0.046159245;6.5993066;1.1822166;1.1630654;NaN;NaN;0.07791733;NaN;3.4444644;1.2948508;0.8245429;8.027496;16.74837;0.3136334;0.4183776;0.7306412;3.6231482;1.828859;1.2844627;0.56755817;NaN;NaN;0.82656324;4.814247;0.2286687;1.5900047;NaN;4.0470657;1.1529622;1.9839889;0.6456853;0.6334716;0.004540927;0.77199984;20.901955;10.762718;3.7737935;1.9580443;3.541736;2.2321012;2.5514297;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
298.00;32.350258;9.174631;12.275804;3.907297;204.51901;35.869057;6.2087584;0.6248076;17.786024;7.6211944;1.8141766;1.7091851;0.9558817;8.45684;3.48536;NaN;2.8110104;NaN;3.7736511;0.7723485;0.6056671;5.675348;0.55295634;0.0684351;6.077997;1.1316513;1.1732206;NaN;NaN;0.087678805;NaN;3.237316;1.2264137;0.77351314;7.964854;16.515156;0.30496663;0.3926007;0.73950136;3.4097183;1.7179058;1.102551;0.5470148;NaN;NaN;0.84876955;4.6733403;0.26560313;1.7284428;NaN;4.115673;1.2611412;1.749403;0.51237;0.68858707;0.0;0.9131047;21.167048;9.668934;3.5449598;1.8957158;3.619979;2.285144;2.4715648;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
298.50;31.765919;8.610917;12.763603;3.8992372;201.58397;31.922413;6.6433372;0.6327727;17.433167;7.2114882;1.5869006;1.4586378;0.9162497;7.8453574;3.7362816;NaN;2.789188;NaN;3.9878545;0.73046345;0.5907828;5.825546;0.52641875;0.10134263;5.779527;1.0837815;1.1782749;NaN;NaN;0.09947046;NaN;3.0204604;1.1588308;0.73402745;7.8924613;16.297043;0.3002154;0.3784324;0.7507911;3.1976285;1.604043;0.9244337;0.5309576;NaN;NaN;0.8769173;4.524054;0.30412292;1.8663661;NaN;4.157297;1.3849571;1.5198765;0.3938056;0.74474233;0.0077017336;1.0609183;21.341816;8.650866;3.311781;1.8369372;3.7046697;2.3515034;2.403932;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
299.00;31.270662;8.004565;13.209002;3.8771217;198.1818;28.584454;7.121513;0.65394926;17.042332;6.810818;1.4362097;1.2269425;0.8780118;7.2920837;3.9779773;NaN;2.7504842;NaN;4.185002;0.68649685;0.5712482;5.9475856;0.50544107;0.14480188;5.682533;1.0405381;1.1795175;NaN;NaN;0.112800844;NaN;2.7978249;1.0922068;0.70440197;7.8132114;16.11409;0.29844546;0.3748958;0.76280516;2.9908926;1.4878561;0.7537335;0.5206872;NaN;NaN;0.9098755;4.370499;0.34207556;2.0007825;NaN;4.1719246;1.5237505;1.3010169;0.29230085;0.8007006;0.028854974;1.2132944;21.430197;7.7163663;3.0758786;1.7825105;3.7991495;2.42893;2.3453429;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
299.50;30.864872;7.3640995;13.620524;3.841835;194.61926;25.826853;7.656288;0.69178694;16.626045;6.427531;1.3635914;1.0135043;0.8385938;6.7954025;4.207024;NaN;2.6955695;NaN;4.358628;0.6433006;0.5466593;6.0384817;0.4905444;0.19817933;5.7579226;1.0032519;1.1776922;NaN;NaN;0.12710094;NaN;2.5731442;1.0265105;0.6828121;7.7269635;15.979559;0.2982321;0.38121733;0.77394956;2.791771;1.3698958;0.59383696;0.5172409;NaN;NaN;0.9465753;4.2161994;0.37788495;2.1286244;NaN;4.1603637;1.6763971;1.0977962;0.21061635;0.8541661;0.06456069;1.3680532;21.43912;6.8694353;2.8394597;1.7339648;3.9065502;2.514565;2.2934594;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
300.00;30.542156;6.702711;14.009622;3.796249;191.21655;23.586132;8.260231;0.75149083;16.195635;6.0689783;1.3679253;0.81971186;0.795425;6.3528595;4.4200196;NaN;2.6256962;NaN;4.5039725;0.60368156;0.5169003;6.095743;NaN;0.26034707;5.9707327;0.9725594;1.1729548;NaN;NaN;0.14176418;NaN;2.3498313;0.9616284;0.66736776;7.6307974;15.899737;0.29782322;0.39671093;0.78287786;2.6012862;1.2506907;0.44768685;0.521349;NaN;NaN;0.98610675;4.063903;0.4106259;2.2468936;NaN;4.124422;1.8412527;0.9142454;0.15177293;0.9020316;0.11573652;1.5229528;21.377684;6.1105256;2.605202;1.6934593;4.029504;2.6049242;2.247125;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
300.50;30.290075;6.036523;14.389792;3.7444558;188.28465;21.771994;8.944892;0.83953315;15.76089;5.740906;1.4462394;0.648842;0.7465096;5.961177;4.613681;NaN;2.5424395;NaN;4.617903;0.57054394;0.482254;6.1174994;NaN;0.32982117;6.2825794;0.94838107;1.1649367;NaN;NaN;0.15618479;NaN;2.1308742;0.89741147;0.65620536;7.519796;15.874466;0.29535824;0.42062256;0.78859776;2.419884;1.1307845;0.3176002;0.5333929;NaN;NaN;1.0277833;3.9154685;0.44006512;2.352834;NaN;4.0670347;2.0161555;0.7532245;0.11874008;0.94091725;0.18304245;1.6756415;21.256042;5.437146;2.3761246;1.6636292;4.1698866;2.6959836;2.2065377;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
301.00;30.091045;5.3826566;14.775457;3.6907308;186.10466;20.28289;9.720248;0.96300155;15.329923;5.4469767;1.5945857;0.50583875;0.69088644;5.61624;4.784935;NaN;2.447596;NaN;4.698749;0.5470164;0.44351855;6.102633;NaN;0.4049632;6.6544085;0.9299626;1.1529006;NaN;NaN;0.16978641;NaN;1.9187666;0.8337042;0.64760727;7.3883567;15.898137;0.28912058;0.4519892;0.790536;2.2480698;1.0107813;0.20512733;0.553366;NaN;NaN;1.071159;3.7718496;0.46667194;2.4441142;NaN;3.992216;2.1984856;0.61628634;0.11407365;0.96790195;0.26681265;1.8236208;21.084177;4.8446574;2.155444;1.6473881;4.328615;2.7833648;2.1732461;NaN;NaN;NaN;NaN;NaN;NaN;NaN;
301.50;29.923409;4.757348;15.180709;3.6384778;184.91135;19.021467;10.5941725;1.1289809;14.909206;5.188496;1.8089631;0.3969816;0.62885714;5.313104;4.931011;NaN;2.343269;NaN;4.7461143;0.5364739;0.40208524;6.050892;NaN;0.48421404;7.0492134;0.91598904;1.135957;NaN;NaN;0.18206318;NaN;1.7154951;0.7703776;0.6401421;7.231916;15.960974;0.27778122;0.48953727;0.7885558;2.0868633;0.8914052;NaN;0.58084434;NaN;NaN;1.1160085;3.633163;0.49158025;2.5189998;NaN;3.904833;2.3852906;0.50364166;0.13953754;0.981246;0.36700565;1.964232;20.870726;4.3271084;1.946418;1.64768;4.505518;2.8625994;2.1499808;2.2705746;NaN;NaN;NaN;NaN;NaN;NaN;
302.00;29.762745;4.174314;15.618065;3.589406;184.88159;17.90154;11.571918;1.3440579;14.503764;4.9643774;2.0861592;0.3294519;0.5619248;5.04607;5.049498;NaN;2.232122;NaN;4.7607193;0.54239076;0.35996172;5.9629717;NaN;0.56631225;7.4344535;0.90474033;1.1133003;NaN;NaN;0.1926235;NaN;1.5225589;0.7073741;0.6328161;7.0488973;16.050346;0.26059392;0.5316712;0.7829245;1.937953;0.77355546;NaN;0.61498183;NaN;NaN;1.1622742;3.4988236;0.51650447;2.5764976;NaN;3.810208;2.573459;0.414236;0.19579627;0.980882;0.4831761;2.0946803;20.622122;3.8779702;1.7521832;1.6672015;4.6992826;2.9294274;2.140343;2.1023839;NaN;NaN;NaN;NaN;NaN;NaN;
302.50;29.583513;3.6435084;16.097466;3.5432544;186.12871;16.846619;12.655609;1.6139462;14.117442;4.771357;2.4244382;0.31082958;0.49243087;4.8088503;5.1383963;NaN;2.1176941;NaN;4.744292;0.5680133;0.31971395;5.8405614;NaN;0.6504654;7.783937;0.894285;1.0844285;NaN;NaN;0.20122333;NaN;1.3410301;0.6447608;0.6252084;6.8425417;16.152023;0.2375117;0.5765779;0.774242;1.8035145;0.6583428;NaN;0.6545388;NaN;NaN;1.2099885;3.3677278;0.5435979;2.6164508;NaN;3.713608;2.7599165;0.34592783;0.28225172;0.96855843;0.61446095;2.2121098;20.3421;3.49067;1.575586;1.7081025;4.907472;2.980089;2.1483858;1.9386525;NaN;NaN;NaN;NaN;NaN;NaN;
303.00;29.361013;3.170387;16.62561;3.4981627;188.70297;15.790143;13.843768;1.9432521;13.753214;4.6044116;2.8240879;0.34853712;0.42300513;4.5948277;5.196146;NaN;2.004603;NaN;4.699493;0.6158977;0.28428462;5.686333;NaN;0.7364269;8.079011;0.88270766;1.0493098;NaN;NaN;0.20778924;NaN;1.1716402;0.58278924;0.6175663;6.6221642;16.251287;0.20920406;0.62241143;0.76334006;1.6857756;0.5471127;NaN;0.69795054;NaN;NaN;1.2591892;3.2384622;0.5752723;2.639578;NaN;3.6197069;2.9418213;0.29574984;0.39702988;0.9476385;0.7595947;2.313725;20.031702;3.1588578;1.4190613;1.7716929;5.126626;3.0115712;2.1781337;1.7812235;NaN;NaN;NaN;NaN;NaN;NaN;
303.50;29.0737;2.755786;17.205696;3.451622;192.59772;14.684605;15.130876;2.3352892;13.413473;4.4573245;3.2877607;0.4492649;0.35595247;4.3973846;5.2216535;NaN;1.8984437;NaN;4.629862;0.6874255;0.25669923;5.5038958;NaN;0.82446295;8.309076;0.8683421;1.0084685;NaN;NaN;0.21243756;NaN;1.0148795;0.52195907;0.61083513;6.403434;16.33389;0.17697793;0.66754997;0.7511575;1.5864562;0.441444;NaN;0.7434243;NaN;NaN;1.3098375;3.1095052;0.61399156;2.6474404;NaN;3.5321279;3.1167245;0.2602205;0.5370928;0.9225625;0.91695374;2.3969443;19.689724;2.8764527;1.2845434;1.8581884;5.35241;3.0217776;2.2330875;1.6318159;NaN;NaN;NaN;NaN;NaN;NaN;
304.00;28.705606;2.3964262;17.837519;3.4017668;197.76086;13.515016;16.507057;2.7918165;13.100257;4.3233476;3.8205085;0.61839825;0.29277825;4.210289;5.214314;NaN;1.8053545;NaN;4.539747;0.7824081;0.23969167;5.297691;NaN;0.9152164;8.471418;0.8499815;0.96297365;NaN;NaN;0.2154648;NaN;0.87108505;0.46307147;0.60661215;6.2074213;16.38682;0.14262381;0.71085256;0.7386076;1.50625;0.34310994;NaN;0.7890644;NaN;NaN;1.3617406;2.9794104;0.66203904;2.6423209;NaN;3.4531717;3.2826734;0.23566209;0.6984849;0.8981497;1.0846137;2.4595692;19.313643;2.637528;1.173395;1.9665226;5.579809;3.0095973;2.3157566;1.4920689;NaN;NaN;NaN;NaN;NaN;NaN;
304.50;28.248476;2.085934;18.517866;3.3486946;204.11044;12.303281;17.95792;3.3126113;12.8154;4.1958637;4.429522;0.8594852;0.23403834;4.028083;5.1740465;NaN;1.7312573;NaN;4.43417;0.89887583;0.23533049;5.072857;NaN;1.0094881;8.570395;0.8270337;0.9143353;NaN;NaN;0.21730533;NaN;0.7405048;0.4072604;0.60703754;6.058378;16.39889;0.10820525;0.7518409;0.72646606;1.4444951;0.25400287;NaN;0.833014;NaN;NaN;1.4144932;2.8469594;0.72128195;2.6270316;NaN;3.3837502;3.4382358;0.21849592;0.8766394;0.87891954;1.2604109;2.499951;18.90084;2.4361742;1.0863751;2.0942626;5.803351;2.9748821;2.427262;1.363602;NaN;NaN;NaN;NaN;NaN;NaN;
305.00;27.703117;1.816157;19.241146;3.2953968;211.55165;11.095822;19.464615;3.8949454;12.560579;4.06896;5.123525;1.173759;0.17956801;3.8464272;5.1013308;NaN;1.6809413;NaN;4.3185863;1.0330955;0.24469331;4.835043;NaN;1.1079607;8.616147;0.7996147;0.86433685;NaN;NaN;0.21846023;NaN;0.6233265;0.3559841;0.61461455;5.980483;16.361166;0.075837724;0.7907545;0.71528584;1.3991244;0.17602473;NaN;0.87358385;NaN;NaN;1.4674342;2.711277;0.7929601;2.6046538;NaN;3.323523;3.5824633;0.20549515;1.0666776;0.8685743;1.4420114;2.5171118;18.450018;2.2664392;1.023649;2.2376347;6.017331;2.9183397;2.567046;1.2480664;NaN;NaN;NaN;NaN;NaN;NaN;
305.50;27.079626;1.5785601;20.000137;3.2480085;219.99295;9.937229;21.004194;4.5330367;12.337287;3.9378684;5.9118237;1.5597495;0.12908235;3.6623461;4.9972525;NaN;1.6572123;NaN;4.1985598;1.1798147;0.2676683;4.5902014;NaN;1.2109164;8.6229315;0.768543;0.8148317;NaN;NaN;0.21941298;NaN;0.5196703;0.3109695;0.63197863;5.994111;16.267149;0.04747306;0.8284255;0.70534736;1.3669343;0.11093631;NaN;0.9093615;NaN;NaN;1.5196273;2.5718915;0.8775125;2.5782342;NaN;3.2711928;3.7147949;0.19397543;1.2636553;0.86975825;1.6269754;2.5108266;17.962517;2.122449;0.98483425;2.3916774;6.216058;2.8413646;2.7327158;1.147169;NaN;4.517552;NaN;NaN;NaN;NaN;
306.00;26.3961;1.3654999;20.786785;3.2152414;229.358;8.84781;22.550236;5.2176523;12.146736;3.7992203;6.803039;2.0130208;0.08300335;3.47435;4.863544;NaN;1.660304;NaN;4.0793567;1.3326932;0.3029408;4.3443513;NaN;1.3179988;8.607205;0.7352372;0.76752615;NaN;NaN;0.22053471;NaN;0.42954242;0.27409986;0.6616512;6.112284;16.112654;0.02473804;0.8659811;0.69665366;1.3441241;0.06018034;NaN;0.93929327;NaN;NaN;1.5698562;2.428753;0.97446245;2.5504777;NaN;3.2248838;3.8349195;0.18189813;1.4627342;0.8840859;1.812825;2.481642;17.443346;1.9987395;0.9690949;2.550525;6.3940907;2.7458456;2.9200394;1.0626581;NaN;4.4536247;NaN;NaN;NaN;NaN;
306.50;25.67599;1.1711153;21.592987;3.207018;239.59009;7.8193874;24.07376;5.9359903;11.989729;3.6511028;7.80365;2.5260553;0.04322101;3.2824066;4.702614;NaN;1.6877258;NaN;3.9655461;1.4848545;0.34816855;4.1033335;NaN;1.4280818;8.585573;0.7015186;0.72378886;NaN;NaN;0.22198637;NaN;0.35277227;0.2472482;0.70579034;6.3380322;15.895459;0.008827538;0.9044552;0.6889634;1.3269734;0.024704138;NaN;0.96271837;NaN;NaN;1.6166443;2.2822213;1.0823807;2.5234637;NaN;3.182542;3.9426408;0.16790609;1.6592712;0.91236275;1.9971027;2.430835;16.901714;1.8907542;0.9752772;2.7077925;6.5464716;2.6339624;3.123092;0.9962636;NaN;4.368907;NaN;NaN;NaN;NaN;
307.00;24.944393;0.9916831;22.411215;3.2325623;250.64691;6.8300524;25.544361;6.671973;11.866503;3.4929338;8.916528;3.0883336;0.01359766;3.0877779;4.517562;NaN;1.7346112;NaN;3.8606548;1.6294373;0.40030095;3.8725595;NaN;1.5392671;8.572779;0.6693321;0.68451285;NaN;NaN;0.22366594;NaN;0.2889443;0.23207006;0.76597595;6.6631393;15.614781;4.7746822E-4;0.9443891;0.6818596;1.3125112;0.0048018238;NaN;0.9793479;NaN;NaN;1.6583021;2.1330295;1.1989343;2.4984314;NaN;3.1422927;4.037763;0.1512968;1.8488152;0.9548723;2.1774285;2.3603191;16.350836;1.7954259;1.0020807;2.857036;6.668926;2.5080087;3.334554;0.9495925;1.5086555;4.2654653;NaN;NaN;NaN;NaN;
307.50;24.22394;0.82552236;23.23485;3.2983077;262.48563;5.8652515;26.931524;7.4070287;11.776604;3.3252194;10.139603;3.686615;0.0;2.892735;4.3121567;NaN;1.7944692;NaN;3.7669435;1.7601033;0.45598722;3.6567807;NaN;1.6490146;8.57998;0.6404546;0.65004194;NaN;NaN;0.22520621;NaN;0.23734495;0.22977622;0.8430614;7.0685453;15.270703;0.0;0.98551506;0.6748475;1.2990152;0.0;NaN;0.9892063;NaN;NaN;1.6930025;1.9822253;1.3210242;2.475655;NaN;3.102681;4.120027;NaN;2.0270376;1.0115907;2.3515491;2.2725031;15.806926;1.7117418;1.0482458;2.9922538;6.7580295;2.3702807;3.546144;0.9239939;1.5312184;4.1463766;NaN;NaN;NaN;NaN;
308.00;23.530993;0.6725451;24.058208;3.4060788;275.03854;4.9309034;28.206041;8.121342;11.718781;3.1492345;11.464869;4.305433;0.009793738;2.7001944;4.09078;NaN;1.860148;NaN;3.6853487;1.8714769;0.5120273;3.4598696;NaN;1.7544056;8.613448;0.6162243;0.6201753;NaN;NaN;0.22603904;NaN;0.19694534;0.24092852;0.9370823;7.526322;14.86366;0.0073679704;1.0266207;0.6674621;1.2862545;0.009003876;NaN;0.9925452;NaN;NaN;1.7188764;1.8311083;1.4449979;2.454444;NaN;3.0627825;4.189115;NaN;2.1897042;1.0822489;2.5173857;2.1701157;15.287437;1.641182;1.1127355;3.1083655;6.8113413;2.2230222;3.7491353;0.9204196;1.5501168;4.0154457;NaN;NaN;NaN;NaN;
308.50;22.872906;0.5335917;24.876215;3.5519552;288.1834;4.050875;29.341412;8.795436;11.690916;2.9666936;12.877866;4.9278026;0.05090721;2.5132992;3.858345;NaN;1.9247615;NaN;3.6156185;1.959455;0.5657893;3.284648;NaN;1.8525076;8.673871;0.5973315;0.5942314;NaN;NaN;0.22551417;NaN;0.16642624;0.2652745;1.0472453;8.002811;14.394125;0.02231917;1.0656362;0.6593649;1.2753865;0.02972232;NaN;0.9897513;NaN;NaN;1.7341286;1.6811703;1.5669222;2.433267;NaN;3.0221941;4.244714;NaN;2.3326764;1.1662421;2.6730778;2.056027;14.808765;1.58797;1.1948968;3.2016306;6.8274927;2.068415;3.934939;0.93929917;1.5637233;3.8768706;NaN;NaN;NaN;NaN;
309.00;22.24687;0.4097839;25.68368;3.7261145;301.7134;3.2546613;30.315128;9.411864;11.689978;2.779474;14.35775;5.5361238;0.13064681;2.3350086;3.620173;NaN;1.9823723;NaN;3.556617;2.0213788;0.61546767;3.13277;NaN;1.9408005;8.756353;0.58370787;0.57117176;NaN;NaN;0.22305565;NaN;0.14424291;0.3016594;1.1719851;8.462313;13.862598;0.044471435;1.0999142;0.65041745;1.268585;0.059379406;NaN;0.9812581;NaN;NaN;1.7371585;1.5340302;1.6828902;2.410005;NaN;2.980926;4.286633;NaN;2.4520094;1.2624291;2.81702;1.9330839;14.383777;1.5590563;1.2945757;3.2699494;6.806204;1.9086065;4.0956774;0.98045164;1.5703454;3.7348862;NaN;NaN;NaN;NaN;
309.50;21.64063;0.30205882;26.474308;3.9137206;315.31363;2.5659552;31.109756;9.956806;11.712018;2.5894375;15.877975;6.1131916;0.25454232;2.1677382;3.381827;NaN;2.0283048;NaN;3.506721;2.0560794;0.66017365;3.004665;NaN;2.017611;8.851093;0.574534;0.5497582;NaN;NaN;0.2183151;NaN;NaN;0.34803134;1.3090843;8.870738;13.269936;0.073417954;1.126683;0.6407211;1.2684562;0.09469734;NaN;0.96747535;NaN;NaN;1.7266779;1.3913723;1.7893337;2.3822975;NaN;2.9392095;4.314957;NaN;2.5441732;1.3689172;2.9478998;1.803983;14.019645;1.56377;1.4121721;3.313026;6.748242;1.7457517;4.224717;1.0430512;1.5683247;3.5934358;NaN;NaN;NaN;NaN;
310.00;21.034819;0.2109363;27.2396;4.096671;328.552;2.0010524;31.713718;10.421383;11.752198;2.398364;17.407555;6.643263;0.42555168;2.0131035;3.1489165;NaN;2.059122;NaN;3.4642334;2.0637922;0.69984514;2.8995578;NaN;2.0824974;8.944673;0.56839573;0.5287262;NaN;NaN;0.21129574;NaN;NaN;0.40154493;1.4558246;9.19873;12.6180105;0.10879205;1.1435547;0.6306114;1.2773933;0.13215153;NaN;0.94874364;NaN;NaN;1.701817;1.2548825;1.8833005;2.347942;NaN;2.8972454;4.330193;NaN;2.6063306;1.4829539;3.064732;1.6711947;13.716416;1.6131693;1.5486113;3.33237;6.6553116;1.5820471;4.317107;1.1256458;1.55614;3.4559107;NaN;NaN;NaN;NaN;
310.50;20.406395;0.13648543;27.968008;4.25592;340.8902;1.577557;32.12174;10.802507;11.804855;2.2079914;18.9128;7.113073;0.6437584;1.8717784;2.9268773;NaN;2.0723605;NaN;3.4277205;2.0459337;0.735008;2.8155682;NaN;2.1365283;9.02178;0.5635459;0.5069625;NaN;NaN;0.20241104;NaN;NaN;0.45876956;1.609154;9.423872;11.910525;0.15028214;1.1489857;0.6206124;1.2969761;0.16824995;NaN;0.92531765;NaN;NaN;1.6622045;1.1261828;1.962666;2.3052826;NaN;2.8549297;4.3333826;NaN;2.6366675;1.6009936;3.166883;1.5369483;13.466649;1.7191479;1.7052209;3.33113;6.5299044;1.4197415;4.3698792;1.2262168;1.5325091;3.324979;NaN;NaN;NaN;NaN;
311.00;19.732555;0.07846161;28.644615;4.3739676;351.7177;1.3235912;32.334866;11.103107;11.863616;2.0201178;20.359388;7.512713;0.9066124;1.7434725;2.7207525;NaN;2.06616;NaN;3.3962185;2.0048048;0.76643544;2.7498877;NaN;2.18243;9.06711;0.5582004;0.4836587;NaN;NaN;0.19246285;NaN;NaN;0.5159705;1.7658513;9.531824;11.153714;0.19761172;1.1425576;0.61136365;1.3275392;0.19981983;NaN;0.89738166;NaN;NaN;1.6080195;1.0067607;2.0262558;2.2535362;NaN;2.811636;4.326156;NaN;2.6347287;1.7190001;3.254077;1.4032601;13.256223;1.8933678;1.8835155;3.3137748;6.3751254;1.2611111;4.3821735;1.3422712;1.4964796;3.2025106;NaN;NaN;NaN;NaN;
311.50;18.994394;0.036519293;29.2516;4.4370856;360.40808;1.2753599;32.360115;11.331712;11.921591;1.8367432;21.714548;7.8362594;1.2096139;1.6270434;2.5349813;NaN;2.0389755;NaN;3.3692887;1.9432913;0.79478693;2.6990254;NaN;2.2245743;9.067197;0.5508543;0.4584311;NaN;NaN;0.18253407;NaN;NaN;0.5694395;1.9226665;9.516549;10.356755;0.25048313;1.1250161;0.60352457;1.3679652;0.22425632;NaN;0.86508864;NaN;NaN;1.5400021;0.8979052;2.07387;2.193012;NaN;2.7660866;4.310695;NaN;2.6016684;1.8329264;3.326372;1.2719913;13.066206;2.1461082;2.084912;3.2856593;6.194508;1.1084121;4.355195;1.4709612;1.4475034;3.0895936;NaN;NaN;NaN;NaN;
312.00;18.17965;0.010392975;29.769556;4.436855;366.38937;1.4581294;32.20971;11.501385;11.97164;1.6601936;22.949152;8.082077;1.5471902;1.5207158;2.3731968;NaN;1.989485;NaN;3.3469014;1.8646257;0.8203261;2.659115;NaN;2.268808;9.011961;0.5405428;0.43139637;NaN;NaN;0.17381784;NaN;NaN;0.6158306;2.0764413;9.379812;9.531731;0.30849296;1.0980686;0.59766567;1.4157616;0.2397102;NaN;0.8286005;NaN;NaN;1.4594201;0.8006549;2.1062052;2.125182;NaN;2.716401;4.2896085;NaN;2.5403697;1.9392582;3.3840995;1.1449289;12.875472;2.4851289;2.3104117;3.252524;5.991833;0.9638163;4.291982;1.6092017;1.3855;2.98664;NaN;NaN;NaN;NaN;
312.50;17.28417;0.0;30.179539;4.370839;369.21835;1.8619767;31.899992;11.628119;12.006687;1.4931756;24.039474;8.252772;1.9135097;1.4223822;2.2380621;NaN;1.9167283;NaN;3.329197;1.7722529;0.84278226;2.6262467;NaN;2.3221498;8.895774;0.52701944;0.40319845;NaN;NaN;0.16740708;NaN;NaN;0.6524687;2.2242057;9.130291;8.69315;0.37104446;1.0639782;0.59416574;1.4673765;0.24520516;NaN;0.78812504;NaN;NaN;1.3679962;0.7157588;2.1247017;2.0525973;NaN;2.6603358;4.2657104;NaN;2.455401;2.0354724;3.427782;1.023864;12.663602;2.9146905;2.5602672;3.2199693;5.770972;0.829333;4.197055;1.7537794;1.3108977;2.8935363;NaN;NaN;NaN;NaN;
313.00;16.312035;0.0054701357;30.465479;4.242364;368.64447;2.4323745;31.450106;11.72891;12.020112;1.3387341;24.96844;8.354791;2.3029811;1.329934;2.1311545;NaN;1.8204104;NaN;3.316183;1.6698371;0.8613692;2.5967898;NaN;2.3923957;8.717958;0.510838;0.37497652;NaN;NaN;0.1640851;NaN;NaN;0.67759126;2.3632696;8.782469;7.857093;0.43726328;1.0250665;0.59313756;1.5186713;0.24066831;NaN;0.7439473;NaN;NaN;1.2678089;0.64365613;2.1313434;1.9786671;NaN;2.5956695;4.241751;NaN;2.3527691;2.120289;3.45803;0.910635;12.413545;3.4348319;2.833689;3.1929667;5.53576;0.7067587;4.0759764;1.9014522;1.2246583;2.8098319;NaN;NaN;NaN;NaN;
313.50;15.274554;0.027139923;30.61647;4.059548;364.65076;3.089422;30.88053;11.819785;12.006152;1.2001076;25.7262;8.3976965;2.7103827;1.2415806;2.0529041;NaN;1.7012572;NaN;3.3074543;1.5614207;0.8749513;2.5676892;NaN;2.4876692;8.4826975;0.49331075;0.3482834;NaN;NaN;0.16415772;NaN;NaN;0.6905094;2.491296;8.355439;7.040149;0.5059403;0.9832771;0.59438586;1.5654432;0.22688657;NaN;0.6964578;NaN;NaN;1.1611706;0.58447355;2.1284463;1.9073255;NaN;2.520685;4.2201314;NaN;2.239437;2.1936371;3.475425;0.80711704;12.113597;4.0409946;3.1286283;3.1754496;5.2899175;0.5976441;3.9348836;2.0490355;1.1282747;2.7349293;NaN;NaN;NaN;NaN;
314.00;14.188438;0.065595336;30.62847;3.8337734;357.46268;3.7650204;30.211643;11.914035;11.960273;1.0805067;26.310005;8.393202;3.1306343;1.1560928;2.0026028;NaN;1.5612925;NaN;3.3019834;1.4516478;0.88232756;2.5366921;NaN;2.615975;8.198375;0.4763765;0.3249665;NaN;NaN;0.16736569;NaN;NaN;0.6916644;2.606368;7.8716955;6.258345;0.5755029;0.9398638;0.5974045;1.6039056;0.20540525;NaN;0.6461672;NaN;NaN;1.0504957;0.53803223;2.1184576;1.8426536;NaN;2.4346354;4.202623;NaN;2.1226847;2.256316;3.4804182;0.7151575;11.758455;4.7240043;3.441672;3.1700313;5.037019;0.50329536;3.780048;2.1934881;1.0237436;2.6682615;NaN;NaN;NaN;NaN;
314.50;13.073525;0.121751554;30.505001;3.5779507;347.52292;4.432187;29.462404;12.020889;11.879471;0.98284686;26.723377;8.354062;3.5583684;1.0729456;1.9784995;NaN;1.4039435;NaN;3.2980313;1.3459373;0.8825579;2.5024831;NaN;2.78478;7.8765044;0.46239975;0.3070114;NaN;NaN;0.17290345;NaN;NaN;0.6825737;2.707046;7.35592;5.5262637;0.6440317;0.8952869;0.60141516;1.6310407;0.17837988;NaN;0.5937144;NaN;NaN;0.93817264;0.5038613;2.103794;1.7884946;NaN;2.338081;4.190146;NaN;2.0093656;2.3094547;3.4732544;0.6364584;11.349253;5.470446;3.7680817;3.1778643;4.780505;0.42480716;3.6175113;2.332001;0.9135145;2.6094396;NaN;NaN;NaN;NaN;
315.00;11.950534;0.19701377;30.256645;3.3048844;335.43613;5.1050086;28.649303;12.1448345;11.762462;0.90948325;26.974796;8.292958;3.9875078;0.9923393;1.9779587;NaN;1.2339233;NaN;3.293197;1.2504973;0.8752753;2.4647157;NaN;3.0006511;7.5303416;0.45394468;0.29635894;NaN;NaN;0.17954415;NaN;NaN;0.66567755;2.792415;6.833752;4.8565903;0.7093221;0.8493317;0.60544246;1.644786;0.1484312;NaN;0.5398608;NaN;NaN;0.8264525;0.481219;2.086745;1.7481198;NaN;2.2329845;4.182632;NaN;1.9051833;2.3539135;3.4539397;0.57241577;10.892686;6.263373;4.101977;3.198642;4.523722;0.3631209;3.4528363;2.462102;0.8004112;2.558367;NaN;NaN;NaN;NaN;
315.50;10.83909;0.29347026;29.899418;3.025972;321.89508;5.809295;27.785658;12.285603;11.609741;0.8619863;27.076044;8.221481;4.4110756;0.91510105;1.9976794;NaN;1.0569117;NaN;3.2845778;1.1720847;0.8608778;2.4239445;NaN;3.2689667;7.173383;0.45355025;0.2947128;NaN;NaN;0.18583463;NaN;NaN;0.6441157;2.8621204;6.3305473;4.260138;0.7689795;0.8013872;0.6084072;1.6440688;0.11851011;NaN;0.48548174;NaN;NaN;0.71736723;0.46910912;2.0694358;1.7239938;NaN;2.1225252;4.1789904;NaN;1.8140913;2.3898265;3.422258;0.52394366;10.399516;7.0832596;4.4366555;3.2307448;4.269983;0.31908974;3.2909846;2.58178;0.68752635;2.5153084;NaN;NaN;NaN;NaN;
316.00;9.756215;0.41397005;29.4524;2.7503476;307.60132;6.5471373;26.881346;12.438714;11.423479;0.84101194;27.040428;8.149319;4.8213525;0.84247994;2.0339463;NaN;0.8790905;NaN;3.2690032;1.1174847;0.840563;2.3814578;NaN;3.5937166;6.817994;0.46354204;0.30336887;NaN;NaN;0.19033422;NaN;NaN;0.62145287;2.9163692;5.8701324;3.7463415;0.8205572;0.7507834;0.6092328;1.6287062;0.09177298;NaN;0.43155414;NaN;NaN;0.6126766;0.46629393;2.0538418;1.7176586;0.8588262;2.010648;4.177189;NaN;1.7379649;2.4164267;3.377841;0.49130967;9.882794;7.9091067;4.7650156;3.2714982;4.022628;0.2935354;3.1363208;2.6896183;0.5780847;2.4809165;NaN;NaN;NaN;NaN;
316.50;8.715398;0.5619891;28.935177;2.4845612;293.19427;7.2832046;25.942974;12.596443;11.207254;0.846301;26.881235;8.08373;5.2103434;0.77586865;2.0829022;NaN;0.7066194;NaN;3.2432892;1.0927893;0.8161961;2.3390393;NaN;3.9773781;6.4743032;0.485903;0.3230717;NaN;NaN;0.19184047;NaN;NaN;0.6013805;2.955877;5.4736137;3.324142;0.8617199;0.69711864;0.60694313;1.5992477;0.07148776;NaN;0.37914613;NaN;NaN;0.51385415;0.47130078;2.041836;1.7297411;0.8497351;1.9014397;4.17443;NaN;1.6766024;2.4322054;3.3202887;0.4740215;9.356164;8.719609;5.0800443;3.317499;3.785064;0.28728816;2.9927065;2.7849202;0.47528678;2.4562154;NaN;NaN;NaN;NaN;
317.00;7.72629;0.74131054;28.365498;2.2326534;279.1988;7.959901;24.974424;12.74893;10.965675;0.8768155;26.61051;8.029356;5.570508;0.7165063;2.1408153;NaN;0.5451504;NaN;3.2044952;1.1026009;0.7900327;2.2986941;NaN;4.420859;6.1495166;0.52217495;0.3539414;NaN;NaN;0.189573;NaN;NaN;0.5874243;2.9817846;5.158385;3.0031016;0.8904265;0.64052075;0.6007446;1.5568018;0.060957577;NaN;0.3294003;NaN;NaN;0.42209724;0.48243043;2.0352325;1.7600642;0.8361384;1.7984614;4.167394;NaN;1.6281285;2.4353735;3.2493124;0.47077927;8.832474;9.494278;5.3753114;3.3649867;3.5607615;0.30119053;2.863652;2.8678107;0.38213727;2.442531;NaN;NaN;NaN;NaN;
317.50;6.794881;0.95557785;27.757586;1.9965054;265.99622;8.5258875;23.977684;12.885276;10.703915;0.930959;26.23836;7.988354;5.895539;0.665234;2.2043009;NaN;0.39945832;NaN;3.150159;1.1493065;0.76433945;2.2623782;NaN;4.923491;5.8477383;0.5734157;0.39546776;NaN;NaN;0.18327084;NaN;NaN;0.58268297;2.9955425;4.937379;2.7945962;0.90510243;0.5818111;0.590089;1.5028749;0.06345342;NaN;0.28349864;NaN;NaN;0.33836132;0.4977757;2.035807;1.8078347;0.81879264;1.7042309;4.152532;NaN;1.5897855;2.4245079;3.1648896;0.47950754;8.322877;10.214431;5.645419;3.4102035;3.353196;0.3360601;2.7524703;2.939288;0.30127186;2.4413793;NaN;NaN;NaN;NaN;
318.00;5.924064;1.2076936;27.12139;1.7763568;253.81956;8.958058;22.953812;12.994507;10.42723;1.0068558;25.77282;7.9608445;6.1810164;0.62234396;2.2705061;NaN;0.27326673;NaN;3.0784736;1.2326213;0.74098146;2.2317572;NaN;5.4830766;5.5702915;0.6401767;0.44657144;NaN;NaN;0.17319222;NaN;NaN;0.5896067;2.9987798;4.818628;2.712767;0.9047887;0.52254474;0.57471395;1.4392427;0.08213613;NaN;0.24261859;NaN;NaN;0.26339582;0.5152478;2.0452807;1.8718559;0.7982249;1.619963;4.126354;NaN;1.5589653;2.3992012;3.0674064;0.49747276;7.836436;10.863994;5.8863544;3.4497082;3.1657386;0.39261594;2.6623864;3.0011997;0.23480141;2.45432;NaN;NaN;NaN;NaN;
318.50;5.114495;1.4991583;26.462696;1.5713639;242.76807;9.26594;21.903927;13.066274;10.140507;1.1026418;25.220276;7.945567;6.424775;0.58753604;2.3372326;NaN;0.16924392;NaN;2.9884036;1.3495673;0.7210635;2.2080255;NaN;6.0959697;5.3164253;0.7224468;0.50572944;NaN;NaN;0.16002712;NaN;NaN;0.6098176;2.9931657;4.805127;2.7750664;0.8892556;0.46498653;0.5546565;1.3678836;0.11995919;NaN;0.20788424;NaN;NaN;0.19778001;0.53262705;2.0652485;1.9507325;0.7747864;1.5456073;4.085692;NaN;1.5342671;2.360507;2.957761;0.52147454;7.380158;11.430089;6.0957026;3.4806201;3.001493;0.471374;2.596568;3.0561354;0.18418877;2.482786;NaN;NaN;NaN;NaN;
319.00;4.365555;1.8295858;25.783985;1.3800942;232.83461;9.481296;20.830067;13.091378;9.8478985;1.2167155;24.586344;7.940679;6.626904;0.55998313;2.402992;NaN;0.08913275;NaN;2.8797429;1.4949038;0.7046924;2.191815;NaN;6.7572007;5.0842385;0.819601;0.5711626;NaN;NaN;0.14475134;NaN;NaN;0.64399827;2.980283;4.8949327;3.0022414;0.8590678;0.41204953;0.53023916;1.2909149;0.17953786;NaN;0.18031557;NaN;NaN;0.1419541;0.5476319;2.0970447;2.0430253;0.7487604;1.4801842;4.0278955;NaN;1.5164198;2.3110237;2.837411;0.5480928;6.9593105;11.903384;6.2726974;3.500774;2.8630955;0.5725199;2.5580518;3.107216;0.15017438;2.527907;NaN;NaN;NaN;NaN;
319.50;3.6762288;2.1965487;25.085712;1.2009585;223.93814;9.640623;19.735806;13.06223;9.552583;1.3479012;23.876963;7.9445586;6.7894244;0.53849065;2.4669914;NaN;0.033958618;NaN;2.753109;1.6618853;0.6909225;2.1831906;NaN;7.4606323;4.8716164;0.9303389;0.6410496;NaN;NaN;0.1284377;NaN;NaN;0.6918527;2.9615304;5.081443;3.4176428;0.8155864;0.3672014;0.5020398;1.2105317;0.2629926;NaN;0.16078334;NaN;NaN;0.096230686;0.55802375;2.141573;2.1473215;0.72049195;1.4223071;3.950971;NaN;1.5088669;2.2545774;2.7083573;0.5739576;6.5778656;12.278171;6.4181056;3.5087986;2.7525113;0.69579136;2.5495682;3.1578004;0.13276419;2.5903342;2.4605238;NaN;NaN;NaN;
320.00;3.0457566;2.595759;24.367743;1.0325319;215.95506;9.769116;18.626595;12.973294;9.2566805;1.4955117;23.099483;7.9565415;6.9156933;0.5217188;2.5290716;NaN;0.0042202207;NaN;2.6098862;1.8432239;0.6779019;2.181718;NaN;8.199151;4.6769853;1.0526353;0.7137404;NaN;NaN;0.1120788;NaN;NaN;0.75213814;2.9380786;5.3538747;4.0458546;0.76090443;0.3343489;0.47085395;1.1289532;0.37177235;NaN;0.14998963;NaN;NaN;0.060797174;0.561733;2.1991284;2.2622206;0.69050586;1.3707426;3.8536518;NaN;1.5178385;2.1955407;2.5730596;0.5959973;6.2389073;12.552182;6.5339646;3.5041132;2.670833;0.840383;2.573306;3.2111216;0.13128157;2.670092;2.5565612;NaN;NaN;NaN;
320.50;2.4739842;3.021572;23.630621;0.87379843;208.74506;9.872712;17.50976;12.821534;8.961288;1.659309;22.2635;7.977483;7.009669;0.50840163;2.5896027;NaN;0.0;NaN;2.452121;2.031964;0.6631747;2.1866028;NaN;8.964883;4.4997716;1.1837214;0.7879287;NaN;NaN;0.09646554;NaN;NaN;0.82276547;2.9108875;5.697976;4.9108076;0.6977209;0.31766918;0.4376527;1.0483634;0.5064859;NaN;0.14847012;NaN;NaN;0.035715822;0.5570073;2.2692335;2.3862333;0.6595832;1.3248382;3.735419;NaN;1.5518484;2.1379514;2.434298;0.61164886;5.944924;12.726152;6.6232038;3.486871;2.6181278;1.0048827;2.6306612;3.269913;0.14447892;2.7664747;2.655007;NaN;NaN;NaN;
321.00;1.9613961;3.4677749;22.876568;0.7243148;202.16899;9.941748;16.394205;12.606822;8.666631;1.839374;21.381252;8.010067;7.0751796;0.49751672;2.6493607;NaN;0.02099981;NaN;2.2823596;2.222108;0.64409065;2.1968627;NaN;9.749429;4.3405156;1.320105;0.86276877;NaN;NaN;0.082135625;NaN;NaN;0.90097123;2.880765;6.0968504;6.0335765;0.6291773;0.32134336;0.4035382;0.9708577;0.6667675;NaN;0.15662342;NaN;NaN;0.020916292;0.5425592;2.3505054;2.5176287;0.6287651;1.2847219;3.596488;NaN;1.6206743;2.0846734;2.2949958;0.6190124;5.6979856;12.803174;6.6891994;3.4578702;2.5933437;1.1872692;2.721996;3.3360898;0.17069699;2.8780036;2.753888;NaN;NaN;NaN;
321.50;1.5088948;3.928521;22.11003;0.5843029;196.09938;9.962484;15.289873;12.332175;8.372289;2.0359154;20.467459;8.058855;7.1152835;0.48839474;2.7094;NaN;0.06648221;NaN;2.1034622;2.4088507;0.6182597;2.2115207;NaN;10.544115;4.200623;1.4576644;0.9379216;NaN;NaN;0.06938812;NaN;NaN;0.9835582;2.8484573;6.5319734;7.4301014;0.5586561;0.3492077;0.3697014;0.8983826;0.8512244;NaN;0.17476411;NaN;NaN;0.016195863;0.5177007;2.4406078;2.6542513;0.59927803;1.2512481;3.437763;NaN;1.7340186;2.0367773;2.1580293;0.6169287;5.499785;12.787902;6.735331;3.4184394;2.594306;1.3849603;2.8464525;3.410513;0.20804666;3.0024402;2.850721;NaN;NaN;NaN;
322.00;1.1173943;4.3991914;21.337767;0.45470306;190.42508;9.92853;14.207058;12.003714;8.077482;2.24907;19.538614;8.130056;7.1318526;0.4807381;2.7709453;NaN;0.13516274;NaN;1.9184123;2.588427;0.58398855;2.2297893;NaN;11.340233;4.0818534;1.5918415;1.0135267;NaN;NaN;0.058349293;NaN;NaN;1.0671828;2.81475;6.9842873;9.109136;0.48956713;0.40432125;0.33738163;0.83267707;1.0574673;NaN;0.20318893;NaN;NaN;0.021226348;0.48244748;2.5362868;2.7933607;0.57240057;1.2257137;3.2607884;NaN;1.9000716;1.9932953;2.026052;0.6049885;5.351557;12.685702;6.7645855;3.3703363;2.617808;1.5949109;3.0018656;3.4928744;0.25459152;3.1368713;2.9427276;NaN;NaN;NaN;
322.50;0.7873044;4.8770294;20.568365;0.33712956;185.0525;9.842077;13.155687;11.6301985;7.781356;2.4787364;18.61184;8.231056;7.1254663;0.4745851;2.8353148;NaN;0.22514065;NaN;1.7301509;2.7576487;0.5405741;2.2512202;NaN;12.12921;3.9856846;1.7178972;1.0901189;NaN;NaN;0.049075272;NaN;NaN;1.1486658;2.780555;7.435359;11.070902;0.42514715;0.48852772;0.30782756;0.7752142;1.2822381;NaN;0.2422386;NaN;NaN;0.035585135;0.43757197;2.6334956;2.9315279;0.54929024;1.2094303;3.0676992;NaN;2.1242657;1.9514318;1.9013451;0.58347183;5.2539067;12.501881;6.7792606;3.315671;2.6597915;1.8137422;3.1847842;3.5817423;0.308512;3.2778456;3.027104;NaN;NaN;NaN;
323.00;0.5181282;5.361344;19.811323;0.23372766;179.90578;9.702907;12.144671;11.222144;7.4832454;2.7244704;17.703516;8.369745;7.0956216;0.4702403;2.9038727;NaN;0.33394095;NaN;1.5414637;2.913352;0.48845065;2.275807;NaN;12.902752;3.9126914;1.8312179;1.1684988;NaN;NaN;0.041668877;NaN;NaN;1.2252897;2.746978;7.8685217;13.30675;0.36829004;0.60207653;0.2822518;0.7271195;1.5216528;NaN;0.2923407;NaN;NaN;0.058794517;0.38459644;2.7275987;3.0646226;0.5308069;1.2032979;2.8611672;NaN;2.4083965;1.9072195;1.7857118;0.55323184;5.206605;12.241111;6.780802;3.2568576;2.715587;2.0378833;3.390598;3.6747677;0.3682271;3.4215372;3.1013;NaN;NaN;NaN;
323.50;0.30824947;5.8531814;19.07586;0.14689395;174.92735;9.497406;11.181386;10.790589;7.1828914;2.9854665;16.828032;8.553721;7.041197;0.4682027;2.978015;NaN;0.45869136;NaN;1.3549542;3.05197;0.4291754;2.3040268;NaN;13.652895;3.8620467;1.9276524;1.249581;NaN;NaN;0.036376175;NaN;NaN;1.2950666;2.7153435;8.269888;15.799861;0.3214367;0.74343604;0.26177305;0.68909025;1.7715188;NaN;0.35402682;NaN;NaN;0.09037458;0.32572433;2.813637;3.1879125;0.51737255;1.207508;2.6443458;NaN;2.750267;1.8564606;1.680423;0.5155531;5.208349;11.907159;6.769773;3.1965895;2.7801988;2.2637074;3.613761;3.769037;0.43246412;3.5639343;3.163272;NaN;NaN;NaN;
324.00;0.15497155;6.3545046;18.369696;0.07889667;170.07881;9.203085;10.271356;10.345743;6.880589;3.2606387;15.996805;8.789462;6.961075;0.46912646;3.059162;NaN;0.59641135;NaN;1.1730949;3.1693861;0.36523855;2.3368149;NaN;14.37203;3.8312337;2.0038252;1.3342457;NaN;NaN;0.033656333;NaN;NaN;1.3569314;2.687165;8.629237;18.52703;0.2865279;0.90933055;0.24735197;0.66130334;2.0276933;NaN;0.42790964;NaN;NaN;0.12990044;0.2637144;2.8866234;3.2962625;0.5089021;1.2214527;2.420793;NaN;3.1438882;1.7957855;1.586231;0.47199538;5.2565107;11.502949;6.7459683;3.1378305;2.848604;2.4876611;3.8480768;3.8615162;0.5002715;3.7010157;3.211654;NaN;NaN;NaN;
324.50;0.054861814;6.8670473;17.697964;0.031447075;165.34167;8.808723;9.418132;9.8958;6.5772657;3.5487597;15.21778;9.0815525;6.8547935;0.4738706;3.1487541;NaN;0.74441355;NaN;0.99835527;3.2611327;0.29974145;2.3754828;NaN;15.052865;3.8160195;2.0573869;1.4232053;NaN;NaN;0.034204613;NaN;NaN;1.4108498;2.6640656;8.940688;21.46148;0.26501164;1.0950503;0.23971891;0.6433601;2.2864468;NaN;0.5146202;NaN;NaN;0.1770708;0.201702;2.9418416;3.3844423;0.5048258;1.2438872;2.1943629;NaN;3.5801759;1.7235823;1.5034255;0.42425302;5.3469253;11.03101;6.708637;3.083815;2.9160352;2.7063725;4.0870132;3.9495385;0.57098323;3.8289;3.2458282;NaN;NaN;NaN;
325.00;0.00427813;7.39105;17.062506;0.0053018657;160.7173;8.332914;8.623364;9.446217;6.2745013;3.84866;14.495491;9.432058;6.7230754;0.4836423;3.2482228;NaN;0.9006943;NaN;0.83335376;3.3229373;0.23601216;2.421577;NaN;15.688369;3.8107038;2.0871668;1.5169132;NaN;NaN;0.03894368;NaN;NaN;1.4578146;2.6476583;9.203119;24.576326;0.257903;1.2949781;0.23929279;0.6342566;2.5447814;NaN;0.61471665;NaN;NaN;0.2317799;0.14299166;2.9751182;3.447489;0.5041975;1.2732761;1.9690641;NaN;4.04798;1.6405554;1.4319327;0.37403923;5.473764;10.494177;6.656773;3.0380392;2.9782102;2.9167175;4.324012;4.0312567;0.6441521;3.9439595;3.2658784;NaN;NaN;NaN;
325.50;0.0;7.9242015;16.461645;0.0;156.22554;7.8232903;7.8870497;8.999571;5.9744716;4.159442;13.83168;9.84012;6.5680904;0.50022286;3.3589208;NaN;1.0642705;NaN;0.6809694;3.351463;0.17721342;2.4766898;NaN;16.271713;3.8085806;2.0932212;1.6155182;NaN;NaN;0.048991594;NaN;NaN;1.4997225;2.6394186;9.420306;27.848536;0.265876;1.503227;0.24610685;0.63244027;2.8006487;NaN;0.72856545;NaN;NaN;0.29418224;0.09083523;2.9830406;3.481093;0.50587755;1.3082322;1.7488893;NaN;4.5352106;1.5497936;1.3714249;0.32299948;5.629556;9.896482;6.5894256;3.004217;3.0314775;3.115854;4.5527635;4.105987;0.71947724;4.04289;3.2724392;NaN;NaN;NaN;
326.00;0.03980936;8.46116;15.890609;0.013838857;151.90172;7.3357244;7.2079244;8.556053;5.679835;4.480671;13.226361;10.301805;6.393342;0.5262533;3.4820125;NaN;1.2353659;NaN;0.5443623;3.3450391;0.12601039;2.5422575;NaN;16.79625;3.8025568;2.0767572;1.7188535;NaN;NaN;0.06561005;NaN;NaN;1.539148;2.6405766;9.600751;31.263186;0.28936335;1.7143133;0.25975525;0.6360016;3.053035;NaN;0.85621995;NaN;NaN;0.3647309;0.04821678;2.9631143;3.4819558;0.5087532;1.3479241;1.5376362;NaN;5.0298476;1.4562854;1.3214431;0.27265462;5.805442;9.244102;6.505961;2.9861887;3.072873;3.3012311;4.7674217;4.174387;0.79673374;4.1227436;3.266467;NaN;NaN;NaN;
326.50;0.12279993;8.993859;15.342433;0.0441373;147.79253;6.912017;6.583869;8.11448;5.3935704;4.812498;12.679068;10.810223;6.2032332;0.56550074;3.6183207;NaN;1.4154128;NaN;0.4268588;3.3041914;0.084309936;2.6193573;NaN;17.255537;3.7859254;2.0399725;1.8264557;NaN;NaN;0.09015304;NaN;NaN;1.5790348;2.6520438;9.757154;34.81805;0.3286519;1.9237372;0.27936873;0.64295405;3.3018868;NaN;0.99731636;NaN;NaN;0.4441887;0.017672623;2.913852;3.4480765;0.5119561;1.3923336;1.3387326;NaN;5.5207334;1.3659985;1.281498;0.22437225;5.9916835;8.546236;6.406261;2.987759;3.100118;3.4705918;4.9627695;4.238442;0.87573373;4.180946;3.2489772;NaN;NaN;NaN;
327.00;0.24947684;9.512646;14.809107;0.0877554;143.95148;6.572565;6.0123262;7.6736207;5.11878;5.155691;12.190052;11.355915;6.002452;0.6230548;3.7681293;NaN;1.6069012;NaN;0.33169636;3.2318668;0.053113822;2.7085433;NaN;17.643417;3.7532756;1.9858049;1.9376036;NaN;NaN;0.124013044;NaN;NaN;1.6223438;2.674401;9.905486;38.52816;0.3839647;2.1283536;0.30362433;0.6515467;3.547909;NaN;1.1509975;NaN;NaN;0.533612;0.0011624414;2.8347979;3.378929;0.5150432;1.4422879;1.1551019;NaN;5.998074;1.2847239;1.2511495;0.17936176;6.1784167;7.815897;6.2908106;3.012458;3.1115623;3.6219745;5.1343193;4.3012347;0.9563264;4.215299;3.2208028;NaN;NaN;NaN;
327.50;0.42152837;10.008076;14.282767;0.14175765;140.43448;6.32641;5.4906473;7.23354;4.8584547;5.5115495;11.761151;11.927438;5.795371;0.7053908;3.9309661;NaN;1.8131574;NaN;0.26165712;3.1332445;0.032491494;2.8097148;NaN;17.95416;3.701466;1.9176543;2.0513468;NaN;NaN;0.16856286;NaN;NaN;1.6716971;2.707955;10.0636015;42.430023;0.45551;2.3265092;0.33079916;0.6605688;3.7922385;NaN;1.3158737;NaN;NaN;0.6343036;0.0;2.726511;3.275499;0.518103;1.4992309;0.9890853;NaN;6.4536667;1.2170044;1.2300512;0.13868311;6.3565946;7.0705204;6.1606703;3.0632384;3.1060956;3.7537239;5.278377;4.366544;1.038422;4.2239857;3.1824145;NaN;NaN;NaN;
328.00;0.6413583;10.473011;13.756706;0.20406973;137.2964;6.18471;5.016344;6.796636;4.6152267;5.8817067;11.396163;12.512106;5.5856533;0.8202452;4.105415;NaN;2.0380983;NaN;0.21865565;3.015156;0.021663383;2.9220495;NaN;18.182652;3.6306298;1.8390759;2.166521;NaN;NaN;0.22510615;NaN;NaN;1.7290727;2.7528455;10.249434;46.585136;0.54349834;2.5179372;0.35888118;0.66953516;4.0360417;NaN;1.4900185;NaN;NaN;0.7477288;0.014844695;2.5905354;3.140187;0.5217805;1.5647743;0.84243613;NaN;6.880932;1.1653843;1.2179549;0.10327948;6.5189743;6.332398;6.0173497;3.1421187;3.083075;3.8645215;5.3920684;4.438308;1.1220449;4.2055883;3.1338449;NaN;NaN;NaN;
328.50;0.9114047;10.904515;13.2260685;0.27397123;134.5883;6.1644173;4.5872025;6.36816;4.3911285;6.2678237;11.100645;13.096815;5.3762;0.9762638;4.288998;NaN;2.2860243;NaN;0.2033637;2.885238;0.01915563;3.0440137;NaN;18.324596;3.5450377;1.7534915;2.281756;NaN;NaN;0.29483092;NaN;NaN;1.7955712;2.809187;10.478926;51.08208;0.64811087;2.7034235;0.38572273;0.6787249;4.280092;NaN;1.671013;NaN;NaN;0.87540174;0.04576225;2.4293625;2.9765918;0.5272131;1.64015;0.7163922;NaN;7.2748365;1.1301237;1.2146713;0.07401691;6.661023;5.6289463;5.8626;3.24981;3.042285;3.953428;5.4733453;4.5200353;1.2073867;4.159155;3.07472;NaN;NaN;NaN;
329.00;1.2333409;11.30499;12.688251;0.35236067;132.35553;6.2817926;4.201253;5.9560986;4.1873827;6.6712203;10.881183;13.668836;5.1694884;1.1824199;4.478154;NaN;2.5614042;NaN;0.2149534;2.7509751;0.023006612;3.173448;NaN;18.376713;3.4536643;1.6639712;2.3954687;NaN;NaN;0.37875798;NaN;NaN;1.8712949;2.877218;10.7638235;56.036415;0.7694386;2.8843825;0.40923074;0.6890152;4.52438;NaN;1.856019;NaN;NaN;1.0187377;0.092345715;2.2464023;2.7892199;0.5358783;1.7256556;0.61181736;NaN;7.6318016;1.1094424;1.2199985;0.05173506;6.781575;4.9927406;5.6981845;3.3853576;2.9839501;4.0199456;5.52099;4.6142416;1.2948542;4.084274;3.0043957;NaN;NaN;NaN;
329.50;1.6073444;11.682117;12.143019;0.44174534;130.63669;6.5469885;3.8566191;5.570435;4.004229;7.0924573;10.744267;14.216504;4.968284;1.4472363;4.6683316;NaN;2.868644;NaN;0.25104025;2.6188498;0.03097642;3.3077228;NaN;18.336885;3.3703597;1.5730416;2.5058622;NaN;NaN;0.477693;NaN;NaN;1.955347;2.9574378;11.109613;61.587234;0.90738934;3.0624063;0.4275813;0.70154154;4.767824;NaN;2.0418873;NaN;NaN;1.178881;0.15387538;2.0459585;2.5831485;0.5493837;1.8202313;0.52938575;NaN;7.9496064;1.1001588;1.2336296;0.037315007;6.883084;4.461238;5.5256557;3.545854;2.9087932;4.064078;5.5346055;4.721998;1.3850878;3.9811735;2.9221704;NaN;NaN;NaN;
330.00;2.0315344;12.047652;11.592412;0.5460016;129.46378;6.969591;3.551292;5.221922;3.8408384;7.530932;10.69494;14.729713;4.7764935;1.777882;4.8542094;NaN;3.211792;NaN;0.30787295;2.493728;0.040759534;3.4439602;NaN;18.204252;3.3134305;1.482597;2.6109352;NaN;NaN;0.59217304;NaN;NaN;2.0459566;3.0506854;11.513935;67.88971;1.061565;3.238877;0.43943805;0.7172637;5.0081105;NaN;2.2252889;NaN;NaN;1.3565153;0.22949211;1.8331972;2.3636935;0.5692394;1.9212677;0.4697651;NaN;8.227274;1.098507;1.255052;0.03175682;6.9713874;4.0760922;5.346175;3.7262607;2.8181376;4.086391;5.5146065;4.842635;1.478928;3.85082;2.8275368;NaN;NaN;NaN;
330.50;2.5015447;12.415137;11.040642;0.66997695;128.86317;7.573436;3.2829053;4.9205556;3.6953237;7.984546;10.735395;15.20017;4.5998793;2.179253;5.030032;NaN;3.5941522;NaN;0.38075352;2.3785794;0.05018006;3.5792956;NaN;17.979229;3.3044872;1.3938683;2.7085164;NaN;NaN;0.7224216;NaN;NaN;2.140703;3.1581483;11.965788;75.10356;1.231133;3.4146698;0.44414553;0.7365183;5.2417016;NaN;2.4028578;NaN;NaN;1.5516703;0.31835777;1.6141064;2.1361258;0.5966449;2.0246685;0.4337673;NaN;8.46489;1.1009564;1.2834446;0.036260772;7.055002;3.8820035;5.160407;3.91939;2.7140028;4.088059;5.4622083;4.9736614;1.5773355;3.6950006;2.7204242;NaN;NaN;NaN;
331.00;3.0103807;12.797032;10.493955;0.81898826;128.85715;8.406377;3.0485337;4.6740746;3.5648463;8.4495125;10.863757;15.621376;4.446381;2.6531641;5.1900253;NaN;4.017787;NaN;0.46461207;2.2745578;0.057371944;3.7111542;NaN;17.663475;3.366501;1.3074647;2.7963316;NaN;NaN;0.8683297;NaN;NaN;2.2368;3.2812781;12.445744;83.377815;1.4146928;3.5900073;0.441882;0.75866765;5.4639974;NaN;2.5713332;NaN;NaN;1.7635359;0.4197708;1.3954228;1.9054596;0.63232356;2.1251676;0.4224244;NaN;8.66328;1.1048152;1.3175918;0.052299995;7.144025;3.9250364;4.968511;4.1160855;2.5991812;4.0708637;5.3793955;5.1108966;1.681256;3.5163622;2.6013868;NaN;NaN;NaN;
331.50;3.548582;13.201902;9.960444;0.9982984;129.46504;9.531423;2.8445427;4.486733;3.4458165;8.920312;11.073175;15.988413;4.325832;3.1977754;5.3288183;NaN;4.482994;NaN;0.55466604;2.1813936;0.06096219;3.83753;NaN;17.259792;3.5212646;1.2234982;2.8720975;NaN;NaN;1.0294703;NaN;NaN;2.3313887;3.4216208;12.9272375;92.83288;1.6101773;3.7644868;0.43373892;0.7819621;5.6696386;NaN;2.7276974;NaN;NaN;1.9902917;0.53323334;1.1844997;1.6763123;0.6764303;2.216872;0.43696138;NaN;8.823516;1.1085014;1.3558393;0.081672;7.2488256;4.250436;4.7702312;4.3056097;2.4772573;4.0371523;5.2688713;5.2487955;1.7914666;3.318404;2.471706;NaN;NaN;NaN;
332.00;4.1047745;13.632233;9.449711;1.21255;130.70317;10.999571;2.6665754;4.358597;3.3341656;9.389855;11.351329;16.297522;4.2490764;3.8073683;5.4418216;NaN;4.9878774;NaN;0.64704436;2.0979643;0.060253963;3.9572413;NaN;16.77201;3.7866085;1.1417255;2.9336424;NaN;NaN;1.2051346;NaN;NaN;2.4218082;3.5805688;13.378873;103.54149;1.8147962;3.9372587;0.42172348;0.8036406;5.8529096;NaN;2.8692997;NaN;NaN;2.2289753;0.6584596;0.9891039;1.452832;0.7285266;2.2939024;0.47864753;NaN;8.946324;1.1114808;1.396108;0.12649906;7.3787274;4.8999662;4.56505;4.4762225;2.3525627;3.9897504;5.1339774;5.380912;1.9083985;3.1054068;2.33338;NaN;NaN;NaN;
332.50;4.6665096;14.083316;8.972211;1.4652255;132.58203;12.82276;2.5096786;4.2855167;3.2256558;9.849839;11.680427;16.545618;4.22661;4.4725385;5.5255194;NaN;5.5281267;NaN;0.73924625;2.022903;0.055393636;4.070121;NaN;16.204865;4.1736746;1.0617185;2.979047;NaN;NaN;1.3943952;NaN;NaN;2.5057936;3.7590678;13.767481;115.51074;2.0250432;4.1073318;0.40866894;0.8202364;6.0081897;NaN;2.993945;NaN;NaN;2.475422;0.7953175;0.81714016;1.2386832;0.78764015;2.3510258;0.5485346;NaN;9.031499;1.1139804;1.4359586;0.18917759;7.540805;5.9089775;4.3524036;4.6159286;2.2300467;3.9318256;4.97858;5.5004334;2.0319662;2.8823023;2.189005;NaN;NaN;NaN;
333.00;5.2213593;14.543387;8.538369;1.758115;135.10118;14.969748;2.3685467;4.2597685;3.1161954;10.2912855;12.037758;16.72978;4.2669816;5.1808014;5.577627;NaN;6.0971394;NaN;0.8303651;1.9551438;0.04751912;4.1771207;NaN;15.563915;4.684841;0.9830229;3.0067687;NaN;NaN;1.5961766;NaN;NaN;2.5815883;3.9573166;14.061495;128.66747;2.2367642;4.273947;0.39805102;0.82804257;6.130416;NaN;3.099956;NaN;NaN;2.7242916;0.9437174;0.6763152;1.0370532;0.85239065;2.3842075;0.6471201;NaN;9.077434;1.1165804;1.4727064;0.2722647;7.7390003;7.3034;4.1319036;4.713322;2.1150613;3.866715;4.806949;5.600731;2.1614285;2.6544929;2.041566;NaN;NaN;NaN;
333.50;5.7580786;14.994941;8.157459;2.0907617;138.24199;17.387236;2.2378776;4.2712545;3.0021148;10.705207;12.396782;16.84683;4.375306;5.917573;5.5971003;NaN;6.686511;NaN;0.92104286;1.8943036;0.038861524;4.280311;NaN;14.855495;5.3126955;0.90532213;3.0157514;NaN;NaN;1.8093095;NaN;NaN;2.6479614;4.174511;14.234165;142.84903;2.4453087;4.436941;0.39373043;0.8236522;6.215492;NaN;3.1861906;NaN;NaN;2.969196;1.1034706;0.57376033;0.8506592;0.9211622;2.3909879;0.77398634;NaN;9.080961;1.1198426;1.5035945;0.3783059;7.973648;9.096945;3.9035525;4.7584553;2.0130806;3.7977233;4.6236186;5.675842;2.2953148;2.4276345;1.8941721;NaN;NaN;NaN;
334.00;6.267648;15.41683;7.83641;2.4599981;141.95943;20.024885;2.1127918;4.3090525;2.8803887;11.083323;12.728648;16.893095;4.5521936;6.667389;5.5839953;NaN;7.2868576;NaN;1.0131567;1.8408443;0.032800496;4.382768;NaN;14.086718;6.040416;0.82856125;3.005499;NaN;NaN;2.0325494;NaN;NaN;2.7041304;4.408663;14.266154;157.80095;2.645774;4.597061;0.39964896;0.8044666;6.260606;NaN;3.2520232;NaN;NaN;3.2029495;1.2741401;0.5156422;0.6817352;0.99228626;2.3706467;0.92747694;NaN;9.037571;1.1241261;1.5260094;0.50961596;8.241411;11.288733;3.6679208;4.743653;1.9293897;3.7279203;4.433252;5.7208495;2.4314127;2.2073867;1.7497764;NaN;NaN;NaN;
334.50;6.7440286;15.786683;7.5788093;2.859627;146.17538;22.839397;1.9892435;4.3630133;2.748795;11.418754;13.004086;16.864393;4.7932796;7.415201;5.5392313;NaN;7.8888426;NaN;1.1092906;1.7960604;0.0338195;4.488344;NaN;13.26551;6.8438964;0.7529878;2.9761076;NaN;NaN;2.2645519;NaN;NaN;2.7496219;4.656548;14.147179;173.18214;2.833311;4.7561564;0.4195048;0.7691291;6.264451;NaN;3.2972956;NaN;NaN;3.417928;1.4549018;0.50679797;0.53198874;1.0642153;2.3241796;1.1044807;NaN;8.942002;1.1295822;1.537717;0.668038;8.535666;13.861534;3.426259;4.6641846;1.8687849;3.659949;4.2405286;5.732122;2.566823;1.999159;1.6109227;NaN;NaN;NaN;
335.00;7.184456;16.083178;7.3842406;3.2803674;150.77478;25.774233;1.8643568;4.4251547;2.6059883;11.706619;13.195477;16.75625;5.0895247;8.147565;5.4642997;NaN;8.484176;NaN;1.2120827;1.7618685;0.04733816;4.601325;NaN;12.400655;7.695474;0.6791597;2.9282436;NaN;NaN;2.5038066;NaN;NaN;2.7841208;4.913795;13.876562;188.5779;3.003463;4.9171815;0.4564336;0.7177748;6.2273035;NaN;3.3222432;NaN;NaN;3.6065247;1.6444517;0.55043405;0.40252665;1.1356736;2.2541173;1.3003722;NaN;8.78913;1.1363344;1.5370984;0.85469884;8.847224;16.780788;3.1805234;4.5187135;1.8353047;3.5958767;4.050072;5.7074013;2.69809;1.8078728;1.4795578;NaN;NaN;NaN;
335.50;7.5891995;16.28799;7.2481213;3.7101696;155.60603;28.73983;1.7366434;4.4906425;2.4515269;11.944446;13.278929;16.564348;5.428251;8.853525;5.3610067;NaN;9.066335;NaN;1.3235784;1.7405083;0.079404436;4.7260284;NaN;11.501824;8.568895;0.60789126;2.863072;NaN;NaN;2.7485356;NaN;NaN;2.8073251;5.175112;13.462732;203.51933;3.152501;5.0839586;0.51274335;0.65207624;6.150975;NaN;3.327407;NaN;NaN;3.7616725;1.840965;0.6479227;0.29377377;1.2057742;2.164234;1.5091394;NaN;8.574969;1.1447321;1.5233481;1.0697899;9.165244;19.994543;2.9333274;4.309472;1.8320278;3.537105;3.8664174;5.6457553;2.8213823;1.6377537;1.3569312;NaN;NaN;NaN;
336.00;7.9608154;16.387295;7.162165;4.134955;160.48672;31.621918;1.6060525;4.5582147;2.2858517;12.13235;13.236132;16.28512;5.794717;9.525094;5.231286;NaN;9.630868;NaN;1.4446882;1.7342256;0.13625613;4.866384;NaN;10.579522;9.444924;0.5401295;2.782153;NaN;NaN;2.9965794;NaN;NaN;2.8188396;5.434638;12.92191;217.50853;3.2777293;5.2606945;0.589729;0.57510245;6.0386677;NaN;3.3135524;NaN;NaN;3.877393;2.0421147;0.7987176;0.20541218;1.274086;2.059196;1.7236947;NaN;8.297633;1.1555747;1.496611;1.3124186;9.478223;23.434399;2.6878314;4.0421467;1.8609568;3.4843512;3.694004;5.5474296;2.932705;1.4921677;1.2435892;NaN;NaN;NaN;
336.50;8.303125;16.37284;7.1153626;4.539745;165.21399;34.318913;1.4738512;4.6300063;2.1102324;12.272984;13.055793;15.916417;6.174006;10.157275;5.0771194;NaN;10.175248;NaN;1.5748328;1.7449586;0.22380687;5.025525;NaN;9.644961;10.316694;0.476786;2.6873322;NaN;NaN;3.2453098;NaN;NaN;2.8181522;5.6863923;12.276286;230.04697;3.3777018;5.4513073;0.6875846;0.4909975;5.8947363;NaN;3.2816093;NaN;NaN;3.9493165;2.245149;1.0003878;0.13636589;1.3406513;1.9442227;1.9363576;NaN;7.957995;1.1701695;1.4580473;1.580538;9.774978;27.017504;2.4475791;3.7254744;1.9229978;3.4377074;3.537193;5.4136405;3.0281246;1.3735069;1.1394608;NaN;NaN;NaN;
337.00;8.620064;16.242805;7.0953655;4.9101357;169.57881;36.78112;1.3423585;4.710825;1.926697;12.371223;12.734509;15.458183;6.5529175;10.747686;4.900563;NaN;10.6983185;NaN;1.7118143;1.7740511;0.3470969;5.2054534;NaN;8.709847;11.194077;0.41855732;2.58064;NaN;NaN;3.4916003;NaN;NaN;2.804709;5.9247622;11.551949;240.6653;3.4523265;5.6586447;0.80542064;0.4045337;5.7243896;NaN;3.2326345;NaN;NaN;3.9751108;2.4470086;1.2487704;0.08485221;1.4059627;1.8247885;2.13945;NaN;7.559946;1.1902375;1.4098029;1.8709744;10.045455;30.649622;2.2162833;3.3705988;2.0180068;3.3967628;3.4002788;5.2463627;3.103987;1.2831161;1.0440167;NaN;NaN;NaN;
337.50;8.914613;16.002361;7.090075;5.2338414;173.38231;39.01553;1.2145324;4.8070054;1.7379565;12.433695;12.276959;14.912999;6.9214544;11.295879;4.703872;NaN;11.199527;NaN;1.8519324;1.8220127;0.5097747;5.40684;NaN;7.7860646;12.106289;0.3657677;2.4642105;NaN;NaN;3.7318673;NaN;NaN;2.7780669;6.1449885;10.776934;248.95229;3.502829;5.88372;0.9413944;0.3205841;5.533342;NaN;3.1678102;NaN;NaN;3.9547677;2.6444716;1.5382107;0.048511077;1.4709103;1.7063354;2.3259273;NaN;7.1101832;1.2176778;1.3548895;2.17955;10.281344;34.229176;1.9975915;2.9902496;2.14488;3.3607733;3.28746;5.0481334;3.157107;1.221279;0.9564697;NaN;NaN;NaN;
338.00;9.188004;15.663855;7.0891347;5.502092;176.45186;41.0478;1.0935035;4.9250283;1.547301;12.468124;11.695357;14.286455;7.2736654;11.802532;4.489667;NaN;11.6782055;NaN;1.9903078;1.8883493;0.71368575;5.628976;NaN;6.8852925;13.102226;0.3182847;2.3402297;NaN;NaN;3.9622006;NaN;NaN;2.7380998;6.3435807;9.979588;254.58095;3.5315738;6.1251597;1.0929264;0.24356619;5.327466;NaN;3.0884671;NaN;NaN;3.8907106;2.834306;1.8618665;0.024607617;1.5367059;1.5939974;2.48998;NaN;6.6175566;1.2542473;1.2969769;2.5012877;10.47645;37.652077;1.794848;2.597831;2.3016677;3.3288581;3.2027683;4.8219194;3.1849313;1.1872557;0.8759815;NaN;NaN;NaN;
338.50;9.439289;15.24635;7.0851393;5.7106657;178.65463;42.874977;0.98211557;5.070076;1.35848;12.48266;11.008299;13.587304;7.6077237;12.268702;4.2610846;NaN;12.133148;NaN;2.1213875;1.9714683;0.9586084;5.869902;NaN;6.0185905;14.24821;0.27553734;2.2109132;NaN;NaN;4.1785746;NaN;NaN;2.685221;6.518605;9.187232;257.32983;3.5417597;6.3789883;1.2569789;0.17693193;5.1124644;NaN;2.9961216;NaN;NaN;3.7876964;3.0134015;2.2120528;0.010288357;1.6047893;1.4923174;2.6275043;NaN;6.0921273;1.3012642;1.2401211;2.83068;10.626812;40.81701;1.610875;2.2065098;2.4856722;3.3001876;3.1499388;4.5710387;3.185652;1.1793818;0.80183595;NaN;NaN;NaN;
339.00;9.665386;14.774344;7.074413;5.86041;179.90643;44.453968;0.8825294;5.2447624;1.1755497;12.48519;10.239035;12.827381;7.925219;12.6952715;4.0218563;NaN;12.562583;NaN;2.2395585;2.068698;1.2421806;6.1266966;NaN;5.1959853;15.623358;0.23663276;2.0785003;NaN;NaN;4.3771296;NaN;NaN;2.6205812;6.6698146;8.425135;257.09772;3.5370364;6.6388426;1.4303604;0.122781076;4.8935676;NaN;2.892511;NaN;NaN;3.652503;3.1788795;2.5805838;0.002851589;1.6767253;1.4049658;2.7363913;NaN;5.544103;1.3594731;1.188451;3.162002;10.730621;43.63079;1.4477824;1.8283948;2.6935248;3.274125;3.1322174;4.299137;3.1582706;1.1952254;0.73356;NaN;NaN;NaN;
339.50;9.861495;14.275615;7.0572486;5.957196;180.17427;45.744312;0.79593396;5.4482517;1.0026788;12.482766;9.413424;12.021287;8.229814;13.082683;3.7762694;NaN;12.96458;NaN;2.3397818;2.1764333;1.5600594;6.395896;NaN;4.4261203;17.313148;0.20056783;1.9452671;NaN;NaN;4.5544667;NaN;NaN;2.546195;6.798604;7.715718;253.9104;3.5210807;6.896637;1.6100122;0.08164032;4.675287;NaN;2.7796252;NaN;NaN;3.4934406;3.328171;2.9590888;0.0;1.7540952;1.3344865;2.8166041;NaN;4.9828315;1.4290924;1.1458508;3.4896438;10.788004;46.013344;1.3068306;1.4738812;2.9212406;3.2503035;3.1521175;4.010207;3.102619;1.2317927;0.67097926;NaN;NaN;NaN;
340.00;10.021772;13.778355;7.037599;6.0113063;179.47289;46.77441;0.7224214;5.675893;0.84389234;12.481183;8.557781;11.185869;8.525495;13.430966;3.5289893;NaN;13.337764;NaN;2.418149;2.2904072;1.9062935;6.6739807;NaN;3.7159877;19.401976;0.16650765;1.8135437;NaN;NaN;4.707916;NaN;NaN;2.4649653;6.907779;7.0778866;247.9188;3.497202;7.1435585;1.7932382;0.052510306;4.4612412;NaN;2.6597085;NaN;NaN;3.31973;3.459072;3.339287;2.8125543E-5;1.8383963;1.2821109;2.8700366;NaN;4.4160213;1.510019;1.1156733;3.8084207;10.800783;47.901913;1.1883651;1.151206;3.1642573;3.2286243;3.211154;3.7086074;3.0193522;1.2857729;0.614197;NaN;NaN;NaN;
340.50;10.140217;13.30795;7.022275;6.0363517;177.8562;47.673367;0.6610503;5.9194946;0.702766;12.484736;7.696868;10.339552;8.814808;13.740045;3.2847548;NaN;13.682116;NaN;2.472298;2.4060712;2.2738392;6.9578533;NaN;3.0707679;21.965649;0.134084;1.685721;NaN;NaN;4.8357286;NaN;NaN;2.3805883;7.0011806;6.526424;239.38779;3.4680145;7.3712077;1.9778605;0.033172935;4.25405;NaN;2.5352285;NaN;NaN;3.1408112;3.5697632;3.7132096;0.0019223304;1.9309269;1.2476875;2.9001894;NaN;NaN;1.6021167;1.1005006;4.1138334;10.772291;49.25414;1.0918279;0.8662307;3.417492;3.2091691;3.3095946;3.399068;2.909914;1.3538096;0.5634903;NaN;NaN;NaN;
341.00;10.211608;12.884006;7.01978;6.047899;175.40588;48.636402;0.61005527;6.1682806;0.5821205;12.496139;6.852271;9.501587;9.09744;14.010159;3.04798;NaN;13.999547;NaN;2.5016313;2.5190349;2.6551557;7.2452416;NaN;2.493775;25.064774;0.103628315;1.5642347;NaN;NaN;4.937164;NaN;NaN;2.2973292;7.083205;6.0715313;228.67726;3.4352362;7.5726466;2.162276;0.020737264;4.0553145;NaN;2.4088125;NaN;NaN;2.965646;3.6588182;4.0733695;0.005352091;2.0326636;1.229757;2.9117098;NaN;NaN;1.7054783;1.101984;4.4022546;10.707253;50.049873;1.0158418;0.6224539;3.6754248;3.1920485;3.4462528;3.0866554;2.7764754;1.4327713;0.51917106;NaN;NaN;NaN;
341.50;10.23239;12.518187;7.0388637;6.062076;172.21957;49.844566;0.5671649;6.4104505;0.48373336;12.516574;6.041318;8.691291;9.369481;14.242337;2.8223343;NaN;14.294074;NaN;2.5073082;2.6254878;3.0427933;7.5349493;NaN;1.9865199;28.739798;NaN;1.4515057;NaN;NaN;5.0124383;NaN;NaN;2.2197008;7.158282;5.718585;216.21625;3.3996286;7.743117;2.3454044;0.012361654;3.865678;NaN;2.28315;NaN;NaN;2.8020988;3.7252138;4.4128838;0.010563846;2.1441367;1.2258252;2.9098697;NaN;NaN;1.8205209;1.1207715;4.671028;10.611788;50.291718;0.9583595;0.42121992;3.932253;3.177214;3.6183589;2.7766783;2.6218643;1.5200003;0.48143113;NaN;NaN;NaN;
342.00;10.201351;12.213459;7.087089;6.0943217;168.40085;51.392277;0.52998346;6.6351705;0.40809965;12.545865;5.276638;7.927314;9.623549;14.438759;2.6103818;NaN;14.571438;NaN;2.492026;2.7225578;3.4298782;7.8269224;NaN;1.548862;33.00808;NaN;1.3498404;NaN;NaN;5.06258;NaN;NaN;2.1520836;7.2303596;5.4681745;202.47314;3.3610833;7.8802605;2.5265396;0.0060658464;3.6849425;NaN;2.1608598;NaN;NaN;2.6564465;3.768339;4.72556;0.018189104;2.2653162;1.2327712;2.9000537;NaN;NaN;1.9478453;1.156532;4.9184647;10.493454;50.004444;0.91686606;0.2620766;4.182121;3.1642659;3.8215437;2.4745386;2.4494748;1.6135081;0.45021504;NaN;NaN;NaN;
342.50;10.120032;11.965173;7.1696568;6.1584225;164.05258;53.267235;0.49638724;6.8346415;0.35431293;12.58269;4.5663075;7.226988;9.84967;14.602923;2.4133399;NaN;14.838186;NaN;2.4596047;2.808576;3.810444;8.122095;NaN;1.1792051;37.86311;NaN;1.2613022;NaN;NaN;5.0892015;NaN;NaN;2.098321;7.302461;5.3164725;187.92482;3.318825;7.983807;2.7051344;0.0014261735;3.5122483;NaN;2.0443594;NaN;NaN;2.5330615;3.7880158;5.005957;0.029007347;2.3955073;1.2473274;2.8873184;NaN;NaN;2.087871;1.2080649;5.143745;10.361246;49.23352;0.88861436;0.14322162;4.4194245;3.1523058;4.04994;2.185528;2.2631688;1.7120883;0.42512557;NaN;NaN;NaN;
343.00;9.992851;11.7636595;7.2886314;6.265931;159.27365;55.38232;0.46489352;7.005931;0.32009616;12.624821;3.914487;6.6058025;10.036744;14.73958;2.2310143;NaN;15.100391;NaN;2.4144487;2.8832123;4.1795583;8.422054;NaN;0.8747206;43.275616;NaN;1.1875656;NaN;NaN;5.0942264;NaN;NaN;2.0613544;7.376365;5.2559576;173.0278;3.27169;8.054854;2.8805373;0.0;3.3462896;NaN;1.9357249;NaN;NaN;2.4342742;3.7845218;5.2494283;0.043705568;2.5332713;1.2665447;2.8760617;NaN;NaN;2.2403557;1.2734722;5.346722;10.225448;48.04307;0.8708718;0.06198416;4.6391616;3.1398551;4.2963896;1.9146037;2.0671618;1.8153331;0.405388;NaN;59.764545;NaN;
343.50;9.826849;11.59777;7.442705;6.426009;154.15773;57.623634;0.434938;7.152162;0.30198953;12.6693325;3.3223913;6.0770087;10.17428;14.854431;2.061932;NaN;15.362197;NaN;2.3609793;2.9474995;4.533247;8.728555;NaN;0.63158;49.196144;NaN;1.12977;NaN;NaN;5.0796237;NaN;NaN;2.0429332;7.452444;5.2764235;158.19423;3.218435;8.094972;3.0517323;0.0053673056;3.185543;NaN;1.8365613;NaN;NaN;2.3604097;3.758613;5.4521747;0.06265205;2.6763902;1.2881439;2.8698285;NaN;NaN;2.403937;1.3503604;5.5276713;10.097272;46.51335;0.86115444;0.015280145;4.8372836;3.1248744;4.5527415;1.6661541;1.8659009;1.9235609;0.38989258;NaN;59.856762;NaN;
344.00;9.631108;11.458511;7.6275473;6.6456285;148.79256;59.880676;0.40705296;7.282805;0.29568982;12.712772;2.7893791;5.65139;10.25399;14.953646;1.9036732;NaN;15.624535;NaN;2.3031216;3.0037317;4.8682566;9.042975;NaN;0.445182;55.558598;NaN;1.0884051;NaN;NaN;5.047175;NaN;NaN;2.0434384;7.529678;5.366091;143.7745;3.1580276;8.105375;3.2171192;0.022751765;3.028505;NaN;1.7478967;NaN;NaN;2.309981;3.7115285;5.611309;0.08573954;2.8218906;1.3106897;2.8712444;NaN;NaN;2.5758772;1.4360439;5.686995;9.9882555;44.737953;0.8574243;0.0;5.010997;3.104886;4.81023;1.4437929;1.6639179;2.0376418;0.37730485;NaN;59.992874;NaN;
344.50;9.415888;11.341932;7.83663;6.930164;143.25775;62.05199;0.3829224;7.412977;0.29650912;12.751294;2.3139672;5.33718;10.270856;15.043296;1.7533376;NaN;15.884221;NaN;2.2439296;3.055241;5.1817427;9.365773;NaN;0.31037384;62.28424;NaN;1.0632302;NaN;NaN;4.998313;NaN;NaN;2.061852;7.6058307;5.512667;130.04729;3.0898752;8.086396;3.374363;0.058206506;2.8739014;NaN;1.6701094;NaN;NaN;2.2799892;3.6449668;5.7249217;0.11234635;2.9661427;1.3335569;2.8820653;NaN;NaN;2.7521286;1.5277344;5.8249393;9.909378;42.820503;0.8582278;0.013306208;5.1589637;3.0771892;5.059883;1.2502081;1.4656696;2.158741;0.36622214;NaN;60.154213;NaN;
345.00;9.191627;11.250464;8.06234;7.2842264;137.6206;64.04373;0.3653238;7.561807;0.29988348;12.780772;1.8946744;5.1401086;10.223446;15.128773;1.6080756;NaN;16.133617;NaN;2.1853857;3.1060762;5.470958;9.696033;NaN;0.22165452;69.28564;NaN;1.0532504;NaN;NaN;4.934046;NaN;NaN;2.0958521;7.677768;5.704219;117.216644;3.0139544;8.03742;3.520341;0.1175808;2.720863;NaN;1.6029015;NaN;NaN;2.2662983;3.5610275;5.7921653;0.14138232;3.1050305;1.3566927;2.9032955;NaN;NaN;2.9277484;1.6227083;5.941355;9.870043;40.870804;0.86276025;0.052820336;5.2813516;3.0391617;5.2929444;1.0870773;1.2753685;2.2880163;0.35534889;NaN;60.30653;NaN;
345.50;8.967917;11.192428;8.297141;7.712535;131.93024;65.77753;0.35796475;7.7502055;0.30186796;12.79691;1.5304956;5.063567;10.1134205;15.214253;1.465599;NaN;16.360918;NaN;2.1284122;3.1605992;5.7330084;10.031176;NaN;0.17336154;76.47012;NaN;1.0567597;NaN;NaN;4.8549776;NaN;NaN;2.142043;7.741867;5.929706;105.41506;2.9308267;7.9573355;3.6512089;0.2054686;2.569046;NaN;1.5453267;NaN;NaN;2.2640476;3.4621096;5.813329;0.17141777;3.234198;1.3802888;2.935339;NaN;NaN;3.0976186;1.7184323;6.035538;9.877049;39.000244;0.87085533;0.116706;5.3796988;2.988595;5.5012665;0.95504737;1.0968131;2.4263039;0.34365696;NaN;60.400482;NaN;
346.00;8.752488;11.179719;8.534541;8.220661;126.21205;67.204384;0.36524156;7.9983673;0.2995603;12.795384;1.221034;5.1088505;9.944453;15.302269;1.3246036;NaN;16.551048;NaN;2.073066;3.222994;5.9647264;10.366882;NaN;0.1598556;83.74258;NaN;1.0714668;NaN;NaN;4.761387;NaN;NaN;2.1962774;7.7944775;6.1791573;94.71062;2.841568;7.845311;3.7625773;0.32433245;2.418683;NaN;1.4958667;NaN;NaN;2.2680855;3.3507767;5.7899027;0.20090143;3.3493428;1.4044366;2.9781418;NaN;NaN;3.2572706;1.812637;6.10617;9.933727;37.31639;0.8828956;0.20366447;5.4566174;2.9240267;5.6776533;0.85378647;0.93322635;2.5738351;0.33052126;NaN;60.374817;NaN;
346.50;8.550316;11.22423;8.769611;8.815496;120.46507;68.30764;0.3919488;8.32343;0.29138345;12.772029;0.9663306;5.2754483;9.720904;15.393445;1.1850348;NaN;16.687033;NaN;2.0188353;3.2967236;6.162723;10.697222;NaN;0.17569105;91.00725;NaN;1.0946866;NaN;NaN;4.653354;NaN;NaN;2.2540202;7.8323803;6.4434857;85.11662;2.747624;7.7017083;3.8497846;0.4740003;2.2705634;NaN;NaN;NaN;NaN;2.273383;3.2296085;5.7245994;0.22840816;3.4465225;1.4288417;3.0313056;NaN;NaN;3.4036117;1.9033481;6.151369;10.03939;35.916958;0.89967376;0.3128666;5.515359;2.8450246;5.816134;0.78210354;0.787124;2.7300203;0.31580403;NaN;60.162052;NaN;
347.00;8.363007;11.333881;8.9990425;9.505307;114.66403;69.08483;0.4429547;8.737718;0.2771963;12.723066;0.76648384;5.5613327;9.446583;15.486398;1.0481421;NaN;16.751635;NaN;1.9649755;3.3839617;6.3235903;11.014967;NaN;0.21576726;98.16854;NaN;1.1235723;NaN;NaN;4.5309167;NaN;NaN;2.3107162;7.8531933;6.71413;76.60211;2.6506076;7.528834;3.9082382;0.6516587;2.125949;NaN;NaN;NaN;NaN;2.2754025;3.1010523;5.621335;0.25288472;3.5224497;1.4526786;3.0941467;NaN;NaN;3.5353398;1.9888886;6.168861;10.189176;34.88349;0.9222229;0.4438461;5.5593014;2.7523952;5.9121494;0.73810273;0.6602274;2.8933487;0.29987413;NaN;59.695984;NaN;
347.50;8.18854;11.509252;9.2207985;10.299266;108.76725;69.51492;0.5228476;9.247782;0.25819856;12.645377;0.62117386;5.963222;9.123986;15.57783;0.91633195;NaN;16.729095;NaN;1.9108093;3.4850438;6.444229;11.312061;NaN;0.27546248;105.13089;NaN;1.155362;NaN;NaN;4.394218;NaN;NaN;2.362121;7.8556933;6.982645;69.10246;2.5520911;7.3312964;3.9337914;0.8523155;1.9864311;NaN;NaN;NaN;NaN;2.2704232;2.9672987;5.4851327;0.2738528;3.5747406;1.4745907;3.1657062;NaN;NaN;3.6529305;2.067871;6.1562457;10.374283;34.275326;0.9516281;0.59637636;5.591416;2.6482804;5.962675;0.7193645;0.5534202;3.0614004;0.28355736;NaN;58.91984;NaN;
348.00;8.021418;11.741563;9.433486;11.20645;102.72928;69.53325;0.63553715;9.854284;0.23668233;12.536761;0.52926815;6.476803;8.754269;15.662787;0.7928552;NaN;16.606688;NaN;1.8559228;3.5980465;6.522206;11.580138;NaN;0.35074493;111.797966;NaN;1.187608;NaN;NaN;4.243619;NaN;NaN;2.404573;7.8400393;7.2404675;62.52945;2.4534118;7.11586;3.923124;1.0695957;1.8537437;NaN;NaN;NaN;NaN;2.2557962;2.8301988;5.321956;0.29152668;3.6020908;1.4928509;3.2447271;NaN;NaN;3.7582011;2.1391852;6.111328;10.582549;34.12453;0.9888532;0.7703521;5.613806;2.5361352;5.9662642;0.72313964;0.46676412;3.2309825;0.26803613;NaN;57.793888;NaN;
348.50;7.853277;12.01254;9.635695;12.234424;96.51602;69.03443;0.78386736;10.552622;0.21565615;12.396159;0.48861647;7.0968685;8.337892;15.735073;0.6813591;NaN;16.37598;NaN;1.8002378;3.7185638;6.556079;11.81106;NaN;0.43824762;118.07171;NaN;1.218358;NaN;NaN;4.0797677;NaN;NaN;2.4351683;7.807863;7.478924;56.780647;2.3555267;6.890796;3.8740811;1.2967436;1.7295585;NaN;NaN;NaN;NaN;2.2301142;2.6912253;5.1384654;0.306825;3.6043432;1.5056156;3.329622;NaN;NaN;3.8535802;2.2019885;6.032472;10.799285;34.43258;1.0346119;0.96568656;5.627384;2.4205813;5.9230404;0.746538;0.39956704;3.3983624;0.25470704;NaN;56.30119;NaN;
349.00;7.6739883;12.296087;9.825491;13.387584;90.11882;67.904015;0.9692777;11.334099;0.19838595;12.223779;0.49609733;7.8173833;7.8757954;15.787795;0.58539444;NaN;16.033663;NaN;1.7439809;3.8398495;6.545634;11.997399;NaN;0.53530884;123.8518;NaN;1.2462798;NaN;NaN;3.9036334;NaN;NaN;2.4518504;7.762217;7.6895084;51.747967;2.2589242;6.664897;3.7859344;1.5275421;1.6152911;NaN;NaN;NaN;NaN;2.1932812;2.551482;4.941707;0.3212886;3.5824604;1.5112008;3.4184422;NaN;NaN;3.9412482;2.2557049;5.9189315;11.00827;35.16935;1.0893041;1.1822362;5.631737;2.30715;5.834629;0.78671086;0.3504933;3.5595615;0.24503124;NaN;54.450592;NaN;
349.50;7.473112;12.5614395;10.000193;14.665587;83.563965;66.06324;1.1914917;12.18738;0.1879403;12.021104;0.547912;8.63148;7.370701;15.814016;0.5079518;NaN;15.581903;NaN;1.687587;3.953371;6.4919543;12.132801;NaN;0.63997656;129.03635;NaN;1.2706898;NaN;NaN;3.716498;NaN;NaN;2.4534032;7.70738;7.8644533;47.32518;2.163611;6.4463882;3.6595373;1.756964;1.5119373;NaN;NaN;NaN;NaN;2.1464717;2.4117682;4.7387576;0.33691445;3.5383978;1.5083376;3.5088754;NaN;NaN;4.022363;2.3000343;5.771108;11.192763;36.27484;1.1530187;1.4197389;5.625193;2.2019386;5.704028;0.84100354;0.31772053;3.710666;0.24039534;24.812174;52.27653;NaN;
350.00;7.241536;12.777085;10.15653;16.062216;76.91562;63.502983;1.4482803;13.100057;0.18679696;11.790779;0.64003813;9.531398;6.828172;15.807422;0.45109385;NaN;15.028236;NaN;1.6315756;4.049751;6.397344;12.212224;NaN;0.75097406;133.52432;NaN;1.2914817;NaN;NaN;3.51991;NaN;NaN;2.4393754;7.6485434;7.997442;43.41409;2.069163;6.24196;3.4973557;1.981483;1.4199594;NaN;NaN;NaN;NaN;2.0919685;2.2726867;4.5363626;0.3559172;3.4748964;1.4963636;3.598288;NaN;NaN;4.0965824;2.334962;5.5907054;11.336468;37.66362;1.2256058;1.6777558;5.6050835;2.1112218;5.5354567;0.90708417;0.29911324;3.848112;0.24200669;24.88346;49.83569;NaN;
350.50;6.9729967;12.914674;10.291085;17.564905;70.271675;60.292805;1.7353351;14.060116;0.19657432;11.536349;0.768719;10.508366;6.2571144;15.762962;0.4157161;NaN;14.385028;NaN;1.5764409;4.119957;6.2650943;12.232044;NaN;0.8676484;137.21992;NaN;1.3089812;NaN;NaN;3.3156242;NaN;NaN;2.4099562;7.5913863;8.084363;39.929146;1.9748352;6.05612;3.3033803;2.19901;1.3392494;NaN;NaN;NaN;NaN;2.0328898;2.134764;4.3405905;0.3804575;3.395219;1.475298;3.6838114;NaN;NaN;4.1619887;2.3607724;5.380749;11.424436;39.231636;1.3067844;1.9556091;5.5681415;2.0410311;5.3341675;0.9830464;0.29240453;3.9688988;0.2508359;25.007032;47.20115;NaN;
351.00;6.6652365;12.952272;10.400894;19.155142;63.75401;56.56799;2.0462835;15.057205;0.21791303;11.2619;0.9308392;11.552469;5.669466;15.677405;0.40145227;NaN;13.668591;NaN;1.5225937;4.156605;6.0991406;12.190055;NaN;0.9899108;140.03885;NaN;1.3237424;NaN;NaN;3.1055362;NaN;NaN;2.3658185;7.541568;8.123941;36.800247;1.8797249;5.8909636;3.0829268;2.4085205;1.2691643;NaN;NaN;NaN;NaN;1.9728223;1.9985771;4.156541;0.4123599;3.3028646;1.4458039;3.762472;NaN;NaN;4.215439;2.3780646;5.1454864;11.4438925;40.864803;1.3962698;2.2522998;5.510994;1.9967445;5.1062284;1.0674753;0.2953618;4.070711;0.26760975;25.219986;44.454994;NaN;
351.50;6.320569;12.8765545;10.483976;20.809706;57.495514;52.50472;2.3728745;16.083628;0.250509;10.971642;1.1240643;12.652528;5.079106;15.549764;0.40673953;NaN;12.898047;NaN;1.4703481;4.1551023;5.903651;12.085374;NaN;1.1181654;141.91562;NaN;1.3363109;NaN;NaN;2.8916283;NaN;NaN;2.307957;7.504176;8.1181345;33.97348;1.7829574;5.7463746;2.8423479;2.6094964;1.208645;NaN;NaN;NaN;NaN;1.915396;1.8648574;3.988147;0.45286235;3.201292;1.4090526;3.8313437;NaN;NaN;4.253211;2.3877537;4.8901587;11.384946;42.44835;1.4938941;2.566398;5.4306493;1.9827099;4.8582745;1.1594787;0.30592495;4.151945;0.29285347;25.563488;41.680466;NaN;
352.00;5.945718;12.68371;10.539572;22.502527;51.626926;48.299107;2.7053125;17.134985;0.29328582;10.669495;1.3466738;13.796034;4.5002255;15.381549;0.42901823;NaN;12.094004;NaN;1.4199487;4.114407;5.682662;11.918321;NaN;1.253233;142.81117;NaN;1.3470018;NaN;NaN;2.6759326;NaN;NaN;2.2375472;7.483189;8.072242;31.41006;1.6838646;5.6205187;2.588678;2.8013732;1.1563864;NaN;NaN;NaN;NaN;1.8638407;1.7345604;3.8380752;0.50242853;3.093695;1.3665432;3.887707;NaN;NaN;4.2717905;2.3910503;4.620688;11.241156;43.87586;1.5996854;2.8959126;5.324931;2.00193;4.5972342;1.2586929;0.32229596;4.211643;0.32697;26.078754;38.954803;NaN;
352.50;5.5509653;12.379287;10.567985;24.206785;46.265587;44.158913;3.0327318;18.210428;0.34465802;10.358735;1.5970868;14.969187;3.9455996;15.176798;0.46500152;NaN;11.277157;NaN;1.3716227;4.0372133;5.439801;11.690278;NaN;1.3962555;142.71893;NaN;1.3557259;NaN;NaN;2.4604974;NaN;NaN;2.1558578;7.4810166;7.994612;29.083902;1.5821364;5.5104804;2.3292444;2.9831018;1.1110257;NaN;NaN;NaN;NaN;1.8205843;1.6088827;3.7077425;0.56065816;2.982827;1.3199041;3.9291954;NaN;NaN;4.268572;2.3894222;4.3432965;11.0099125;45.0571;1.7138823;3.2381673;5.1927924;2.0558298;4.330042;1.365248;0.34297848;4.2493563;0.37032494;26.802176;36.34358;NaN;
353.00;5.148705;11.977105;10.570011;25.896912;41.507587;40.312614;3.3438017;19.312403;0.402835;10.041759;1.8731858;16.157053;3.425173;14.94186;0.5109985;NaN;10.466929;NaN;1.325609;3.9294925;5.1781445;11.403593;NaN;1.5485845;141.66878;NaN;1.3618942;NaN;NaN;2.247365;NaN;NaN;2.0641975;7.49817;7.895926;26.978237;1.4779322;5.4128733;2.0712738;3.1529434;1.0713226;NaN;NaN;NaN;NaN;1.7869354;1.489222;3.5974555;0.62628937;2.870893;1.2707431;3.953915;NaN;NaN;4.242309;2.3845346;4.0641255;10.69254;45.923706;1.836876;3.5897005;5.034471;2.1441183;4.0633297;1.479703;0.36678058;4.2649765;0.42332324;27.76033;33.897034;NaN;
353.50;4.75168;11.497561;10.546083;27.550014;37.42352;37.02605;3.6274087;20.445797;0.466118;9.720002;2.171627;17.343874;2.9453678;14.685015;0.56322855;NaN;9.680268;NaN;1.2821581;3.7994843;4.900248;11.061509;NaN;1.7116449;139.72725;NaN;1.3644086;NaN;NaN;2.0385573;NaN;NaN;1.9638923;7.53309;7.7880816;25.082033;1.3719399;5.3242745;1.8215199;3.3085525;1.0363048;NaN;NaN;NaN;NaN;1.7628932;1.3770893;3.5066361;0.69729763;2.7595034;1.2206166;3.960519;NaN;NaN;4.1932087;2.378167;3.7888768;10.2940855;46.4323;1.9690797;3.946225;4.8514805;2.2647483;3.803118;1.6029464;0.39277965;4.2585797;0.48645735;28.965595;31.648596;NaN;
354.00;4.371229;10.965569;10.495427;29.146566;34.05712;34.602573;3.87337;21.616493;0.5331531;9.3940325;2.487273;18.513535;2.5092196;14.415894;0.61809534;NaN;8.930758;NaN;1.24149;3.6563206;4.6083446;10.668155;NaN;1.8867805;136.99434;NaN;1.3617512;NaN;NaN;1.8360773;NaN;NaN;1.8562851;7.582166;7.68288;23.386784;1.2653722;5.2414937;1.5859528;3.4472494;1.0053424;NaN;NaN;NaN;NaN;1.7471294;1.2739799;3.4340987;0.7710824;2.649692;1.1711223;3.9482374;NaN;NaN;4.122671;2.3721092;3.5225215;9.822812;46.564972;2.110737;4.302669;4.646449;2.4139767;3.5545235;1.7360631;0.42026776;4.230315;0.5603189;30.413101;29.615217;NaN;
354.50;4.015781;10.4084015;10.415476;30.670313;31.425886;33.352722;4.0731163;22.829464;0.6030861;9.063765;2.8128982;19.65015;2.117289;14.144813;0.67239124;NaN;8.228125;NaN;1.2037375;3.5085547;4.3046837;10.228541;NaN;2.075062;133.59654;NaN;1.3521489;NaN;NaN;1.6418952;NaN;NaN;1.7427624;7.6399436;7.5907006;21.884108;1.1599038;5.1616197;1.3695092;3.566395;0.9781441;NaN;NaN;NaN;NaN;1.737128;1.181231;3.3783548;0.84471035;2.5419729;1.1240901;3.9168797;NaN;NaN;4.0327954;2.3680356;3.269099;9.28945;46.327267;2.2617066;4.653324;4.4228544;2.5865333;3.3215146;1.880179;0.4486868;4.180359;0.64556223;32.079617;27.799236;0.025028165;
355.00;3.6899068;9.853441;10.301751;32.107502;29.522547;33.543045;4.2202644;24.086618;0.67561597;8.728807;3.1393042;20.73876;1.7690549;13.882045;0.7234401;NaN;7.578204;NaN;1.1688936;3.3629386;3.9919128;9.748571;NaN;2.2770748;129.67754;NaN;1.333801;NaN;NaN;1.4579176;NaN;NaN;1.6247908;7.6995173;7.5194254;20.564201;1.0575417;5.081928;1.1759218;3.6637454;0.9546702;NaN;NaN;NaN;NaN;1.7294713;1.0998789;3.3379009;0.9151814;2.4364157;1.0817922;3.8668094;NaN;NaN;3.925814;2.3673692;3.0316072;8.706322;45.744385;2.421257;4.992095;4.184689;2.7758825;3.1067357;2.0363016;0.4775754;4.108943;0.7428283;33.924686;26.191082;0.15126877;
355.50;3.394063;9.325993;10.148331;33.44571;28.316559;35.347992;4.311029;25.384777;0.75093645;8.388827;3.455861;21.766039;1.4643785;13.63711;0.7691538;NaN;6.9833975;NaN;1.1368079;3.2236607;3.673407;9.235;NaN;2.4927173;125.38752;NaN;1.3051211;NaN;NaN;1.2859409;NaN;NaN;1.503926;7.753068;7.4738293;19.415073;0.96046805;4.9997954;1.0076385;3.737744;0.9349862;NaN;NaN;NaN;NaN;1.7202357;1.0305423;3.3114488;0.97969174;2.3327382;1.0470824;3.7988935;NaN;NaN;3.8036556;2.3711393;2.8119962;8.086502;44.856205;2.587913;5.312844;3.936112;2.9745603;2.9114373;2.2051654;0.5065348;4.0164547;0.8526433;35.893982;24.772308;0.2844834;
356.00;3.1250043;8.847293;9.948882;34.67269;27.75556;38.827747;4.344422;26.714163;0.8295874;8.043922;3.7514021;22.720982;1.2045645;13.41816;0.808043;NaN;6.4434986;NaN;1.1072484;3.092177;3.353493;8.695351;NaN;2.7210317;120.87273;NaN;1.2649559;NaN;NaN;1.1275926;NaN;NaN;1.3817908;7.79247;7.4555225;18.422451;0.87086415;4.9127083;0.8658194;3.7876897;0.9190846;NaN;NaN;NaN;NaN;1.7054367;0.9733411;3.2980711;1.0358874;2.2304032;1.0233731;3.7144485;NaN;NaN;3.667746;2.379854;2.6112468;7.4431148;43.71187;2.7593832;5.6097975;3.6811497;3.174578;2.7355082;2.3871012;0.5352109;3.903584;0.9753112;37.924488;23.518532;0.4275488;
356.50;2.876712;8.432871;9.698023;35.7756;27.766993;43.92796;4.3222485;28.057749;0.9122586;7.6949077;4.0152864;23.595469;0.9927194;13.231514;0.839184;NaN;5.9568005;NaN;1.0800359;2.9676201;3.03751;8.137769;NaN;2.9601078;116.26653;NaN;1.2127508;NaN;NaN;0.98425734;NaN;NaN;1.2600385;7.809917;7.463514;17.570234;0.79074293;4.8183665;0.7504121;3.8137689;0.90671575;NaN;NaN;NaN;NaN;1.6814618;0.92786974;3.2972572;1.0820613;2.128707;1.0143722;3.615178;NaN;NaN;3.5190978;2.3933973;2.429503;6.7889123;42.36472;2.9325817;5.877956;3.423462;3.367857;2.5776093;2.5819416;0.56329;3.7714777;1.1108184;39.950798;22.402037;0.5832935;
357.00;2.6416612;8.0914345;9.39279;36.74082;28.260635;50.480835;4.2488747;29.391659;0.99959373;7.3434763;4.2384605;24.384615;0.83327854;13.081356;0.8621694;NaN;5.5212483;NaN;1.0552319;2.8476784;2.7316537;7.5707703;NaN;3.2070692;111.683044;NaN;1.1486396;NaN;NaN;0.8569954;NaN;NaN;1.1402968;7.7985115;7.495189;16.84125;0.72180235;4.714946;0.66028184;3.816967;0.8972481;NaN;NaN;NaN;NaN;1.6454556;0.89323235;3.3088663;1.1172731;2.0268679;1.0236065;3.5031073;NaN;NaN;3.3586457;2.4109683;2.2662432;6.1361303;40.867954;3.1037512;6.113468;3.1662095;3.546673;2.4354258;2.7889638;0.590514;3.6218748;1.2587757;41.911537;21.393911;0.7542115;
357.50;2.4122045;7.8244343;9.033859;37.55451;29.13251;58.197567;4.1308203;30.686625;1.0920168;6.9922075;4.414289;25.086891;0.7308723;12.969621;0.8770644;NaN;5.1354685;NaN;1.0333462;2.7297232;2.4425824;7.0029297;NaN;3.4581478;107.213776;NaN;1.073454;NaN;NaN;0.7464623;NaN;NaN;1.0240995;7.7527356;7.5474906;16.217928;0.6653024;4.601399;0.59339154;3.7989259;0.88959813;NaN;NaN;NaN;NaN;1.5955995;0.868138;3.3329868;1.1413814;1.9241129;1.0538169;3.3805144;NaN;NaN;3.187688;2.4310808;2.1204605;5.4965405;39.271347;3.2686727;6.3139105;2.912016;3.7040544;2.3060067;3.0068874;0.6167045;3.4571702;1.4184186;43.754963;20.465767;0.9421625;
358.00;2.1817977;7.626537;8.626182;38.20372;30.270144;66.66743;3.9762065;31.910337;1.189607;6.6444173;4.5390425;25.703932;0.68882984;12.896042;0.8843711;NaN;4.799431;NaN;1.0155052;2.6118886;2.1768672;6.4425097;NaN;3.708864;102.92729;NaN;0.98865265;NaN;NaN;0.6528503;NaN;NaN;0.9128224;7.6687837;7.618005;15.682971;0.621984;4.4777102;0.5470191;3.761744;0.8822525;NaN;NaN;NaN;NaN;1.5312537;0.8510467;3.3697417;1.1549839;1.8197663;1.1063869;3.249854;NaN;NaN;3.008307;2.4516194;1.9908308;4.8815618;37.619053;3.422933;6.478433;2.6630127;3.8341117;2.186147;3.2339163;0.6417765;3.28039;1.5886662;45.44291;19.59106;1.1480888;
358.50;1.9458102;7.4869003;8.178938;38.67791;31.559235;75.38949;3.7941148;33.030327;1.2920582;6.30386;4.6119404;26.240067;0.7077591;12.858338;0.88499105;NaN;4.514574;NaN;1.0035512;2.4938908;1.9403497;5.897082;NaN;3.9542868;98.871185;NaN;0.89618176;NaN;NaN;0.5758572;NaN;NaN;0.8076249;7.544734;7.705752;15.220036;0.59205806;4.3449874;NaN;3.7077982;0.8733746;NaN;NaN;NaN;NaN;1.4529582;0.840347;3.419055;1.1592863;1.7133352;1.1809539;3.113667;NaN;NaN;2.8236337;2.4699655;1.8758507;4.3023233;35.94841;3.5622184;6.607743;2.4209435;3.9322715;2.0727797;3.4678292;0.66574264;3.0950618;1.7682401;46.952614;18.74618;1.3717867;
359.00;NaN;7.3910704;7.7047276;38.970425;32.890533;83.84164;3.5939283;34.016933;1.3987207;5.974331;4.634804;26.70163;0.78461826;12.852525;0.8801957;NaN;4.283352;NaN;1.0000399;2.377458;1.7375014;5.37317;NaN;4.1893597;95.07571;NaN;0.7983047;NaN;NaN;0.51471174;NaN;NaN;0.7094237;7.380566;7.8115664;14.81452;0.5752392;4.205374;NaN;3.6396213;0.8609828;NaN;NaN;NaN;NaN;1.3623053;0.8345418;3.4804158;1.1559035;1.6045908;1.2753394;2.9744763;NaN;NaN;2.637805;2.483188;1.7739451;3.7695792;34.289577;3.6826103;6.703912;2.1873062;3.995402;1.9633176;3.7061036;0.688695;2.9049945;1.9558061;48.276245;17.911352;1.6117541;
359.50;NaN;7.3231726;7.218126;39.079716;34.166172;91.55987;3.3847165;34.8459;1.5087007;5.6592336;4.611439;27.096107;0.9125686;12.873298;0.87159336;NaN;4.108307;NaN;1.0081357;2.266341;1.5709008;4.8759623;NaN;4.4092736;91.55793;NaN;0.6974174;NaN;NaN;0.46824205;NaN;NaN;0.618906;7.1780286;7.9380608;14.454296;0.5708241;4.061756;NaN;3.5597937;0.84317744;NaN;NaN;NaN;NaN;1.2617129;0.83242446;3.5526857;1.1466268;1.4936465;1.3858792;2.8346753;NaN;NaN;2.4556353;2.4882777;1.6835369;3.293442;32.66567;3.7808373;6.770047;1.9635137;4.0218263;1.8559108;3.9460506;0.71076494;2.7139866;2.1501207;49.418438;17.07135;1.8651515;
360.00;NaN;7.2679777;6.733926;39.00989;35.304657;98.193085;3.1747055;35.500324;1.620995;5.361187;4.5468893;27.431257;1.0816904;12.914468;0.86108327;NaN;3.9909005;NaN;1.031417;2.1659298;1.4409318;4.409129;NaN;4.6098256;88.32591;NaN;0.59590125;NaN;NaN;0.43499473;NaN;NaN;0.53658134;6.940407;8.089309;14.130265;0.57779;3.9173055;NaN;3.4708729;0.8183805;NaN;NaN;NaN;NaN;1.1541387;0.8332208;3.6339767;1.1331819;1.3810079;1.5080692;2.6964066;NaN;NaN;2.282029;2.4824028;1.60308;2.8829777;31.093185;3.8544652;6.8098655;1.751023;4.0112205;1.7495933;4.1849422;0.73207825;2.5254996;2.350158;50.392307;16.215982;2.1278956;
360.50;NaN;7.212489;6.2653637;38.77063;36.243816;103.5136;2.9708786;35.971584;1.7346234;5.081728;4.446686;27.714294;1.2803713;12.969384;0.8507685;NaN;3.93036;NaN;1.0736156;2.0825438;1.3457371;3.9747546;NaN;4.7877455;85.38195;NaN;0.49603042;NaN;NaN;0.4133934;NaN;NaN;0.46283567;6.6722126;8.27041;13.836824;0.5948946;3.7749949;NaN;3.3753207;0.78554094;NaN;NaN;NaN;NaN;1.0427761;0.8366732;3.7216132;1.1170263;1.2675967;1.6373938;2.5614483;NaN;NaN;2.1212778;2.463164;1.531066;2.545733;29.582596;3.9020061;6.8272142;1.551428;3.9644217;1.644302;4.420121;0.7527076;2.3423383;2.5551825;51.214794;15.340324;2.394897;
361.00;NaN;7.14681;5.8226614;38.376377;36.941666;107.39702;2.7787118;36.25934;1.8487384;4.8211746;4.316236;27.951262;1.4969742;13.031326;0.842823;NaN;3.9228363;NaN;1.1383407;2.0225515;1.2814403;3.5734262;NaN;4.9409456;82.724846;NaN;0.3999377;NaN;NaN;0.40189984;NaN;NaN;0.39796916;6.3788304;8.487047;13.572053;0.62079984;3.6371527;NaN;3.2754219;0.74427295;NaN;NaN;NaN;NaN;0.9307766;0.84305567;3.8121865;1.0992064;1.1547321;1.7701297;2.4311278;NaN;NaN;1.9763677;2.428829;1.466016;2.2873404;28.138987;3.9229326;6.8256125;1.3664966;3.8831825;1.5407734;4.649085;0.7726267;2.1664033;2.7647486;51.902046;14.44467;2.6604195;
361.50;NaN;7.0642495;5.412155;37.844933;37.37593;109.80415;2.6020284;36.370567;1.9627078;4.578665;4.1604404;28.146631;1.7213569;13.093868;0.8393252;NaN;3.961128;NaN;1.2288202;1.9914546;1.2426322;3.2044446;NaN;5.0686727;80.35102;NaN;0.30962405;NaN;NaN;0.3991719;NaN;NaN;0.34221935;6.0661526;8.74513;13.337659;0.6541728;3.5051677;NaN;3.1732066;0.6949096;NaN;NaN;NaN;NaN;0.82102084;0.85311604;3.9016984;1.0802943;1.0440603;1.9038564;2.3062613;NaN;NaN;1.8484603;2.3785079;1.4064695;2.1112604;26.762825;3.9176257;6.8078675;1.1981527;3.7699087;1.4403499;4.869528;0.7916773;1.9985441;2.9786265;52.465607;13.534157;2.9185264;
362.00;NaN;6.960755;5.03614;37.19568;37.5424;110.78556;2.4429832;36.318027;2.076132;4.352376;3.9835064;28.30318;1.9458338;13.151158;0.8420436;NaN;4.035103;NaN;1.3477092;1.9929929;1.2230462;2.866144;NaN;5.171525;78.25477;NaN;0.22702192;NaN;NaN;0.4041891;NaN;NaN;0.29574713;5.740227;9.050526;13.138657;0.6937587;3.3794837;NaN;3.0703936;0.6384776;NaN;NaN;NaN;NaN;0.71595734;0.867964;3.9857783;1.0604333;0.93744;2.037586;2.1871471;NaN;NaN;1.7367395;2.312269;1.3509877;2.0187268;25.45085;3.8872607;6.7758026;1.0483992;3.6274161;1.3447285;5.0793457;0.80955863;1.8385571;3.1966546;52.909794;12.618096;3.1635668;
362.50;NaN;6.833965;4.6933455;36.447727;37.45281;110.49565;2.3021698;36.118282;2.1888232;4.1398926;3.789018;28.422132;2.1653593;13.198108;0.85219043;NaN;4.1327686;NaN;1.496962;2.0284138;1.2163253;2.556272;NaN;5.2513585;76.42807;NaN;0.15406996;NaN;NaN;0.4163199;NaN;NaN;0.2585735;5.406951;9.408877;12.98268;0.7384367;3.2598326;NaN;2.9683232;0.57658875;NaN;NaN;NaN;NaN;0.61752313;0.88891816;4.059947;1.0394778;0.8367808;2.1714756;2.0735967;NaN;NaN;1.6386068;2.2311676;1.2981743;2.0089731;24.197123;3.8336463;6.7301373;0.91919225;3.4587328;1.2557002;5.2766123;0.82583964;1.6853278;3.4185476;53.230457;11.708997;3.39066;
363.00;NaN;6.6822124;4.3799186;35.61824;37.13227;109.18858;2.178797;35.78978;2.3007462;3.938645;3.5801775;28.503544;2.3769627;13.230499;0.87019604;NaN;4.2417355;NaN;1.6777818;2.0959423;1.2167869;2.2723875;NaN;5.3110642;74.86021;NaN;0.09277212;NaN;NaN;0.4353238;NaN;NaN;NaN;5.071794;9.825418;12.879098;0.78727096;3.1456637;NaN;2.8679168;0.5112716;NaN;NaN;NaN;NaN;0.5271329;0.91732955;4.1199102;1.017181;0.743885;2.3062224;1.9650049;NaN;NaN;1.5502273;2.1371884;1.246719;2.0796676;22.994255;3.759053;6.6705236;0.81228614;3.2669673;1.1749057;5.4595313;0.8399959;1.5371095;3.6436896;53.41516;10.821359;3.5961072;
363.50;NaN;6.503821;4.090636;34.721188;36.616142;107.18028;2.070932;35.351173;2.4119506;3.746362;3.3601456;28.54685;2.5787363;13.244997;0.89552677;NaN;4.3507943;NaN;1.89065;2.1905873;1.2200575;2.0122373;NaN;5.354253;73.537506;NaN;0.045221962;NaN;NaN;0.4612648;NaN;NaN;NaN;4.7395864;10.304709;12.838093;0.8395131;3.036639;NaN;2.7696855;0.44476968;NaN;NaN;NaN;NaN;0.445714;0.95441145;4.1618395;0.99342006;0.6602948;2.442339;1.8604579;NaN;NaN;1.467324;2.033096;1.1954539;2.2274387;21.834711;3.6660452;6.595726;0.7290708;3.055247;1.1036495;5.6263914;0.8514587;1.3919036;3.8709395;53.444527;9.970312;3.777683;
364.00;NaN;6.296863;3.8201075;33.766624;35.946526;104.787964;1.975775;34.82013;2.522513;3.5614672;3.1323957;28.551508;2.7687204;13.239068;0.926575;NaN;4.451263;NaN;2.1353736;2.3043473;1.2234885;1.7740512;NaN;5.3848743;72.44324;NaN;0.013582553;NaN;NaN;0.49437794;NaN;NaN;NaN;4.414366;10.850244;12.869792;0.8945689;2.9330523;NaN;2.673754;0.3793369;NaN;NaN;NaN;NaN;0.37378073;1.0011055;4.1826196;0.9684065;0.58714765;2.5794952;1.758876;NaN;NaN;1.386037;1.9222276;1.1434237;2.4484618;20.712059;3.5573313;6.5039167;0.67041355;2.8267272;1.0428004;5.7755294;0.8596809;1.2478844;4.098491;53.29457;9.170179;3.9347553;
364.50;NaN;6.0594006;3.563777;32.760635;35.16841;102.2783;1.8899776;34.21271;2.6325161;3.3833523;2.9010258;28.517618;2.9441125;13.210877;0.9606617;NaN;4.537816;NaN;2.4111369;2.4268365;1.2262793;1.5567282;NaN;5.4068117;71.55781;NaN;0.0;NaN;NaN;0.5349003;NaN;NaN;NaN;4.0993013;11.463923;12.983604;0.9519385;2.8360136;NaN;2.5799518;0.31705734;NaN;NaN;NaN;NaN;0.31152463;1.0579987;4.180029;0.94283956;0.525078;2.716148;1.6591692;NaN;NaN;1.3035927;1.8082354;1.0899649;2.7390468;19.621983;3.435636;6.393045;0.6365252;2.5846524;0.99277836;5.9053297;0.8642037;1.1038033;4.32381;52.939713;8.433246;4.0682173;
365.00;NaN;5.7901177;3.3185768;31.705853;34.325504;99.8495;1.8099663;33.543293;2.742066;3.2124732;2.6709723;28.446468;3.1010482;13.159152;0.9941676;NaN;4.608622;NaN;2.7165382;2.5462868;1.2293402;1.3599006;NaN;5.4234705;70.85897;NaN;0.006472192;NaN;NaN;0.58288926;NaN;NaN;NaN;3.796695;12.1454525;13.187656;1.0111454;2.7473276;NaN;2.48793;0.25971276;NaN;NaN;NaN;NaN;0.2588962;1.1252884;4.152829;0.91799206;0.47417942;2.8495862;1.560377;NaN;NaN;1.2186791;1.6948017;1.0347784;3.096195;18.562912;3.3036003;6.26123;0.62688273;2.3324487;0.95360607;6.0142574;0.864715;0.959309;4.5436597;52.35615;7.7688103;4.1802564;
365.50;NaN;5.489057;3.0832312;30.602438;33.456093;97.64376;1.7322435;32.824844;2.8513467;3.0502803;2.448102;28.340946;3.2350256;13.083067;1.0228177;NaN;4.6647882;NaN;3.049582;2.6507833;1.2349075;1.1838789;NaN;5.4374375;70.32223;NaN;0.03468881;NaN;NaN;0.63806605;NaN;NaN;NaN;3.5080492;12.891753;13.488291;1.0716324;2.6690907;NaN;2.3973064;0.20870835;NaN;NaN;NaN;NaN;0.21567193;1.2027955;4.1007867;0.8956959;0.4340297;2.9763546;1.4617859;NaN;NaN;1.1314291;1.5853518;0.97797024;3.5181534;17.536171;3.163706;6.107134;0.6402022;2.0738122;0.9250069;6.1009326;0.8611025;0.81513524;4.7542124;51.525337;7.18259;4.2739873;
366.00;NaN;5.158151;2.8581626;29.449446;32.589794;95.76934;1.6536721;32.0694;2.9607053;2.8990011;2.2391257;28.205786;3.3417802;12.982175;1.0420794;NaN;4.7092257;NaN;3.4076486;2.7296069;1.2459755;1.0295001;NaN;5.450216;69.92101;NaN;0.085874245;NaN;NaN;0.69971853;NaN;NaN;NaN;3.2342024;13.696529;13.889639;1.1326582;2.6030622;NaN;2.307802;0.16505064;NaN;NaN;NaN;NaN;0.18150693;1.2900145;4.024615;0.8782483;0.40377355;3.0929618;1.3630114;NaN;NaN;1.0430648;1.4827925;0.920062;4.0049767;16.545586;3.018224;5.930279;0.6744894;1.8127596;0.90652716;6.16425;0.8534845;0.67312664;4.9512486;50.437115;6.6765614;4.352982;
366.50;NaN;4.8013244;2.6450758;28.24632;31.745573;94.31014;1.5717139;31.288412;3.0707405;2.7613068;2.0513477;28.047636;3.4183354;12.856402;1.0476379;NaN;4.7452664;NaN;3.7874644;2.7744465;1.2656503;0.897897;NaN;5.4620676;69.626724;NaN;0.16065308;NaN;NaN;0.766675;NaN;NaN;NaN;2.975504;14.550009;14.393257;1.1932158;2.5499682;NaN;2.2193394;NaN;NaN;NaN;NaN;NaN;0.15597162;1.386207;3.925843;0.8682322;0.38223848;3.1966825;1.2640284;NaN;NaN;0.9553093;1.3893055;0.8619578;4.5590687;15.59661;2.8691754;5.731265;0.727154;1.5536284;0.8976473;6.2035213;0.8422267;0.5361003;5.130409;49.09208;6.2492614;4.4207726;
367.00;NaN;4.424134;2.4463563;26.994375;30.931267;93.3223;1.4845976;30.492897;3.1823702;2.6399238;1.892302;27.874937;3.4638965;12.706101;1.0359067;NaN;4.775376;NaN;4.185091;2.780302;1.2965188;0.7902338;NaN;5.4719896;69.408394;NaN;0.2589642;NaN;NaN;0.83735;NaN;NaN;NaN;2.732004;15.439046;14.997775;1.2519737;2.5089378;NaN;2.1320946;NaN;NaN;NaN;NaN;NaN;0.1385733;1.4905139;3.806646;0.86828077;0.36807594;3.286244;1.1651504;NaN;NaN;0.8697574;1.3062367;0.8048621;5.185694;14.695191;2.718311;5.511875;0.79518914;1.3010253;0.8978611;6.218623;0.82793397;0.40756398;5.2874618;47.502728;5.896391;4.480396;
367.50;NaN;4.0330553;2.2643914;25.69802;30.144213;92.82565;1.3914485;29.693176;3.296843;2.5372403;1.7693459;27.697668;3.4802387;12.532141;1.0045122;NaN;4.8002615;NaN;4.5959682;2.7459226;1.3401116;0.70742935;NaN;5.477825;69.23228;NaN;0.38004452;NaN;NaN;0.9098578;NaN;NaN;NaN;2.5036247;16.347675;15.698548;1.3072528;2.4772336;NaN;2.0465093;NaN;NaN;NaN;NaN;NaN;0.12877879;1.6020609;3.6696532;0.8808025;0.3599111;3.3622284;1.0669655;NaN;NaN;0.78738713;1.2340658;0.750159;5.893375;13.846612;2.5670946;5.2750545;0.8753897;1.059703;0.9067057;6.2101274;0.81141806;0.29133448;5.4185715;45.693104;5.6116843;4.534041;
368.00;NaN;NaN;2.100964;24.36557;29.372225;92.80085;1.292329;28.898302;3.415695;2.4549654;1.6892905;27.52695;3.471515;12.335984;0.95267415;NaN;4.818622;NaN;5.014993;2.6737013;1.3965468;0.64994204;NaN;5.476497;69.06142;NaN;0.5224759;NaN;NaN;0.98217577;NaN;NaN;NaN;2.2902822;17.25803;16.48735;1.3570441;2.45037;NaN;1.9632231;NaN;NaN;NaN;NaN;NaN;0.1260351;1.7200471;3.5177438;0.907712;0.35646632;3.427085;0.9702453;NaN;NaN;0.7083642;1.1724513;0.69926506;6.6939917;13.054532;2.4166963;5.0247817;0.9645834;0.83438176;0.92373997;6.1793838;0.793647;0.19111334;5.520522;43.696896;5.387781;4.582845;
368.50;NaN;NaN;1.9567724;23.009428;28.594496;93.19922;1.1881907;28.115294;3.5406322;2.3938758;1.6581476;27.374537;3.4435606;12.119713;0.88143796;NaN;4.82761;NaN;5.4366703;2.5690615;1.4644017;0.6176027;NaN;5.464351;68.85539;NaN;0.68429685;NaN;NaN;1.0523174;NaN;NaN;NaN;2.0919545;18.15157;17.35224;1.3990831;2.4226458;NaN;1.8829747;NaN;NaN;NaN;NaN;NaN;0.12978464;1.843802;3.3538475;0.95018685;0.35665205;3.4847515;0.87584394;NaN;NaN;0.63219124;1.1203599;0.653484;7.602349;12.320413;2.267999;4.765847;1.0598451;0.62953204;0.9484767;6.1285396;0.77568257;0.11008201;5.5908833;41.554077;5.2170253;4.626845;
369.00;NaN;NaN;1.8312201;21.64557;27.782187;93.96506;1.0807519;27.348413;3.6733475;2.35367;1.680985;27.252203;3.4029288;11.885991;0.7937162;NaN;4.8239274;NaN;5.8552938;2.439433;1.5408299;0.60953075;NaN;5.437556;68.57068;NaN;0.86316615;NaN;NaN;1.118487;NaN;NaN;NaN;1.9086832;19.010553;18.277647;1.430985;2.388027;NaN;1.80647;NaN;NaN;NaN;NaN;NaN;0.13948022;1.9728038;3.1807745;1.0084856;0.359604;3.5399745;0.7845949;NaN;NaN;0.558125;1.0762582;0.6138846;8.635074;11.643452;2.1216223;4.5035515;1.1586714;0.44915122;0.9802824;6.060479;0.75860643;0.050568305;5.6281114;39.30668;5.092095;4.665089;
369.50;NaN;NaN;1.7224251;20.292421;26.8991;95.063416;0.9723124;26.598715;3.815285;2.332954;1.7619436;27.171148;3.3559344;11.637952;0.6941072;NaN;4.8053575;NaN;6.2651696;2.2930202;1.6218945;0.62414956;NaN;5.3925304;68.161606;NaN;1.0565431;NaN;NaN;1.1791893;NaN;NaN;NaN;1.7405101;19.819567;19.244633;1.4504021;2.3411877;NaN;1.73425;NaN;NaN;NaN;NaN;NaN;0.15459181;2.1066532;3.001074;1.0818493;0.36466998;3.59751;0.6972318;NaN;NaN;0.48568788;1.0383338;0.5812085;9.8087845;11.020991;1.9779617;4.2433662;1.2590963;0.29656;1.0182794;5.978677;0.7434499;0.01383335;5.631582;36.99439;5.006424;4.6958933;
370.00;NaN;NaN;1.6275723;18.96926;25.903181;96.49968;0.86552095;25.864067;3.967382;2.3293624;1.9043651;27.14131;3.3079624;11.379006;0.5885375;NaN;4.7723494;NaN;6.66083;2.137599;1.7030544;0.6592814;NaN;5.3263683;67.582214;NaN;1.2618438;NaN;NaN;1.2332833;NaN;NaN;NaN;1.5873723;20.566788;20.231276;1.455222;2.278479;NaN;1.6666292;NaN;NaN;NaN;NaN;NaN;0.1746039;2.2450144;2.8169353;1.1685033;0.37136182;3.6613176;0.61434025;NaN;NaN;0.41510692;1.0047209;0.5558274;11.137624;10.449286;1.8372643;3.9905863;1.3597107;0.17424524;1.061269;5.8869796;0.731145;0.0;5.601553;34.650826;4.9544415;4.717178;
370.50;NaN;NaN;1.5434687;17.6944;24.749538;98.31115;0.7631244;25.13975;4.129845;2.3397434;2.1109657;27.170704;3.2630615;11.112601;0.48376;NaN;4.729296;NaN;7.0372434;1.9795578;1.7797264;0.7122895;NaN;5.2372003;66.78885;NaN;1.4765528;NaN;NaN;1.2799761;NaN;NaN;NaN;1.4489833;21.244799;21.21321;1.4437872;2.1986244;NaN;1.6037017;NaN;NaN;NaN;NaN;NaN;0.19900067;2.3875234;2.6301453;1.2657577;0.3792913;3.7339354;0.53633916;NaN;NaN;NaN;0.9736997;0.5377623;12.630393;9.92445;1.6997235;3.7500029;1.4595884;0.08377008;1.1076986;5.78934;0.7224952;0.008110101;5.539094;32.30127;4.93167;4.7268333;
371.00;NaN;NaN;1.4671891;16.483524;23.395716;100.5287;0.66772395;24.419594;4.3019857;2.3604255;2.3839428;27.264793;3.223833;10.841946;0.38677132;NaN;4.685198;NaN;7.3899765;1.8233238;1.8478501;0.780243;NaN;5.1244535;65.743225;NaN;1.6982906;NaN;NaN;1.3187765;NaN;NaN;NaN;1.3247263;21.8508;22.164268;1.4151076;2.1030223;NaN;1.5453849;NaN;NaN;NaN;NaN;NaN;0.22725077;2.5336785;2.4420977;1.3701805;0.388097;3.8161592;0.46347585;NaN;NaN;NaN;0.9438371;0.5267561;14.287782;9.443342;1.5655879;3.525625;1.558132;0.025765376;1.1556779;5.689517;0.7181745;0.03629456;5.445969;29.962206;4.93475;4.7230577;
371.50;NaN;NaN;1.3967164;15.348381;21.809715;103.13127;0.5815912;23.697443;4.482138;2.3875191;2.7249572;27.42594;3.1915407;10.569759;0.30422804;NaN;4.653544;NaN;7.715298;1.6713016;1.9043852;0.8600553;NaN;4.988992;64.41577;NaN;1.9248155;NaN;NaN;1.3494318;NaN;NaN;NaN;1.2135955;22.386229;23.057306;1.3690207;1.9956119;NaN;1.4914839;NaN;NaN;NaN;NaN;NaN;0.25879332;2.6827183;2.2538426;1.4778367;0.39738566;3.9070323;0.3958266;NaN;NaN;NaN;0.9140792;0.5223747;16.100227;9.004241;1.4352745;3.3204784;1.6548617;0.0;1.2030563;5.590797;0.7187587;0.082008444;5.324501;27.642721;4.9614987;4.704607;
372.00;NaN;NaN;1.331465;14.296113;19.979626;106.0285;0.5065571;22.968643;4.6676784;2.4172266;3.1349456;27.652954;3.1662815;10.298068;0.24194871;NaN;4.6513734;NaN;8.010195;1.5242298;1.9476523;0.9486047;NaN;4.8331165;62.788605;NaN;2.1539736;NaN;NaN;1.3718712;NaN;NaN;NaN;1.1142014;22.85585;23.86524;1.306289;1.8822993;NaN;1.4417652;NaN;NaN;NaN;NaN;NaN;0.2930311;2.8335004;2.0661814;1.5845786;0.40670666;4.004113;0.3333303;NaN;NaN;NaN;0.8837922;0.52412224;18.046934;8.607164;1.3094637;3.136495;1.7491757;0.005520284;1.2475483;5.495758;0.7247744;0.14228328;5.1774216;25.347282;5.0109825;4.6709237;
372.50;NaN;NaN;1.2725523;13.329308;17.92283;109.08864;0.4439609;22.231295;4.855144;2.4461472;3.61373;27.940807;3.1471345;10.028093;0.20454904;NaN;4.697611;NaN;8.272321;1.3818572;1.9774883;1.0428318;NaN;4.66041;60.85776;NaN;2.3835957;NaN;NaN;1.3861889;NaN;NaN;NaN;1.0248498;23.26658;24.562366;1.2286296;1.7700536;NaN;1.3959883;NaN;NaN;NaN;NaN;NaN;0.32934418;2.9843986;1.879787;1.6863744;0.41556442;4.103938;0.27582875;NaN;NaN;NaN;0.8527493;0.5315434;20.096392;8.253795;1.1891589;2.9744935;1.8401256;0.040837567;1.2868806;5.4061074;0.73675144;0.21396597;5.0077324;23.079245;5.083587;4.622141;
373.00;NaN;NaN;1.2227933;12.446676;15.692856;112.19462;0.39468792;21.486969;5.0404363;2.471541;4.1594844;28.280483;3.1321533;9.760226;0.1952591;NaN;4.81098;NaN;8.499906;1.2437925;1.9952078;1.1398102;NaN;4.4754567;58.634323;NaN;2.6113727;NaN;NaN;NaN;NaN;NaN;NaN;0.9436763;23.62632;25.125937;1.1386402;1.6658506;NaN;1.3538538;NaN;NaN;NaN;NaN;NaN;0.36712855;3.1332357;1.6953276;1.7796113;0.42346147;4.2025576;0.22311929;NaN;NaN;NaN;0.821078;0.54428583;22.208523;7.9470677;1.0756934;2.8342478;1.9262598;0.104135185;1.3189622;5.322612;0.7552689;0.29391333;4.818566;20.844223;5.1810093;4.5589714;
373.50;NaN;NaN;1.186443;11.644149;13.382558;115.29258;0.3592995;20.74081;5.2190847;2.4915233;4.768149;28.659033;3.1183538;9.494054;0.21592377;NaN;5.00785;NaN;8.691613;1.1103349;2.0033815;1.2367649;NaN;4.283469;56.14406;NaN;2.8347266;NaN;NaN;NaN;NaN;NaN;NaN;0.8688213;23.942987;25.537828;1.0396415;1.5756824;NaN;1.3149191;NaN;NaN;NaN;NaN;NaN;0.40586025;3.2772532;1.5135871;1.8613338;0.4299624;4.296057;0.17499414;NaN;NaN;NaN;0.7891885;0.5621126;24.338245;7.6905394;0.9706755;2.7146285;2.005545;0.19346842;1.3420483;5.245126;0.7809732;0.37913093;4.613071;18.652576;5.3061366;4.482518;
374.00;NaN;NaN;1.1686871;10.916149;11.123225;118.403656;0.33822387;20.000885;5.3865533;2.5051653;5.432935;29.059814;3.1018078;9.228465;0.26716298;NaN;5.3003983;NaN;8.846401;0.9830828;2.005466;1.3310883;NaN;4.0898495;53.425743;NaN;3.050711;NaN;NaN;NaN;NaN;NaN;NaN;0.79861546;24.223911;25.786102;0.93545866;1.503823;NaN;1.2785089;NaN;NaN;NaN;NaN;NaN;0.44516668;3.4131413;1.3355619;1.9294093;0.43476406;4.380985;0.13128026;NaN;NaN;NaN;0.7577004;0.5848649;26.44003;7.487672;0.87587035;2.613799;2.075413;0.30692184;1.3548764;5.172711;0.8145538;0.46685597;4.394311;16.520477;5.4627504;4.3940487;
374.50;NaN;NaN;1.1749612;10.256785;9.080166;121.59891;0.33196795;19.276958;5.5385375;2.5124962;6.1440063;29.462946;3.0779831;8.961791;0.3486512;NaN;5.6953635;NaN;8.963366;0.86514306;2.0053442;1.4203738;NaN;3.899737;50.528233;NaN;3.2559612;NaN;NaN;NaN;NaN;NaN;NaN;0.7317467;24.475685;25.866081;0.8301441;1.4524536;NaN;1.243615;NaN;NaN;NaN;NaN;NaN;0.48489997;3.537137;1.1625196;1.9826133;0.43775994;4.454601;0.09187626;NaN;NaN;NaN;0.7273705;0.61238825;28.472727;7.341203;0.79304546;2.5294375;2.1329176;0.44271836;1.3567616;5.1038246;0.85668105;0.5545912;4.1651883;14.469484;5.6550264;4.294764;
375.00;NaN;NaN;1.210237;9.660773;7.446065;124.961784;0.34132728;18.578934;5.671233;2.5143726;6.888462;29.845911;3.042306;8.6919365;0.45943516;NaN;6.19356;NaN;9.041621;0.76092;2.0068588;1.502464;NaN;3.7176056;47.506752;NaN;3.4467208;NaN;NaN;NaN;NaN;NaN;NaN;0.6673733;24.704329;25.78074;0.72769934;1.4216584;NaN;1.2089323;NaN;NaN;NaN;NaN;NaN;0.5251936;3.6451995;0.99600613;2.0206022;0.4390821;4.514953;0.056774527;NaN;NaN;NaN;0.69903207;0.644435;30.403906;7.2526703;0.7237959;2.4589589;2.1749907;0.59926873;1.3476422;5.036558;0.9079077;0.6401161;3.9283977;12.524806;5.88682;4.1856194;
375.50;NaN;NaN;1.2784069;9.123905;6.43377;128.55852;0.36758798;17.915253;5.7815113;2.5122497;7.6506076;30.184345;2.9909248;8.416491;0.5982461;NaN;6.790119;NaN;9.080214;0.67549634;2.013385;1.5755569;NaN;3.5469422;44.41892;NaN;3.6189332;NaN;NaN;NaN;NaN;NaN;NaN;0.60517263;24.915667;25.540257;0.63183135;1.4097337;NaN;1.1730002;NaN;NaN;NaN;NaN;NaN;0.5664864;3.7332363;0.83778834;2.0438051;0.43909743;4.560787;0.026077107;NaN;NaN;NaN;0.67354405;0.6805605;32.21302;7.222158;0.66935575;2.3997128;2.198768;0.7751511;1.3280772;4.9688735;0.9685551;0.7215009;3.6863916;10.712725;6.1608315;4.067224;
376.00;NaN;NaN;1.3819295;8.643047;6.269304;132.42104;0.41266954;17.29149;5.8670473;2.5078804;8.412524;30.452963;2.9215488;8.13279;0.7637431;NaN;7.475342;NaN;9.07811;0.61373556;2.0275033;1.6383367;NaN;3.3900318;41.32098;NaN;3.7684095;NaN;NaN;NaN;NaN;NaN;NaN;NaN;25.115757;25.16072;0.5457809;1.4137244;NaN;1.1344653;NaN;NaN;NaN;NaN;NaN;0.60949856;3.797385;0.6897522;2.0532472;0.43836606;4.5913773;0.0;NaN;NaN;NaN;0.6517432;0.72003794;33.892944;7.248219;0.6304355;2.34914;2.2019293;0.9690375;1.2991925;4.8988276;1.038595;0.7971299;3.441376;9.057829;6.477794;3.9398391;
376.50;NaN;NaN;1.521874;8.215751;7.185463;136.54033;0.47918802;16.709343;5.9263616;2.5029619;9.154817;30.626577;2.8341455;7.838002;0.9546249;NaN;8.235944;NaN;9.034265;0.5792783;2.0508022;1.6901006;NaN;3.2478857;38.264664;NaN;3.8910465;NaN;NaN;NaN;NaN;NaN;NaN;NaN;25.31111;24.662184;0.47224635;1.4300442;NaN;1.0924379;NaN;NaN;NaN;NaN;NaN;0.6551653;3.8343291;0.5537583;2.05036;0.43756774;4.6063066;NaN;NaN;NaN;NaN;0.6343998;0.76181585;35.44969;7.3278913;0.6071136;2.304875;2.1830292;1.1795881;1.2625883;4.824747;1.1175598;0.8657462;3.1953337;7.5805464;6.8357673;3.8034694;
377.00;NaN;NaN;1.698212;7.8396163;9.414353;140.87192;0.5704605;16.166134;5.958777;2.498767;9.857461;30.681198;2.731298;7.5292325;1.1696091;NaN;9.056429;NaN;8.947725;0.5736819;2.083835;1.7308651;NaN;3.1202915;35.294952;NaN;3.983073;NaN;NaN;NaN;NaN;NaN;NaN;NaN;25.508677;24.066418;0.4134339;1.4550498;NaN;1.0468496;NaN;NaN;NaN;NaN;NaN;NaN;3.8416204;0.431482;2.0367851;0.43741456;4.6052475;NaN;NaN;NaN;NaN;0.6221799;0.8045267;36.90045;7.456739;0.59880185;2.2648056;2.1417623;1.4053319;1.2202209;4.7453346;1.2044989;0.92651254;2.9500682;6.2954154;7.229685;3.6580229;
377.50;NaN;NaN;1.9103175;7.511613;13.17777;145.3572;0.6904224;15.654785;5.9643435;2.495853;10.500634;30.595108;2.6181095;7.2036605;1.4073048;NaN;9.920367;NaN;8.817797;0.5959187;2.126213;1.761423;NaN;3.0059776;32.448936;NaN;4.041315;NaN;NaN;NaN;NaN;NaN;NaN;NaN;25.71567;23.394808;0.37118748;1.485489;NaN;0.9987235;NaN;NaN;NaN;NaN;NaN;NaN;3.8179746;0.32424983;2.014247;0.43855643;4.5877943;NaN;NaN;NaN;NaN;0.61560464;0.8465527;38.270363;7.628845;0.60427856;2.2270827;2.079133;1.6445732;1.1742673;4.6597033;1.2980096;0.9790733;2.7072606;5.2102575;7.651276;3.5034847;
378.00;NaN;NaN;2.157563;7.2275567;18.67472;149.94794;0.84345675;15.164273;5.943735;2.493912;11.06548;30.34992;2.501584;6.8587666;1.6660194;NaN;10.811405;NaN;8.644247;0.64233875;2.1767921;1.78331;NaN;2.9028618;29.75562;NaN;4.063451;NaN;NaN;NaN;NaN;NaN;NaN;NaN;25.939274;22.666842;0.34716654;1.5187548;NaN;0.9502473;NaN;NaN;NaN;NaN;NaN;NaN;3.7635002;0.23290901;1.98447;0.44150555;4.5534253;NaN;NaN;NaN;NaN;0.6150072;0.886139;39.588562;7.836704;0.62178165;2.1901114;1.997494;1.8953375;1.1269772;4.567348;1.3963456;1.0236022;2.4685225;4.32624;8.089347;3.3400867;
378.50;NaN;NaN;2.4397175;6.981866;26.066505;154.60872;1.0341594;14.680523;5.898159;2.491753;11.534763;29.931526;2.389591;6.4926376;1.9435554;NaN;11.713902;NaN;8.427523;0.7071209;NaN;1.7986763;NaN;2.8083506;27.236534;NaN;4.0482373;NaN;NaN;NaN;NaN;NaN;NaN;NaN;26.186335;21.89938;0.34304902;1.5529898;NaN;0.90465564;NaN;NaN;NaN;NaN;NaN;NaN;3.6798398;0.15775509;1.949125;0.44659093;4.501596;NaN;NaN;NaN;NaN;0.6204885;0.9215485;40.884148;8.071068;0.6491416;2.1525228;1.9004614;2.1553693;1.0805285;4.46806;1.4976039;NaN;2.2354374;3.6385608;8.530418;3.1684403;
379.00;NaN;NaN;2.7570872;6.7676873;35.461414;159.28716;1.2671012;14.187681;5.829292;2.4874415;11.893377;29.330917;2.289641;6.104326;2.237045;NaN;12.613162;NaN;8.168949;0.78317124;NaN;1.8100711;NaN;2.7196515;24.906933;NaN;3.9956849;NaN;NaN;NaN;NaN;NaN;NaN;NaN;26.463148;21.106722;0.36065522;1.5870913;NaN;0.8658301;NaN;NaN;NaN;NaN;NaN;NaN;3.570199;0.098520406;1.9097974;0.45395237;4.431958;NaN;NaN;NaN;NaN;0.63187355;0.9512401;42.18254;8.320862;0.6839493;2.1131427;1.7927177;2.4221892;1.0368952;4.361818;1.5999707;NaN;2.0095782;3.1374736;8.959653;2.9896033;
379.50;NaN;NaN;3.1102493;6.577395;46.90189;163.87563;1.5465579;13.669748;5.739258;2.4785922;12.128802;28.544765;2.2077665;5.6942096;2.542873;NaN;13.495367;NaN;7.870881;0.8633089;NaN;1.8201423;NaN;2.6340585;22.777327;NaN;3.9071465;NaN;NaN;NaN;NaN;NaN;NaN;NaN;26.775518;20.301237;0.40198764;1.6206244;NaN;0.8376832;NaN;NaN;NaN;NaN;NaN;NaN;3.4392502;0.0544284;1.868001;0.46357226;4.3446555;NaN;NaN;NaN;NaN;0.6486851;0.97404224;43.502697;8.57324;0.72370696;2.070982;1.6797307;2.6931982;0.9977348;4.2486806;1.7019948;NaN;1.7925003;2.8093448;9.361923;2.8050594;
380.00;NaN;NaN;3.4994404;6.4033093;60.356575;168.20555;1.8762408;13.112402;5.63065;2.462744;12.231509;27.57577;2.1477842;5.264306;2.856699;NaN;14.347319;NaN;7.536789;0.94155884;NaN;1.8312932;NaN;2.5491674;20.85513;NaN;3.7853262;NaN;NaN;NaN;NaN;NaN;NaN;NaN;27.129065;19.494265;0.46913323;1.6537629;NaN;0.82349306;NaN;NaN;NaN;NaN;NaN;NaN;3.292907;0.024299802;1.8251437;0.47533455;4.2406483;NaN;NaN;NaN;NaN;0.6701475;0.989304;44.85542;8.81392;0.76596117;2.025236;1.5674052;2.965827;0.9643069;4.1287017;1.8028473;NaN;1.5857044;2.6375945;9.722855;2.6166408;
380.50;NaN;NaN;3.9237194;6.2385387;75.718544;172.08836;2.2590303;12.504858;5.506593;2.4377785;12.19535;26.432693;2.1111133;4.8184576;3.1735885;NaN;15.156118;NaN;7.1712623;1.0142852;NaN;1.8453981;NaN;2.4630127;19.14623;NaN;3.6342046;NaN;NaN;NaN;NaN;NaN;NaN;NaN;27.529705;18.696856;0.5640575;1.687241;NaN;0.8253321;NaN;NaN;NaN;NaN;NaN;NaN;3.1379793;0.0066828257;1.7824467;0.48910108;4.121925;NaN;NaN;NaN;NaN;0.69521606;0.9970078;46.242794;9.027835;0.80840266;1.9753;1.4617091;3.2376845;0.93742126;4.001882;1.9025315;NaN;1.3905672;2.6034257;10.029746;2.426396;
381.00;NaN;NaN;4.380128;6.0777364;92.8102;175.37547;2.6967363;11.841498;5.3708158;2.4023063;12.01799;25.130093;2.0971253;4.3623657;3.4882355;NaN;15.908941;NaN;6.7799196;1.0808973;NaN;1.863607;NaN;2.3741224;17.656347;NaN;3.4588826;NaN;NaN;NaN;NaN;NaN;NaN;NaN;27.984133;17.9201;0.6882957;1.7222555;NaN;0.84369564;NaN;NaN;NaN;NaN;NaN;NaN;2.9817455;0.0;1.7408311;0.5047764;3.991548;NaN;NaN;NaN;NaN;0.7226395;0.9978186;47.65868;9.200112;0.8489132;1.920796;1.3683215;3.506678;0.91742754;3.8681688;2.002007;NaN;1.2082571;2.6863832;10.272244;2.2364442;
381.50;NaN;NaN;4.8631315;5.917536;111.3939;177.99126;3.1899257;11.122975;5.2277045;2.355969;11.701317;23.687733;2.103974;3.9033928;3.795235;NaN;16.592985;NaN;6.369242;1.1440097;NaN;1.8862767;NaN;2.281508;16.39199;NaN;3.265364;NaN;NaN;NaN;NaN;NaN;NaN;NaN;28.50017;17.17489;0.84257156;1.7603129;NaN;0.87744737;NaN;NaN;NaN;NaN;NaN;NaN;2.8314874;0.0026826656;1.7007711;0.5223517;3.8534741;NaN;NaN;NaN;NaN;0.751055;0.9930676;49.090115;9.317243;0.88557935;1.8616022;1.2923294;3.7710915;0.9042367;3.727494;2.103206;NaN;1.0396507;2.8648314;10.442779;2.0488367;
382.00;NaN;NaN;5.3645854;5.756616;131.18698;179.92091;3.737767;10.356484;5.0823326;2.2995777;11.251764;22.129732;2.1296365;3.4501193;4.089366;NaN;17.195726;NaN;5.9463573;1.2089705;NaN;1.9130341;NaN;2.1845958;15.360967;NaN;3.060278;NaN;NaN;NaN;NaN;NaN;NaN;NaN;29.087;16.471212;1.0264369;1.803013;NaN;0.92408794;NaN;NaN;NaN;NaN;NaN;NaN;2.694022;0.01325943;1.6621624;0.5419197;3.7121289;NaN;NaN;NaN;NaN;0.77910334;0.98466647;50.519302;9.368256;0.9166889;1.7978709;1.237989;4.0295925;0.897365;3.5798397;2.2089343;NaN;0.8852692;3.1164865;10.536651;1.865443;
382.50;NaN;NaN;5.874268;5.595367;151.87961;181.17215;4.3378854;9.555105;4.9404116;2.2350917;10.680394;20.483492;2.1729212;3.011695;4.3658476;NaN;17.705496;NaN;5.518784;1.2828511;NaN;1.9429965;NaN;2.0831428;14.572359;NaN;2.8505654;NaN;NaN;NaN;NaN;NaN;NaN;NaN;29.755392;15.81713;1.2379881;1.8517294;NaN;0.98023295;NaN;NaN;NaN;NaN;NaN;NaN;2.5752757;0.030399418;1.6242491;0.56365967;3.5717895;NaN;NaN;NaN;NaN;0.8055534;0.97496086;51.92592;9.345723;0.94071084;1.7300253;1.2085643;4.281167;0.89601475;3.425314;2.3226502;NaN;0.74524987;3.419089;10.551898;1.6878742;
383.00;NaN;NaN;6.380964;5.4352546;173.15364;181.74883;4.986238;8.736191;4.8081713;2.1654253;10.002689;18.778448;2.2341578;2.597057;4.620523;NaN;18.112322;NaN;5.0941863;1.3730575;NaN;1.9750948;NaN;1.9771566;14.0359535;NaN;2.6431596;NaN;NaN;NaN;NaN;NaN;NaN;NaN;30.51775;15.2178;1.473718;1.9072404;NaN;1.0422847;NaN;NaN;NaN;NaN;NaN;NaN;2.4799316;0.05292238;1.5856426;0.5877934;3.4358816;NaN;NaN;NaN;NaN;0.8294121;0.9665343;53.289497;9.246394;0.95628303;1.6587304;1.2062415;4.524996;0.8991747;3.2642171;2.4481547;NaN;0.619361;3.7512252;10.488901;1.5174452;
383.50;NaN;NaN;6.873881;5.278035;194.70096;181.66237;5.6770434;7.9190555;4.6921515;2.0941136;9.238012;17.044823;2.3154008;2.2141302;4.8499556;NaN;18.40891;NaN;4.6801524;1.4858173;NaN;2.0084538;NaN;1.866831;13.761236;NaN;2.4446743;NaN;NaN;NaN;NaN;NaN;NaN;NaN;31.388031;14.67477;1.7285373;1.9694192;NaN;1.1071198;NaN;NaN;NaN;NaN;NaN;NaN;2.411181;0.07976867;1.5444347;0.6145201;3.306373;NaN;NaN;NaN;NaN;0.84999764;NaN;54.591637;9.071339;0.96222556;1.5848491;1.2321169;4.760282;0.90573204;3.0970821;2.589223;NaN;0.5070615;4.0932593;10.349885;1.3551916;
384.00;NaN;NaN;7.344112;5.1250486;216.23929;180.96797;6.4027667;7.122429;4.5989127;2.0249045;8.408719;15.312388;2.4200723;1.8691243;5.051433;NaN;18.59163;NaN;4.2840204;1.6248112;NaN;2.0427482;NaN;1.7525192;13.75608;NaN;2.2611265;NaN;NaN;NaN;NaN;NaN;NaN;NaN;32.381634;14.185763;1.9959874;2.0370457;NaN;1.1725955;NaN;NaN;NaN;NaN;NaN;NaN;2.3705838;0.109957315;1.4984303;0.64395416;3.1834254;NaN;NaN;NaN;NaN;0.86695266;NaN;55.81773;8.825615;0.9575887;1.5093783;1.2862451;4.9860845;0.9145788;2.9246902;2.7492123;NaN;0.40759975;4.428312;10.138435;1.2019368;
384.50;NaN;NaN;7.7857575;4.9768124;237.52324;179.79022;7.1541715;6.3621664;4.5346756;1.9613549;7.5390306;13.609373;2.5522463;1.5660071;5.2229056;NaN;18.661287;NaN;3.9127574;1.7902558;NaN;2.0784547;NaN;1.6347514;14.025391;NaN;2.0977044;NaN;NaN;NaN;NaN;NaN;NaN;NaN;33.515366;13.745087;2.2686288;2.1077976;NaN;1.2377415;NaN;NaN;NaN;NaN;NaN;NaN;2.358053;0.14255548;1.4454876;NaN;3.0654004;NaN;NaN;NaN;NaN;0.8801925;NaN;56.958057;8.517529;0.9417242;1.4333723;1.3677322;5.2011676;NaN;2.748039;2.9307034;NaN;0.32013646;4.7431273;9.85912;1.058372;
385.00;NaN;NaN;8.196552;4.8329697;258.34836;178.30977;7.92046;5.649679;4.504921;1.9064915;6.653795;11.961551;2.7157187;1.3062533;5.3628845;NaN;18.623573;NaN;3.5728774;1.9786358;NaN;2.1169436;NaN;1.5142772;14.569881;NaN;1.9585787;NaN;NaN;NaN;NaN;NaN;NaN;NaN;34.8075;13.344572;2.5385518;2.1784613;NaN;1.3026023;NaN;NaN;NaN;NaN;NaN;NaN;2.3719463;0.17667066;1.3839017;NaN;2.9492679;NaN;NaN;NaN;NaN;0.88979656;NaN;58.008053;8.157646;0.9143783;1.3578687;1.4748561;5.4039297;NaN;2.5682793;3.1352038;NaN;0.24387382;5.0286226;9.517317;0.925129;
385.50;NaN;NaN;8.57792;4.6925683;278.54694;176.71251;8.689529;4.9913945;4.5139937;1.8625876;5.7773004;10.3915615;2.913088;1.0889127;5.4703326;NaN;18.489079;NaN;3.2703907;2.1831148;NaN;2.1603875;NaN;1.392125;15.385202;NaN;1.8467736;NaN;NaN;NaN;NaN;NaN;NaN;NaN;36.27794;12.974859;2.7979605;2.2453082;NaN;1.3677928;NaN;NaN;NaN;NaN;NaN;NaN;2.4092486;0.21147066;1.3127753;NaN;2.8313553;NaN;NaN;NaN;NaN;0.89585435;NaN;58.96773;7.757815;0.8757794;1.2838272;1.6051955;5.5924063;NaN;2.3866327;3.3629482;NaN;0.17816788;5.2800183;9.119229;0.8028461;
386.00;NaN;NaN;8.934442;4.5546308;297.976;175.13004;9.448334;4.389267;4.564753;1.8310665;4.9323335;8.918478;3.1450875;0.9109664;5.54456;NaN;18.272831;NaN;3.0107412;2.3945405;NaN;2.2114851;NaN;1.2696573;16.461468;NaN;1.7640833;NaN;NaN;NaN;NaN;NaN;NaN;NaN;37.94847;12.626772;3.0397573;2.3045714;NaN;1.4338566;NaN;NaN;NaN;NaN;NaN;NaN;2.4658284;0.24622688;1.2322991;NaN;2.708303;NaN;NaN;NaN;NaN;0.8982956;NaN;59.84032;7.3303237;0.8267129;1.2120936;1.7557604;5.7643695;NaN;2.2043014;3.6128182;NaN;0.122608855;5.496546;8.672084;0.6921976;
386.50;NaN;NaN;9.272966;4.418833;316.49985;173.60811;10.183389;3.8421435;4.658317;1.812528;4.1395564;7.557608;3.410266;0.7679038;5.5851765;NaN;17.993383;NaN;2.798708;2.6028736;NaN;2.2730346;NaN;1.148601;17.7832;NaN;1.7110332;NaN;NaN;NaN;NaN;NaN;NaN;NaN;39.843014;12.292555;3.258051;2.352946;NaN;1.5006294;NaN;NaN;NaN;NaN;NaN;NaN;2.5367458;0.28038198;1.1438892;NaN;2.5779736;NaN;NaN;NaN;NaN;0.8967306;NaN;60.63036;6.8873367;0.768568;1.1433973;1.9231086;5.917509;NaN;2.0223992;3.8823748;NaN;0.07705667;5.6807394;8.184486;0.59388673;
387.00;NaN;NaN;9.601578;4.2860856;333.9728;172.11691;10.881393;3.3475363;4.7939267;1.8068681;3.417286;6.3204956;3.7050576;0.65442026;5.592091;NaN;17.671612;NaN;2.6382701;2.7987504;NaN;2.347423;NaN;1.0310465;19.32956;NaN;1.6868795;NaN;NaN;NaN;NaN;NaN;NaN;NaN;41.98789;11.96669;3.448522;2.3880115;NaN;1.5667647;NaN;NaN;NaN;NaN;NaN;NaN;2.61659;0.3136166;1.0501505;NaN;2.4401143;NaN;NaN;NaN;NaN;NaN;NaN;61.341496;6.440617;0.7033387;1.0783759;2.1034641;6.0496683;NaN;1.8419186;4.1679897;NaN;0.041634545;5.8374214;7.666797;0.5086011;
387.50;NaN;NaN;9.928597;4.1588006;350.2277;170.58885;11.529956;2.9033663;4.968942;1.8134456;2.7816062;5.2151003;4.0241036;0.56511635;5.565558;NaN;17.3294;NaN;2.5324485;2.9749439;NaN;2.4361198;NaN;0.9193898;21.07472;NaN;1.6896535;NaN;NaN;NaN;NaN;NaN;NaN;NaN;44.412025;11.646265;3.608614;2.4084895;NaN;1.629552;NaN;NaN;NaN;NaN;NaN;NaN;2.6998231;0.34590256;0.95466924;NaN;2.2966194;NaN;NaN;NaN;NaN;NaN;NaN;61.974403;6.00144;0.63356704;1.0176332;2.2928276;6.15911;NaN;1.6637332;4.465058;NaN;0.016672414;5.9725103;7.131363;0.43695277;
388.00;NaN;NaN;10.261822;4.040764;365.07513;168.95836;12.118405;2.509214;5.178991;1.8312528;2.2467172;4.2460833;4.36069;0.4950946;5.5062613;NaN;16.988407;NaN;2.4831402;3.1274612;NaN;2.5392618;NaN;0.81622875;22.988348;NaN;1.7162546;NaN;NaN;NaN;NaN;NaN;NaN;NaN;47.147182;11.330874;3.7375314;2.4143047;NaN;1.6850793;NaN;NaN;NaN;NaN;NaN;NaN;2.7811172;0.37753412;0.8616506;NaN;2.1513119;NaN;NaN;NaN;NaN;NaN;NaN;62.525154;5.5805798;0.5622377;0.9618128;2.4870648;6.244755;NaN;1.4886365;4.768267;NaN;0.0026285313;6.0918336;6.5924907;0.37940833;
388.50;NaN;NaN;10.60804;3.9366574;378.3155;167.18317;12.638623;2.166807;5.4182453;1.8590487;1.8253595;3.415179;4.7071595;0.4403617;5.4154253;NaN;16.669046;NaN;2.4909794;3.2560792;NaN;2.6554084;NaN;0.7242275;25.0362;NaN;1.7625858;NaN;NaN;NaN;NaN;NaN;NaN;NaN;50.228096;11.02215;3.8360512;2.4064527;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.8556716;0.40911946;0.775449;NaN;2.0092912;NaN;NaN;NaN;NaN;NaN;NaN;62.98442;5.188219;0.49262047;0.9116781;2.6819935;6.3063574;NaN;1.3174084;5.0718856;NaN;0.0;6.2001257;6.066078;0.33623448;
389.00;NaN;NaN;10.97275;3.851277;389.76163;165.24115;13.08585;1.879731;5.6798115;1.8954387;1.5291518;2.721598;5.055183;0.39796692;5.2949286;NaN;16.389711;NaN;2.5552495;3.3642929;NaN;2.7815006;NaN;0.6459607;27.180868;NaN;1.8237338;NaN;NaN;NaN;NaN;NaN;NaN;NaN;53.69246;10.723099;3.9061742;2.3866756;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.9194942;0.4415281;0.700071;NaN;1.8759675;NaN;NaN;NaN;NaN;NaN;NaN;63.337597;4.833671;0.4280785;0.8681759;2.8734658;6.3445973;NaN;1.150893;5.3700476;NaN;0.009244874;6.3003945;5.5688696;0.30744514;
389.50;NaN;NaN;11.3600445;3.7886505;399.2664;163.11342;13.459375;1.6525754;5.9561644;1.9389126;1.3687328;2.1624446;5.3958836;0.3658848;5.1473947;NaN;16.166279;NaN;2.6738732;3.4587474;NaN;2.9130397;NaN;0.5837565;29.382826;NaN;1.8941904;NaN;NaN;NaN;NaN;NaN;NaN;NaN;57.580387;10.437422;3.950668;2.3570487;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.9696305;0.47580403;0.6387169;NaN;1.7559814;NaN;NaN;NaN;NaN;NaN;NaN;63.5659;4.524915;0.3718572;0.8324728;3.0574446;6.361062;NaN;0.99006265;5.6570044;NaN;0.030725446;6.393753;5.117395;0.29276893;
390.00;NaN;NaN;11.77259;3.751268;406.7481;160.76907;13.763042;1.4898264;6.239594;1.9878618;1.3536236;1.7331365;5.719918;0.34269467;4.9762506;NaN;16.01179;NaN;2.8434706;3.5482585;NaN;3.0444567;NaN;0.5395633;31.601736;NaN;1.9681234;NaN;NaN;NaN;NaN;NaN;NaN;NaN;61.933147;10.168954;3.9725547;2.3196042;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;3.0043228;0.51305157;0.59341943;NaN;1.652273;NaN;NaN;NaN;NaN;NaN;NaN;63.648224;4.267984;0.32687303;0.80595046;3.2300708;6.3581376;NaN;0.83605766;5.9273415;NaN;0.064680174;6.479661;4.7267423;0.29164043;
390.50;NaN;NaN;12.211666;3.739591;412.20596;158.1604;14.005467;1.3948597;6.522609;2.040595;1.4918298;1.4278128;6.0176163;0.32716358;4.7857237;NaN;15.936222;NaN;3.0594916;3.6426392;NaN;3.1696112;NaN;0.51486725;33.798004;NaN;2.0396833;NaN;NaN;NaN;NaN;NaN;NaN;NaN;66.79072;9.921278;3.974627;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;3.0230803;0.5543064;0.5648415;NaN;1.5655029;NaN;NaN;NaN;NaN;NaN;NaN;63.563503;4.066339;0.29552197;0.79016143;3.3877318;6.3388124;NaN;0.6901819;6.1761527;NaN;0.11122049;6.556504;4.4093456;0.30321568;
391.00;NaN;NaN;12.677304;3.751988;415.7215;155.22513;14.199929;1.3693273;6.798257;2.0954106;1.7892352;1.2397453;6.279298;0.31783152;4.580781;NaN;15.946256;NaN;3.3164003;3.7515345;NaN;3.2823546;NaN;0.5106715;35.93437;NaN;2.103323;NaN;NaN;NaN;NaN;NaN;NaN;NaN;72.18802;9.697564;3.9590495;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;3.026647;0.6004137;NaN;NaN;1.4939517;NaN;NaN;NaN;NaN;NaN;NaN;63.29317;3.9203825;0.27953073;0.78674656;3.5271323;6.306436;NaN;0.55385226;6.399163;NaN;0.17034735;6.622299;4.173989;0.32640287;
391.50;NaN;NaN;13.168558;3.7850926;417.44586;151.8856;14.363909;1.412999;7.060341;2.1507246;2.2489493;1.1617243;6.4958234;0.31271586;4.366995;NaN;16.045065;NaN;3.6079035;3.8834817;NaN;3.3770692;NaN;0.52754545;37.977283;NaN;2.15411;NaN;NaN;NaN;NaN;NaN;NaN;NaN;78.149734;9.500613;3.9271061;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;3.0168626;0.6519214;NaN;NaN;1.4339298;NaN;NaN;NaN;NaN;NaN;NaN;62.82327;3.8272095;0.2798575;0.7973299;3.6453521;6.264459;NaN;0.42851233;6.592816;NaN;0.24196969;6.6753373;4.025161;0.35990003;
392.00;NaN;NaN;13.683949;3.8344655;417.57632;148.04253;14.518264;1.5240198;7.303535;2.2052512;2.8707168;1.1864183;6.659309;0.30922276;4.1503434;NaN;16.232115;NaN;3.9271913;4.0453;NaN;3.4491105;NaN;0.5657271;39.89786;NaN;2.188015;NaN;NaN;NaN;NaN;NaN;NaN;NaN;84.68411;9.333002;3.8791277;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.996425;0.70899636;NaN;NaN;1.380576;NaN;NaN;NaN;NaN;NaN;NaN;62.14595;3.7807004;0.29665443;0.82340014;3.7399123;6.216186;NaN;0.3155151;6.754344;NaN;0.32591397;6.7145467;3.9628508;0.4022198;
392.50;NaN;NaN;14.222052;3.8954058;416.32877;143.58324;14.686067;1.6994263;7.523396;2.2582085;3.6505485;1.3066909;6.7638597;0.30428806;3.9369485;NaN;16.503069;NaN;4.26719;4.241817;NaN;3.4950972;NaN;0.62526363;41.672047;NaN;2.2021487;NaN;NaN;NaN;NaN;NaN;NaN;NaN;91.77644;9.197313;3.814592;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.9685767;0.77137154;NaN;NaN;1.3288937;NaN;NaN;NaN;NaN;NaN;NaN;61.260105;3.771955;0.32929057;0.86620224;3.8088336;6.164572;NaN;0.21599925;6.881816;NaN;0.4219172;6.7394915;3.9827476;0.45170546;
393.00;NaN;NaN;14.782077;3.9636488;413.91266;138.41917;14.891198;1.9356619;7.7163086;2.309505;4.5806327;1.5158437;6.8061156;0.2947432;3.7327757;NaN;16.849903;NaN;4.620829;4.475884;NaN;3.51304;NaN;0.7061659;43.280094;NaN;2.1949234;NaN;NaN;NaN;NaN;NaN;NaN;NaN;99.3832;9.096338;3.732386;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.9367356;0.8383363;NaN;NaN;1.274801;NaN;NaN;NaN;NaN;NaN;NaN;60.17113;3.7900076;0.37643477;0.9266518;3.8507001;6.1120706;NaN;0.13077725;6.9741645;NaN;0.5295975;6.749978;4.076731;0.50653785;
393.50;NaN;NaN;15.364285;4.035774;410.51358;132.54086;15.156796;2.228913;7.879408;2.3598423;5.649543;1.8077618;6.7854786;0.27785388;3.5432978;NaN;17.261307;NaN;4.98133;4.7485304;NaN;3.5023131;NaN;0.808541;44.70537;NaN;2.1661272;NaN;NaN;NaN;NaN;NaN;NaN;NaN;107.42829;9.033194;3.6312072;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.9041114;0.9087573;NaN;NaN;1.2159451;NaN;NaN;NaN;NaN;NaN;NaN;58.889927;3.822732;0.43619213;1.0052819;3.8647113;6.060556;NaN;0.060253687;7.031207;NaN;0.6484102;6.745367;4.233522;0.5647416;
394.00;NaN;NaN;15.970032;4.109283;406.2853;126.047325;15.5036955;2.5751982;8.010506;2.410697;6.8427334;2.1769688;6.7039113;0.25190073;3.3731756;NaN;17.723314;NaN;5.3425126;5.059168;NaN;3.463494;NaN;0.9326846;45.932903;NaN;2.1168978;NaN;NaN;NaN;NaN;NaN;NaN;NaN;115.80226;9.011318;3.510014;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.8733485;0.98113227;NaN;NaN;1.1521118;NaN;NaN;NaN;NaN;NaN;NaN;57.43135;3.857801;0.5062782;1.1022239;3.850727;6.011291;NaN;0.004391107;7.053636;NaN;0.77758735;6.723825;4.4393563;0.6241904;
394.50;NaN;NaN;16.601301;4.182332;401.35025;119.11191;15.94903;2.9702578;8.10804;2.4641707;8.143262;2.6185799;6.565319;0.21665949;3.2259827;NaN;18.220242;NaN;5.69911;5.405726;NaN;3.3981187;NaN;1.0791141;46.948036;NaN;2.0495908;NaN;NaN;NaN;NaN;NaN;NaN;NaN;124.36568;9.034352;3.368464;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.846253;1.0536811;NaN;NaN;1.0851382;NaN;NaN;NaN;NaN;NaN;NaN;55.81243;3.8835814;0.5842133;1.2172208;3.8093007;5.964962;NaN;NaN;7.042985;NaN;0.91608596;6.6817126;4.6786346;0.6826343;
395.00;NaN;NaN;17.259792;4.253304;395.8053;111.89522;16.505125;3.4093544;8.17107;2.522708;9.532665;3.128158;6.3746953;0.17369495;3.1040018;NaN;18.735779;NaN;6.047075;5.784712;NaN;3.3084002;NaN;1.2485266;47.7357;NaN;1.9675628;NaN;NaN;NaN;NaN;NaN;NaN;NaN;132.95676;9.105802;3.2072496;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.823622;1.124467;NaN;NaN;1.0183805;NaN;NaN;NaN;NaN;NaN;NaN;54.050686;3.8899014;0.66751736;1.3496743;3.741676;5.9217405;NaN;NaN;7.001567;NaN;1.062562;6.613323;4.934602;0.7377607;
395.50;NaN;NaN;17.945742;4.320356;389.73022;104.469086;17.178778;3.8871105;8.199312;2.5887256;10.991919;3.7014995;6.137202;0.12636796;3.0081077;NaN;19.254173;NaN;6.383845;6.1912365;NaN;3.1969504;NaN;1.4416883;48.280586;NaN;1.8748826;NaN;NaN;NaN;NaN;NaN;NaN;NaN;141.40314;9.228543;3.0282702;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.8052053;1.1915375;NaN;NaN;0.9558597;NaN;NaN;NaN;NaN;NaN;NaN;52.162823;3.8686285;0.7538874;1.4987025;3.6497562;5.881374;NaN;NaN;6.9323688;NaN;1.215379;6.5111313;5.1901093;0.7873011;
396.00;NaN;NaN;18.656824;4.381162;383.19522;96.817154;17.970997;4.397543;8.193199;2.6642172;12.502353;4.3343954;5.857453;0.07953485;2.937755;NaN;19.761316;NaN;6.708493;6.6190977;NaN;3.066552;NaN;1.6592801;48.56843;NaN;1.7759956;NaN;NaN;NaN;NaN;NaN;NaN;NaN;149.5364;9.404248;2.8346405;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.7897968;1.2530679;NaN;NaN;0.90131164;NaN;NaN;NaN;NaN;NaN;NaN;50.163956;3.8140266;0.84133875;1.6632061;3.5360281;5.843284;NaN;NaN;6.8389072;NaN;1.3726646;6.366558;5.428519;0.82916576;
396.50;NaN;NaN;19.387447;4.4329414;376.26584;88.91574;18.87723;4.934336;8.153947;2.750404;14.046492;5.0224;5.539167;0.038978837;2.891091;NaN;20.24564;NaN;7.021738;7.0610113;NaN;2.9199836;NaN;1.9017086;48.588142;NaN;1.6753609;NaN;NaN;NaN;NaN;NaN;NaN;NaN;157.20781;9.632843;2.630493;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.7754405;1.3075013;NaN;NaN;0.85734755;NaN;NaN;NaN;NaN;NaN;NaN;48.06733;3.7228968;0.92830485;1.8419305;3.4034476;5.806675;NaN;NaN;6.7250543;NaN;1.5324076;6.17116;5.6347594;0.861593;
397.00;NaN;NaN;20.128794;4.472777;369.00494;80.8292;19.88803;5.4912963;8.083587;2.8474967;15.608783;5.7606425;5.1852403;0.010675733;2.8651729;NaN;20.698736;NaN;7.3257747;7.5090647;NaN;2.7599084;NaN;2.1689174;48.334457;NaN;1.577109;NaN;NaN;NaN;NaN;NaN;NaN;NaN;164.30266;9.9121275;2.4206123;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.7597253;1.3536721;NaN;NaN;0.8249245;NaN;NaN;NaN;NaN;NaN;NaN;45.88453;3.5945218;1.0136844;2.0335171;3.2552814;5.770638;NaN;NaN;6.5948377;NaN;1.6925887;5.918013;5.7964654;0.88329214;
397.50;NaN;NaN;20.86965;4.4981265;361.47275;72.73788;20.99011;6.0628676;7.9849386;2.9546137;17.176165;6.5437264;4.798168;0.0;2.8562648;NaN;21.115667;NaN;7.623923;7.9553857;NaN;2.588815;NaN;2.460236;47.810505;NaN;1.484749;NaN;NaN;NaN;NaN;NaN;NaN;NaN;170.7515;10.237656;2.209971;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.7401245;1.3908933;NaN;NaN;0.80322325;NaN;NaN;NaN;NaN;NaN;NaN;43.62599;3.430438;1.0968354;2.2365384;3.0949295;5.7342443;NaN;NaN;6.4522376;NaN;1.8513283;5.602978;5.905041;NaN;
398.00;NaN;NaN;21.597973;4.5073814;353.7261;64.87277;22.167627;6.6445527;7.8615184;3.0698678;18.73846;7.3657274;4.38062;0.011020099;2.860192;NaN;21.494926;NaN;7.9201436;8.392936;NaN;2.408994;NaN;2.774289;47.029556;NaN;1.4009491;NaN;NaN;NaN;NaN;NaN;NaN;NaN;176.5357;10.602914;2.003246;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.714329;1.419003;NaN;NaN;0.7899075;NaN;NaN;NaN;NaN;NaN;NaN;41.301636;3.2340705;1.1775283;2.4495237;2.9257348;5.6966314;NaN;NaN;6.300992;NaN;2.0070302;5.2255993;5.956437;NaN;
398.50;NaN;NaN;22.302774;4.5002685;345.81723;57.405754;23.403543;7.233134;7.717374;3.1906059;20.288563;8.220307;3.935924;0.045990225;2.8727098;NaN;21.838093;NaN;8.218487;8.816282;NaN;2.222537;NaN;3.1089845;46.015545;NaN;1.327406;NaN;NaN;NaN;NaN;NaN;NaN;NaN;181.68713;10.999853;1.8043715;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.6805289;1.4383601;NaN;NaN;0.7816915;NaN;NaN;NaN;NaN;NaN;NaN;38.921364;3.0102448;1.2558714;2.6709814;2.7508016;5.6570716;NaN;NaN;6.1444283;NaN;2.158498;4.7894306;5.951425;NaN;
399.00;NaN;NaN;22.975874;4.4780188;337.7925;50.372673;24.68099;7.8266544;7.5568547;3.3137653;21.822378;9.100922;3.468309;0.10513034;2.8898432;NaN;22.149239;NaN;8.522562;9.222177;NaN;2.0313315;NaN;3.4615986;44.801956;NaN;1.2648206;NaN;NaN;NaN;NaN;NaN;NaN;NaN;186.28102;11.419664;1.6161817;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.637613;1.449793;NaN;NaN;0.7750551;NaN;NaN;NaN;NaN;NaN;NaN;36.4953;2.764632;NaN;2.899422;2.5728383;5.6150255;NaN;NaN;5.985332;NaN;2.3050115;4.301714;5.8952727;NaN;
399.50;NaN;NaN;23.613153;4.4432173;329.69168;43.676994;25.984438;8.42416;7.3843527;3.4362836;23.338575;10.001089;2.9828212;0.18671153;2.908175;NaN;22.434193;NaN;8.835088;9.609791;NaN;1.8370556;NaN;3.8289351;43.429268;NaN;1.2129574;NaN;NaN;NaN;NaN;NaN;NaN;NaN;190.42409;11.853684;1.4402171;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.5852656;1.4545016;NaN;NaN;0.7669137;NaN;NaN;NaN;NaN;NaN;NaN;34.033745;2.5031648;NaN;3.1333854;2.3940396;5.5701785;NaN;NaN;5.8258653;NaN;2.4463546;3.7724638;5.7968187;NaN;
400.00;NaN;NaN;24.215021;4.399358;321.54684;37.159393;27.300617;9.025286;7.204029;3.555478;24.838125;10.914696;2.4849637;0.2874071;2.9250417;NaN;22.699694;NaN;9.157596;9.980557;NaN;1.6411536;NaN;4.20754;41.94115;NaN;1.1707921;NaN;NaN;NaN;NaN;NaN;NaN;NaN;194.23914;12.294247;1.276709;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;NaN;2.5239425;1.453925;NaN;NaN;0.755097;NaN;NaN;NaN;NaN;NaN;NaN;31.546808;2.2314951;NaN;3.3714743;2.2160268;5.522453;NaN;NaN;5.667548;NaN;2.5827749;3.2131648;5.6670747;NaN;


==> anc/5xsqrt3-rect/POSCAR_bestfit <==
5sqrt3_Au111                            
  2.875600
    5.0000000000000000    0.0000000000000000    0.0000000000000000
    0.0000000000000000    1.7320508075688772    0.0000000000000000
    0.0000000000000000    0.0000000000000000   11.4309521329881640
   Ti   Te   Au
    2    4   58
Direct          Plane group = pg[0 1]                           N   SiteLabel  Layer  Linking     FreeDir
  0.7514608916018992  0.1780337335038316  0.5771980876237811    1      Ti_def      2        1        free
  0.2485391083981008  0.6780337335038318  0.5771980876237811    2      Ti_def      2        1        free
  0.1336124638338165  0.8534718685555738  0.6349045305721149    3      Te_def      1        2        free
  0.8663875361661836  0.3534718685555737  0.6349045305721149    4      Te_def      1        2        free
  0.6300244488278318  0.0020073751753097  0.6337810252715951    5      Te_def      1        3        free
  0.3699755511721682  0.5020073751753097  0.6337810252715951    6      Te_def      1        3        free
  0.1534485280821088  0.1898614037241459  0.5722551894124216    7     Au_surf      2        4        free
  0.8465514719178913  0.6898614037241457  0.5722551894124216    8     Au_surf      2        4        free
  0.3475723204345009  0.1646198462894110  0.5710114908529560    9     Au_surf      2        5        free
  0.6524276795654991  0.6646198462894110  0.5710114908529560   10     Au_surf      2        5        free
  0.5470266177346229  0.1971178485150224  0.5686029211854313   11     Au_surf      2        6        free
  0.4529733822653771  0.6971178485150223  0.5686029211854313   12     Au_surf      2        6        free
  0.9544355684351087  0.1534713853440414  0.5711394292864931   13     Au_surf      2        7        free
  0.0455644315648914  0.6534713853440415  0.5711394292864931   14     Au_surf      2        7        free
  0.9500000000000002  0.5020077558394473  0.5000813186547203   15      Au_def      3        8        free
  0.7486089859507583  0.4919689766422422  0.5017366931664163   16      Au_def      3        9        free
  0.5493044929753790  0.5080310233577691  0.4977243006309198   17      Au_def      3       10        free
  0.3493044929753790  0.5020077558394461  0.4995384325177177   18      Au_def      3       11        free
  0.1527820280984835  0.5020077558394472  0.5017971704702576   19      Au_def      3       12        free
  0.8472179719015165  0.0020077558394471  0.5017971704702576   20      Au_def      3       12        free
  0.6506955070246210  0.0020077558394461  0.4995384325177177   21      Au_def      3       11        free
  0.4506955070246211  0.0080310233577692  0.4977243006309198   22      Au_def      3       10        free
  0.2513910140492417  0.9919689766422422  0.5017366931664163   23      Au_def      3        9        free
  0.0499999999999998  0.0020077558394475  0.5000813186547203   24      Au_def      3        8        free
  0.1500000000000000  0.8333333333333393  0.4300619248750467   25      Au_def      4       13        free
  0.9500000000000000  0.8333333333333396  0.4286477101385461   26      Au_def      4       14        free
  0.7513910140492420  0.8313255774938941  0.4289123889475260   27      Au_def      4       15        free
  0.5506955070246209  0.8353410891727790  0.4270535297259033   28      Au_def      4       16        free
  0.3493044929753790  0.8313255774938977  0.4275259532403853   29      Au_def      4       17        free
  0.0500000000000000  0.3333333333333399  0.4286477101385461   30      Au_def      4       14        free
  0.8500000000000000  0.3333333333333392  0.4300619248750467   31      Au_def      4       13        free
  0.6506955070246210  0.3313255774938978  0.4275259532403853   32      Au_def      4       17        free
  0.4493044929753791  0.3353410891727790  0.4270535297259033   33      Au_def      4       16        free
  0.2486089859507580  0.3313255774938942  0.4289123889475260   34      Au_def      4       15        free
  0.0500000000000000  0.6666666666666731  0.3573221071177476   35      Au_def      5       18        free
  0.8500000000000000  0.6666666666666730  0.3578994491703379   36      Au_def      5       19        free
  0.6500000000000000  0.6666666666666737  0.3565368932881196   37      Au_def      5       20        free
  0.4500000000000000  0.6666666666666733  0.3556513002585767   38      Au_def      5       21        free
  0.2500000000000000  0.6666666666666737  0.3568223945788505   39      Au_def      5       22        free
  0.9500000000000000  0.1666666666666729  0.3573221071177476   40      Au_def      5       18        free
  0.7500000000000000  0.1666666666666737  0.3568223945788505   41      Au_def      5       22        free
  0.5500000000000000  0.1666666666666732  0.3556513002585767   42      Au_def      5       21        free
  0.3500000000000000  0.1666666666666739  0.3565368932881196   43      Au_def      5       20        free
  0.1500000000000000  0.1666666666666731  0.3578994491703379   44      Au_def      5       19        free
  0.9500000000000014  0.5000000000000052  0.2857142842857153   45      Au_def      6       23        free
  0.7500000000000000  0.5000000000000053  0.2851058423847000   46      Au_def      6       24        free
  0.5500000000000000  0.5000000000000053  0.2851058423847000   47      Au_def      6       25        free
  0.3500000000000000  0.5000000000000048  0.2851058423847001   48      Au_def      6       26        free
  0.1500000000000000  0.5000000000000066  0.2860185052362230   49      Au_def      6       27        free
  0.8500000000000000  0.0000000000000064  0.2860185052362230   50      Au_def      6       27        free
  0.6500000000000000  0.0000000000000046  0.2851058423847001   51      Au_def      6       26        free
  0.4500000000000000  0.0000000000000053  0.2851058423847000   52      Au_def      6       25        free
  0.2500000000000000  0.0000000000000054  0.2851058423847000   53      Au_def      6       24        free
  0.0499999999999986  0.0000000000000053  0.2857142842857153   54      Au_def      6       23        free
  0.1500000000000000  0.8333333333333381  0.2142857142857153   55      Au_def      7       28        bulk
  0.9500000000000000  0.8333333333333385  0.2142857142857153   56      Au_def      7       29        bulk
  0.7500000000000000  0.8333333333333339  0.2142857142857153   57      Au_def      7       30        bulk
  0.5500000000000000  0.8333333333333357  0.2142857142857153   58      Au_def      7       31        bulk
  0.3500000000000000  0.8333333333333357  0.2142857142857153   59      Au_def      7       32        bulk
  0.0500000000000000  0.3333333333333389  0.2142857142857153   60      Au_def      7       29        bulk
  0.8500000000000000  0.3333333333333383  0.2142857142857153   61      Au_def      7       28        bulk
  0.6500000000000000  0.3333333333333356  0.2142857142857153   62      Au_def      7       32        bulk
  0.4500000000000000  0.3333333333333356  0.2142857142857153   63      Au_def      7       31        bulk
  0.2500000000000000  0.3333333333333339  0.2142857142857153   64      Au_def      7       30        bulk


==> anc/5xsqrt3-rect/VIBROCC_bestfit <==
= Vibrational Amplitudes
Au_surf = 0.121
Ti_def = 0.128
Te_def = 0.137
Au_def = 0.094

= Occupations

= Search offsets


==> anc/5xsqrt3-rect/errors_5xsqrt3-rect.csv <==
  Atoms; Mode; Direction;  R_min; var(R);   p_min;    -?p;    +?p
    3-4;  geo;         z;0.1089;0.0061;0;0.0107;0.0114
    5-6;  geo;         z;0.1089;0.0061;0;0.01;0.0116
    1-2;  geo;         z;0.1088;0.0061;0;0.0113;0.0117
    7-8;  geo;         z;0.1088;0.0061;0;0.0255;0.0259
   9-10;  geo;         z;0.1088;0.0061;0;0.0235;0.023
  11-12;  geo;         z;0.1088;0.0061;0;0.0192;0.0206
  13-14;  geo;         z;0.1088;0.0061;0;0.0153;0.0174
 15, 24;  geo;         z;0.1088;0.0061;0;0.0224;0.0197
 16, 23;  geo;         z;0.1088;0.0061;0;0.0213;0.018
 17, 22;  geo;         z;0.1088;0.0061;0;0.016;0.0139
 18, 21;  geo;         z;0.1088;0.0061;0;0.0229;0.0209
  19-20;  geo;         z;0.1088;0.0061;0;0.0249;0.0258
 25, 31;  geo;         z;0.1088;0.0061;0;0.0352;0.0307
 26, 30;  geo;         z;0.1088;0.0061;0;0.023;0.0251
 27, 34;  geo;         z;0.1088;0.0061;0;0.0244;0.0245
 28, 33;  geo;         z;0.1088;0.0061;0;0.0291;0.0264
 29, 32;  geo;         z;0.1088;0.0061;-0.005;0.0299;0.0363
 35, 40;  geo;         z;0.1088;0.0061;0;0.028;0.0274
 36, 44;  geo;         z;0.1088;0.0061;0;0.0467;0.0464
 37, 43;  geo;         z;0.1088;0.0061;0;0.0449;0.0399
 38, 42;  geo;         z;0.1088;0.0061;-0.005;0.0261;0.0297
 39, 41;  geo;         z;0.1088;0.0061;0;0.0296;0.0327
 45, 54;  geo;         z;0.1088;0.0061;0;0.0449;0.0516
 46, 53;  geo;         z;0.1087;0.0061;-0.005;0.049;0.0464
 47, 52;  geo;         z;0.1088;0.0061;0;0.0514;0.0526
 48, 51;  geo;         z;0.1088;0.0061;0;0.0643;0.0549
  49-50;  geo;         z;0.1088;0.0061;-0.01;0.0727;0.073
    3-4;  geo;   xy[0 1];0.1089;0.0061;-0.005;0.0396;0.0442
    5-6;  geo;   xy[0 1];0.1088;0.0061;0.005;0.0484;0.0357
    1-2;  geo;   xy[0 1];0.1088;0.0061;0;0.0419;0.0424
    7-8;  geo;   xy[0 1];0.1088;0.0061;0;0.0482;0.0544
   9-10;  geo;   xy[0 1];0.1088;0.0061;0;0.0453;0.049
  11-12;  geo;   xy[0 1];0.1088;0.0061;-0.005;0.043;0.0464
  13-14;  geo;   xy[0 1];0.1087;0.0061;-0.005;0.0417;0.0445
 15, 24;  geo;   xy[0 1];0.1088;0.0061;0;0.0494;0.0482
 16, 23;  geo;   xy[0 1];0.1088;0.0061;0;0.0403;0.0453
 17, 22;  geo;   xy[0 1];0.1088;0.0061;0;0.0406;0.0423
 18, 21;  geo;   xy[0 1];0.1088;0.0061;0;0.0503;0.0478
  19-20;  geo;   xy[0 1];0.1088;0.0061;0;0.0619;0.0534
 25, 31;  geo;   xy[0 1];0.1088;0.0061;0;0.0848;0.0811
 26, 30;  geo;   xy[0 1];0.1088;0.0061;0;0.0569;0.0559
 27, 34;  geo;   xy[0 1];0.1088;0.0061;0;0.0572;0.0569
 28, 33;  geo;   xy[0 1];0.1088;0.0061;0;0.0559;0.0599
 29, 32;  geo;   xy[0 1];0.1088;0.0061;0;0.0661;0.0841
    3-4;  geo;   xy[1 0];0.1089;0.0061;0;0.0389;0.0349
    5-6;  geo;   xy[1 0];0.1089;0.0061;0;0.0406;0.0381
    1-2;  geo;   xy[1 0];0.1088;0.0061;0;0.0365;0.0369
    7-8;  geo;   xy[1 0];0.1088;0.0061;0;0.0396;0.0343
   9-10;  geo;   xy[1 0];0.1088;0.0061;0;0.0374;0.0433
  11-12;  geo;   xy[1 0];0.1088;0.0061;0;0.043;0.0428
  13-14;  geo;   xy[1 0];0.1088;0.0061;0;0.047;0.0457
 15, 24;  geo;   xy[1 0];0.1088;0.0061;0;0.0418;0.0514
 16, 23;  geo;   xy[1 0];0.1088;0.0061;0;0.0372;0.0449
 17, 22;  geo;   xy[1 0];0.1088;0.0061;0;0.043;0.0453
 18, 21;  geo;   xy[1 0];0.1088;0.0061;-0.005;0.0343;0.033
  19-20;  geo;   xy[1 0];0.1088;0.0061;-0.005;0.0334;0.0383
 25, 31;  geo;   xy[1 0];0.1088;0.0061;0;0.0522;0.0431
 26, 30;  geo;   xy[1 0];0.1088;0.0061;-0.01;0.063;0.0617
 27, 34;  geo;   xy[1 0];0.1088;0.0061;-0.015;0.0543;0.0664
 28, 33;  geo;   xy[1 0];0.1088;0.0061;-0.01;0.0582;0.068
 29, 32;  geo;   xy[1 0];0.1088;0.0061;0;0.0503;0.0482
   3-6;  vib;       N/A;0.1089;0.0061;0;0.0108;0.0154
   1-2;  vib;       N/A;0.1088;0.0061;0;0.019;0.0183
  7-14;  vib;       N/A;0.1088;0.0061;0;0.0154;0.0154


==> anc/tite2-monolayer/EXPBEAMS.csv <==
E,(0|1) [8],(1|0) [9],(1|1) [21],(0|2) [26],(2|0) [27],(1|2) [45],(2|1) [46],(0|3) [58],(3|0) [59],(2|2) [74],(1|3) [81],(3|1) [82],(0|4) [97],(4|0) [98],(1|4) [126]
36,,,,,,,,,,,,,,,
36.5,,,,,,,,,,,,,,,
37,,,,,,,,,,,,,,,
37.5,,,,,,,,,,,,,,,
38,,,,,,,,,,,,,,,
38.5,,,,,,,,,,,,,,,
39,,,,,,,,,,,,,,,
39.5,,,,,,,,,,,,,,,
40,,,,,,,,,,,,,,,
40.5,,,,,,,,,,,,,,,
41,,,,,,,,,,,,,,,
41.5,,,,,,,,,,,,,,,
42,,,,,,,,,,,,,,,
42.5,,,,,,,,,,,,,,,
43,,,,,,,,,,,,,,,
43.5,,,,,,,,,,,,,,,
44,,,,,,,,,,,,,,,
44.5,,,,,,,,,,,,,,,
45,,,,,,,,,,,,,,,
45.5,,,,,,,,,,,,,,,
46,,,,,,,,,,,,,,,
46.5,,,,,,,,,,,,,,,
47,,,,,,,,,,,,,,,
47.5,,,,,,,,,,,,,,,
48,,,,,,,,,,,,,,,
48.5,,,,,,,,,,,,,,,
49,,,,,,,,,,,,,,,
49.5,,,,,,,,,,,,,,,
50,,414.8247,,,,,,,,,,,,,
50.5,549.2895,431.0021,,,,,,,,,,,,,
51,558.5143,442.7828,,,,,,,,,,,,,
51.5,559.2817,450.298,,,,,,,,,,,,,
52,551.966,453.9514,,,,,,,,,,,,,
52.5,537.3756,454.3628,,,,,,,,,,,,,
53,516.6223,452.2972,,,,,,,,,,,,,
53.5,490.9837,448.5905,,,,,,,,,,,,,
54,461.7772,444.0843,,,,,,,,,,,,,
54.5,430.2592,439.5784,,,,,,,,,,,,,
55,397.5562,435.8054,,,,,,,,,,,,,
55.5,364.632,433.4258,,,,,,,,,,,,,
56,332.2888,433.0369,,,,,,,,,,,,,
56.5,301.1951,435.1829,,,,,,,,,,,,,
57,271.9299,440.3544,,,,,,,,,,,,,
57.5,245.0292,448.9659,,,,,,,,,,,,,
58,221.0225,461.3058,,,,,,,,,,,,,
58.5,200.4473,477.4643,,,,,,,,,,,,,
59,183.8368,497.2475,,,,,,,,,,,,,
59.5,171.6793,520.0998,,,,,,,,,,,,,
60,164.3548,545.0551,,,,,,,,,,,,,
60.5,162.0599,570.7403,,,,,,,,,,,,,
61,164.7394,595.4429,,,,,,,,,,,,,
61.5,172.0408,617.2467,,,,,,,,,,,,,
62,183.3066,634.2223,,,,,,,,,,,,,
62.5,197.6086,644.6493,,,,,,,,,,,,,
63,213.8228,647.2364,,,,,,,,,,,,,
63.5,230.7339,641.3049,,,,,,,,,,,,,
64,247.155,626.904,,,,,,,,,,,,,
64.5,262.0419,604.8348,,,,,,,,,,,,,
65,274.5857,576.576,,,,,,,,,,,,,
65.5,284.2683,544.1225,,,,,,,,,,,,,
66,290.876,509.7569,,,,,,,,,,,,,
66.5,294.4704,475.7909,,,,,,,,,,,,,
67,295.3225,444.3116,,,,,,,,,,,,,
67.5,293.8249,416.9699,,,,,,,,,,,,,
68,290.4011,394.8351,56.9669,,,,,,,,,,,,
68.5,285.4274,378.3329,57.53475,,,,,,,,,,,,
69,279.1805,367.2662,58.04887,,,,,,,,,,,,
69.5,271.8183,360.9088,58.48869,,,,,,,,,,,,
70,263.3933,358.1517,58.8309,,,,,,,,,,,,
70.5,253.8913,357.6764,59.04953,,,,,,,,,,,,
71,243.2825,358.1282,59.11619,,,,,,,,,,,,
71.5,231.5717,358.2676,59.00051,,,,,,,,,,,,
72,218.8363,357.0828,58.67085,,,,,,,,,,,,
72.5,205.2449,353.8558,58.09543,,,,,,,,,,,,
73,191.054,348.1812,57.24377,,,,,,,,,,,,
73.5,176.5846,339.9445,56.0886,,,,,,,,,,,,
74,162.1865,329.2721,54.60802,,,,,,,,,,,,
74.5,148.1994,316.4635,52.78781,,,,,,,,,,,,
75,134.9208,301.9213,50.62366,,,,,,,,,,,,
75.5,122.5855,286.0867,48.12309,,,,,,,,,,,,
76,111.3587,269.3892,45.30678,,,,,,,,,,,,
76.5,101.3398,252.2134,42.20918,,,,,,,,,,,,
77,92.57174,234.8822,38.87804,,,,,,,,,,,,
77.5,85.05155,217.6533,35.373,,,,,,,,,,,,
78,78.73875,200.7247,31.76314,,,,,,,,,,,,
78.5,73.55944,184.2463,28.12362,,,,,,,,,,,,
79,69.40829,168.3328,24.53179,,,,,,,,,,,,
79.5,66.15312,153.0761,21.06289,,,,,,,,,,,,
80,63.64488,138.5563,17.7859,,,,,,,,,,,,
80.5,61.73482,124.8486,14.75979,,,,,,,,,,,,
81,60.29798,112.0267,12.03051,,,,,,,,,,,,
81.5,59.25799,100.163,9.62907,,,,,,,,,,,,
82,58.60672,89.32708,7.570659,,,,,,,,,,,,
82.5,58.41244,79.5835,5.855093,,,,,,,,,,,,
83,58.81341,70.98842,4.468312,,,,,,,,,,,,
83.5,59.99763,63.58791,3.384844,,,,,,,,,,,,
84,62.1723,57.41796,2.57095,,,,,,,,,,,,
84.5,65.52948,52.50617,1.988151,,,,,,,,,,,,
85,70.21427,48.87523,1.596815,,,,,,,,,,,,
85.5,76.3012,46.54712,1.359493,,,,,,,,,,,,
86,83.78397,45.54707,1.243737,,,,,,,,,,,,
86.5,92.57972,45.90559,1.224194,,,,,,,,,,,,
87,102.5445,47.65728,1.283853,,,,,,,,,,,,
87.5,113.4941,50.8364,1.414397,,,,,,,,,,,,
88,125.2231,55.47017,1.615678,,,,,,,,,,,,
88.5,137.518,61.57148,1.894419,,,,,,,,,,,,
89,150.1638,69.1323,2.262302,,,,,,,,,,,,
89.5,162.9478,78.11983,2.733596,,,,,,,,,,,,
90,175.6663,88.4769,3.322571,,,,,,,,,,,,
90.5,188.1408,100.1264,4.040922,,,,,,,,,,,,
91,200.2494,112.9791,4.895397,,,,,,,,,,,,
91.5,211.9728,126.9423,5.885819,,,,,,,,,,,,
92,223.4502,141.9285,7.003653,,,,,,,,,,,,
92.5,235.0312,157.8592,8.231224,,,,,,,,,,,,
93,247.3052,174.6654,9.541633,,,,,,,,,,,,
93.5,261.0891,192.28,10.89941,,,,,,,,,,,,
94,277.3588,210.6269,12.26195,,,,,,,,,,,,
94.5,297.1225,229.6062,13.58153,,,,,,,,,,,,
95,321.2501,249.0808,14.80795,,,,,,,,,,,,
95.5,350.2849,268.8654,15.89144,,,,,,,,,,,,
96,384.2763,288.7221,16.78578,,,,,,,,,,,,
96.5,422.6744,308.3638,17.45125,,,,,,,,,,,,
97,464.3196,327.4647,17.85733,,,,,,,,,,,,
97.5,507.5467,345.6787,17.98489,,,,,,,,,,,,
98,550.3961,362.6604,17.82761,,,,,,,,,,,,
98.5,590.8991,378.0882,17.39263,,,,,,,,,,,,
99,627.3845,391.6851,16.70021,,,,,,,,,,,,
99.5,658.7426,403.2352,15.78262,,,,,,,,,,,,
100,684.5873,412.5954,14.68206,,,,,,,,,,,,
100.5,705.2813,419.7016,13.4481,,,,,,,,,,,,
101,721.8177,424.5689,12.13449,,,,,,,,,,,,
101.5,735.5869,427.2886,10.79594,38.80073,,,,,,,,,,,
102,748.0819,428.0218,9.484808,37.88227,,,,,,,,,,,
102.5,760.607,426.9912,8.248219,36.67774,,,,,,,,,,,
103,774.051,424.4717,7.125655,35.24632,,,,,,,,,,,
103.5,788.7666,420.7809,6.147231,33.65716,,,,,,,,,,,
104,804.5657,416.269,5.33274,31.98382,,,,,,,,,,,
104.5,820.8187,411.3073,4.691493,30.29827,,,,,,,,,,,
105,836.6172,406.2763,4.222874,28.66525,,,,,,,,,,,
105.5,850.9567,401.5494,3.917534,27.1377,,,,,,,,,,,
106,862.8965,397.4747,3.75903,25.75355,,,,,,,,,,,
106.5,871.6709,394.3512,3.725771,24.53446,,,,,,,,,,,
107,876.7433,392.4035,3.793051,23.48613,,,,,,,,,,,
107.5,877.8107,391.754,3.93501,22.60039,,,,,,,,,,,
108,874.7751,392.3973,4.126377,21.85825,,,,,,,,,,,
108.5,867.6979,394.1806,4.343877,21.23371,,,,,,,,,,,
109,856.7511,396.7945,4.567271,20.69755,,,,,,,,,,,
109.5,842.1709,399.779,4.779999,20.22072,,,,,,,,,,,
110,824.2152,402.5468,4.96945,19.77694,,,,,,,,,,,
110.5,803.1259,404.4252,5.12693,19.34424,15.91128,,,,,,,,,,
111,779.0972,404.7151,5.247414,18.90545,15.45847,,,,,,,,,,
111.5,752.2604,402.7607,5.329157,18.44791,14.88553,,,,,,,,,,
112,722.6902,398.0217,5.373267,17.96243,14.19541,,,,,,,,,,
112.5,690.441,390.1392,5.383289,17.44213,13.39781,,,,,,,,,,
113,655.6091,378.9847,5.36484,16.88135,12.50913,,,,,,,,,,
113.5,618.41,364.6854,5.325287,16.27508,11.55196,,,,,,,,,,
114,579.2505,347.6202,5.273501,15.61904,10.55418,,,,,,,,,,
114.5,538.7747,328.3881,5.219637,14.91051,9.547756,,,,,,,,,,
115,497.8628,307.7515,5.174918,14.14963,8.567205,,,,,,,,,,
115.5,457.5719,286.5634,5.151367,13.34106,7.647893,,,,,,,,,,
116,419.026,265.6888,5.161461,12.49548,6.824262,,,,,,,,,,
116.5,383.2718,245.9318,5.217691,11.63072,6.128053,,,,,,,,,,
117,351.1345,227.9766,5.332032,10.77208,5.586623,,,,,,,,,,
117.5,323.1037,212.3502,5.515365,9.951786,5.221413,,,,,,,,,,
118,299.2762,199.4097,5.776891,9.207271,5.046652,,,,,,,,,,
118.5,279.3674,189.3529,6.12361,8.578527,5.068349,,,,,,,,,,
119,262.7892,182.2485,6.55992,8.104627,5.283638,,,,,,,,,,
119.5,248.7737,178.078,7.087411,7.819884,5.680522,,,,,,,,,,
120,236.5178,176.7805,7.704878,7.750114,6.238062,,,,,,,,,,
120.5,225.3167,178.2908,8.408559,7.909475,6.92703,,,,,,,,,,
121,214.662,182.5658,9.192561,8.29834,7.711056,,,,,,,,,,
121.5,204.2878,189.5936,10.04942,8.902562,8.548266,,,,,,,,,,
122,194.164,199.3865,10.9707,9.694223,9.393356,,,,,,,,,,
122.5,184.4468,211.9614,11.94757,10.63385,10.20002,,,,,,,,,,
123,175.405,227.3127,12.97127,11.6738,10.92359,,,,,,,,,,
123.5,167.3409,245.3857,14.03339,12.76252,11.52375,,,,,,,,,,
124,160.5215,266.0556,15.12587,13.84913,11.96704,,,,,,,,,,
124.5,155.1298,289.1174,16.24092,14.88779,12.2291,,,,,,,,,,
125,151.2391,314.2873,17.37059,15.84157,12.2963,,,,,,,,,,
125.5,148.8104,341.2144,18.50645,16.68524,12.16678,,,,,,,,,,
126,147.7072,369.4994,19.63915,17.40696,11.85066,,,,,,,,,,
126.5,147.7212,398.716,20.75819,18.00862,11.36948,,,,,,,,,,
127,148.6036,428.4282,21.85197,18.50516,10.75478,,,,,,,,,,
127.5,150.0952,458.2032,22.908,18.92288,10.04612,,,,,,,,,,
128,151.9517,487.6149,23.9136,19.29715,9.288471,,,,,,,,,,
128.5,153.9621,516.242,24.85671,19.66975,8.52937,,,,,,,,,,
129,155.9589,543.6607,25.72701,20.08603,7.81605,,,,,,,,,,
129.5,157.8216,569.4394,26.51707,20.59224,7.192715,,,,,,,,,,
130,159.4728,593.1383,27.22338,21.23301,6.698223,,,,,,,,,,
130.5,160.8704,614.317,27.84722,22.04918,6.36431,,,,,,,,,,
131,161.9957,632.5557,28.39508,23.07584,6.214424,,,,,,,,,,
131.5,162.8439,647.4856,28.87864,24.34066,6.263187,,,,,,,,,,
132,163.4173,658.8288,29.31417,25.86249,6.516452,,,,,,,,,,
132.5,163.7243,666.441,29.72146,27.65032,6.971844,,,,,,,,,,
133,163.7844,670.3496,30.1223,29.70265,7.619663,,,,,,,,,,
133.5,163.6367,670.781,30.53857,32.00735,8.443999,,,,,,,,,,
134,163.3475,668.1689,30.99025,34.54233,9.423939,,,,,,,,,,
134.5,163.0155,663.1409,31.49337,37.27679,10.53476,,,,,,,,,,
135,162.7697,656.482,32.05831,40.17326,11.7491,,,,,,,,,,
135.5,162.7618,649.0774,32.68839,43.19029,13.03798,,,,,,,,,,
136,163.151,641.8386,33.37911,46.28541,14.37187,,,,,,,,,,
136.5,164.0856,635.6234,34.11791,49.41812,15.72164,,,,,,,,,,
137,165.6829,631.1549,34.88479,52.55258,17.05955,,,,,,,,,,
137.5,168.0114,628.9509,35.65338,55.65945,18.36015,,,,,,,,,,
138,171.0776,629.2711,36.39274,58.71667,19.6012,,,,,,,,,,
138.5,174.8198,632.0866,37.06949,61.70903,20.76445,,,,,,,,,,
139,179.1104,637.0777,37.6502,64.62649,21.8361,,,,,,,,,,
139.5,183.767,643.6597,38.10384,67.46176,22.80709,,,,,,,,,,
140,188.5706,651.0339,38.40398,70.20728,23.6729,,,,,,,,,,
140.5,193.2907,658.2608,38.53071,72.85248,24.43295,,,,,,,,,,
141,197.7108,664.3458,38.47194,75.38169,25.0897,,,,,,,,,,
141.5,201.6516,668.3293,38.22413,77.77315,25.64733,,,,,,,,,,
142,204.9865,669.3716,37.79236,79.99941,26.11045,,,,,,,,,,
142.5,207.6449,666.8221,37.18972,82.02903,26.48277,,,,,,,,,,
143,209.6039,660.2662,36.43619,83.82917,26.76606,,,,,,,,,,
143.5,210.8682,649.5453,35.55711,85.36876,26.95952,,,,,,,,,,
144,211.445,634.7486,34.58137,86.62132,27.05964,,,,,,,,,,
144.5,211.3192,616.1804,33.53957,87.56706,27.06064,,,,,,,,,,
145,210.4373,594.3087,32.46224,88.19365,26.9553,,,,,,,,,,
145.5,208.7036,569.705,31.37833,88.49556,26.73623,,,,,,,,,,
146,205.9931,542.9847,30.31394,88.47193,26.39717,,,,,,,,,,
146.5,202.1762,514.7557,29.29147,88.12362,25.93426,,,,,,,,,,
147,197.1516,485.5838,28.32913,87.44985,25.34711,,,,,,,,,,
147.5,190.8774,455.9732,27.44073,86.44535,24.63941,,,,,,,,,,
148,183.3946,426.3631,26.63572,85.09871,23.81918,,,,,,,,,,
148.5,174.8343,397.1348,25.91938,83.39231,22.89849,,,,,,,,,,
149,165.4082,368.6225,25.29314,81.30412,21.89299,,,,,,,,,,
149.5,155.3841,341.1223,24.75475,78.81129,20.82114,,,,,,,,,,
150,145.0512,314.8959,24.29865,75.8949,19.70338,,,,,,,,,,
150.5,134.6841,290.1664,23.91611,72.54531,18.56144,,,,,,,,,,
151,124.5116,267.1095,23.59553,68.76717,17.4177,,,,,,,,,,
151.5,114.6968,245.8411,23.32277,64.58347,16.29486,,,,,,,,,,
152,105.3309,226.4071,23.08156,60.03779,15.21562,,,,,,,,,,
152.5,96.44018,208.7764,22.85423,55.19449,14.20258,,,,,,,,,,
153,88.00251,192.8427,22.62261,50.13673,13.27793,,,,,,,,,,
153.5,79.96873,178.4338,22.36924,44.96251,12.46313,,,,,,,,,,
154,72.28422,165.3283,22.07882,39.77922,11.77824,,,,,,,,,,
154.5,64.90644,153.2789,21.73979,34.69732,11.24104,,,,,,,,,,
155,57.81604,142.0366,21.34604,29.82381,10.86592,,12.76213,,,,,,,,
155.5,51.02101,131.3742,20.89843,25.25619,10.66264,,13.196,,,,,,,,
156,44.55469,121.1052,20.4061,21.07742,10.63511,,13.6078,,,,,,,,
156.5,38.46946,111.0964,19.88734,17.35226,10.78036,,13.98512,,,,,,,,
157,32.82802,101.273,19.36975,14.12514,11.0879,,14.31446,,,,,,,,
157.5,27.69407,91.61657,18.88987,11.41959,11.53948,,14.58194,,,,,,,,
158,23.12388,82.15697,18.49185,9.238953,12.10954,,14.77412,,,,,,,,
158.5,19.15924,72.96034,18.22544,7.568266,12.76613,,14.87892,,,,,,,,
159,15.82237,64.11532,18.14329,6.376859,13.47244,,14.88652,,,,,,,,
159.5,13.11276,55.71934,18.29765,5.621413,14.18868,,14.79027,,,,,,,,
160,11.00629,47.86677,18.73675,5.249162,14.87422,,14.58741,,,,,,,,
160.5,9.45624,40.63985,19.50111,5.201045,15.48972,,14.27965,,,,,,,,
161,8.396337,34.10291,20.62001,5.414634,15.99916,,13.87352,,,,,,,,
161.5,7.745539,28.29963,22.10849,5.826751,16.37163,,13.38036,,,,,,,,
162,7.414096,23.25295,23.96497,6.375782,16.58264,,12.81611,,,,,,,,
162.5,7.310423,18.96684,26.16985,7.003646,16.61511,,12.20069,,,,,,,,
163,7.347887,15.42953,28.68521,7.657417,16.45987,,11.55718,,,,,,,,
163.5,7.450836,12.61755,31.45553,8.290592,16.11573,,10.9107,,,,,,,,
164,7.559237,10.49987,34.40961,8.864063,15.58934,,10.28711,,,,,,,,
164.5,7.631545,9.042027,37.46349,9.3468,14.89456,9.903769,9.711671,,,,,,,,
165,7.645475,8.209158,40.52412,9.716239,14.05172,10.04197,9.20754,,,,,,,,
165.5,7.596917,7.96771,43.49375,9.958372,13.08667,10.20512,8.794483,,,,,,,,
166,7.497074,8.285396,46.27451,10.06753,12.02955,10.38556,8.487652,,,,,,,,
166.5,7.368457,9.129565,48.77308,10.04582,10.91352,10.57382,8.296629,,,,,,,,
167,7.240321,10.46432,50.90511,9.902292,9.773333,10.75904,8.224791,,,,,,,,
167.5,7.143958,12.24722,52.5991,9.651877,8.643764,10.92944,8.269021,,,,,,,,
168,7.108341,14.42607,53.79956,9.314132,7.558053,11.07301,8.41983,,,,,,,,
168.5,7.156779,16.93675,54.46931,8.91193,6.546357,11.17817,8.661877,,,,,,,,
169,7.304755,19.70272,54.59073,8.470143,5.634359,11.23443,8.974862,,,,,,,,
169.5,7.559128,22.63639,54.16612,8.014404,4.842157,11.23314,9.334761,,,,,,,,
170,7.918432,25.6422,53.21688,7.570009,4.183515,11.168,9.715309,,,,,,,,
170.5,8.374308,28.62125,51.78201,7.160988,3.665563,11.03559,10.08964,,,,,,,,
171,8.913826,31.47679,49.91561,6.809339,3.288994,10.83569,10.432,,,,,,,,
171.5,9.522274,34.11975,47.68396,6.534433,3.048752,10.57138,10.71935,,,,,,,,
172,10.186,36.47348,45.16202,6.352561,2.935147,10.24898,10.93283,,,,,,,,
172.5,10.89471,38.47711,42.42977,6.276549,2.935255,9.877829,11.05892,,,,,,,,
173,11.64298,40.08727,39.5685,6.315422,3.034474,9.469768,11.09025,,,,,,,,
173.5,12.43074,41.27796,36.65725,6.474058,3.218054,9.038577,11.02596,,,,,,,,
174,13.26291,42.03894,33.76959,6.752882,3.472438,8.599223,10.87162,,,,,,,,
174.5,14.14833,42.3731,30.97091,7.147653,3.786279,8.167086,10.63877,,,,,,,,
175,15.09839,42.29343,28.31626,7.649399,4.151046,7.757162,10.34395,,,,,,,,
175.5,16.12597,41.82035,25.849,8.244619,4.561202,7.383333,10.00754,,,,,,,,
176,17.24503,40.97993,23.60014,8.915826,5.013976,7.057749,9.652296,,,,,,,,
176.5,18.471,39.80311,21.58838,9.642486,5.508822,6.790341,9.30178,,,,,,,,
177,19.82202,38.32609,19.82091,10.40238,6.046703,6.588529,8.978845,,,,,,,,
177.5,21.32052,36.59145,18.29471,11.17328,6.629314,6.457113,8.70419,,,,,,,,
178,22.99469,34.64953,16.99831,11.9349,7.258393,6.398338,8.495162,,,,,,,,
178.5,24.8792,32.55931,15.91373,12.67074,7.935211,6.412136,8.364835,,,,,,,,
179,27.01466,30.38826,15.01861,13.36975,8.660306,6.4965,8.321427,,,,,,,,
179.5,29.44546,28.21094,14.28809,14.02752,9.433468,6.647956,8.368088,,,,,,,,
180,32.21622,26.10598,13.6966,14.64668,10.25394,6.862071,8.503033,,,,,,,,
180.5,35.36697,24.15188,13.2192,15.23644,11.12076,7.133991,8.71999,,,,,,,,
181,38.9281,22.42196,12.83262,15.81123,12.03312,7.458941,9.0089,,,,,,,,
181.5,42.91555,20.97917,12.51585,16.3885,12.99075,7.832663,9.356796,,,,,,,,
182,47.32721,19.87143,12.25041,16.98596,13.99402,8.251778,9.748776,,,,,,,,
182.5,52.1409,19.12837,12.02037,17.61855,15.04398,8.714029,10.16902,,,,,,,,
183,57.31415,18.75966,11.81218,18.29568,16.14203,9.218411,10.60177,,,,,,,,
183.5,62.78563,18.75527,11.61449,19.01902,17.28942,9.765169,11.03217,,,,,,,,
184,68.47782,19.08754,11.41794,19.7813,18.48651,10.35567,11.44699,,,,,,,,
184.5,74.30065,19.71466,11.21505,20.56637,19.73199,10.99219,11.83519,,,,,,,,
185,80.15572,20.58497,11.0002,21.3505,21.02204,11.67754,12.18823,,,,,,,,
185.5,85.94072,21.64147,10.76973,22.10498,22.34964,12.41473,12.5003,,,,,,,,
186,91.5541,22.82613,10.52206,22.79958,23.70403,13.20646,12.76826,,,,,,,,
186.5,96.89959,24.08341,10.25776,23.40652,25.07056,14.05474,12.9916,,,,,,,,
187,101.8909,25.36292,9.979643,23.90431,26.43079,14.96046,13.17206,,,,,,,,
187.5,106.4561,26.62119,9.692586,24.28112,27.76302,15.92303,13.31335,,,,,,,,
188,110.5418,27.82257,9.40329,24.53687,29.04319,16.94015,13.42067,,,,,,,,
188.5,114.1164,28.9398,9.119817,24.68409,30.24608,18.00766,13.50024,,,,,,,,
189,117.1729,29.9542,8.851005,24.74707,31.34668,19.11955,13.55881,,,,,,,,
189.5,119.7296,30.85593,8.605787,24.75954,32.3218,20.26812,13.60313,,,,,,,,
190,121.8298,31.64407,8.392477,24.76115,33.15153,21.4442,13.63959,,,,,,,,
190.5,123.539,32.32677,8.218099,24.79311,33.82074,22.63756,13.67371,,,,,,,,
191,124.9406,32.92099,8.087801,24.89372,34.32024,23.83737,13.70994,,,,,,,,
191.5,126.1297,33.45193,8.004429,25.09412,34.64766,25.0327,13.75133,,,,,,,,
192,127.2056,33.95185,7.968277,25.41508,34.80796,26.21301,13.79948,,,,,,,,
192.5,128.2637,34.45823,7.977058,25.8649,34.81344,27.36866,13.85445,,,,,,,,
193,129.3871,35.01129,8.026059,26.43888,34.68332,28.49133,13.91488,,,,,,,,
193.5,130.6396,35.65106,8.108444,27.12015,34.44283,29.57433,13.97814,,,,,,,,
194,132.0591,36.41417,8.215686,27.88174,34.12186,30.61282,14.04057,,,,,,,,
194.5,133.6549,37.33081,8.338072,28.6896,33.75331,31.60393,14.09784,,,,,,,,
195,135.4081,38.42205,8.465237,29.50595,33.37105,32.5467,14.14525,,,,,,,,
195.5,137.2753,39.69794,8.586703,30.29273,33.00788,33.44198,14.17814,,,,,,,,
196,139.1969,41.15659,8.692394,31.01455,32.69338,34.29217,14.19225,,,,,,,,
196.5,141.1081,42.78425,8.773117,31.64098,32.45192,35.10091,14.18403,,,,,,,,
197,142.9516,44.55644,8.821027,32.1481,32.30102,35.8727,14.15092,,,,,,,,
197.5,144.6893,46.43996,8.830053,32.5191,32.25016,36.61248,14.09159,,,,,,,,
198,146.3111,48.39564,8.796278,32.74428,32.30019,37.32519,14.00604,,,,,,,,
198.5,147.8389,50.38139,8.718267,32.82065,32.44342,38.01528,13.89564,,,,,,,,
199,149.3235,52.35541,8.597318,32.75124,32.66445,38.68627,13.76315,,,,,,,,
199.5,150.8349,54.27915,8.437588,32.54447,32.94168,39.34028,13.61253,,,,,,,,
200,152.4474,56.11994,8.246067,32.21357,33.24939,39.97759,13.4488,,,,,,,,
200.5,154.2214,57.85299,8.032349,31.77606,33.56017,40.59623,13.27773,,,,,,,,
201,156.1857,59.46267,7.808213,31.25332,33.84751,41.19169,13.10558,,,,,,,,
201.5,158.3235,60.94306,7.586978,30.66992,34.0882,41.75668,12.93871,,,,,,,,
202,160.5658,62.29773,7.382677,30.05266,34.26431,42.28103,12.78327,,,,,,,,
202.5,162.7926,63.53869,7.209075,29.42917,34.3646,42.75176,12.64478,,,,,,,,
203,164.8435,64.6846,7.078637,28.82603,34.38497,43.15335,12.52783,,,,,,,,
203.5,166.5343,65.75842,7.001499,28.26653,34.32817,43.46823,12.43579,,,,,,,,
204,167.6775,66.78456,6.984577,27.76824,34.20257,43.67747,12.3706,,,,,,,,
204.5,168.1036,67.7858,7.030892,27.34081,34.02027,43.76168,12.33267,,,,,,,,
205,167.6788,68.78018,7.139207,26.98423,33.79479,43.70208,12.32087,,,,,,,,
205.5,166.3183,69.77832,7.304033,26.68806,33.53852,43.4817,12.3327,,,,,,,,
206,163.9926,70.78131,7.51603,26.43176,33.26047,43.08654,12.36447,,,,,,,,
206.5,160.7283,71.77948,7.762774,26.18635,32.9645,42.50677,12.41175,,,,,,,,
207,156.6045,72.75241,8.02983,25.91718,32.64833,41.73767,12.46977,,,,,,,,
207.5,151.7446,73.67,8.302039,25.58775,32.30346,40.78039,12.53394,,,,,,,,
208,146.3081,74.49487,8.564886,25.16392,31.91604,39.64234,12.60037,,,,,,,,
208.5,140.4803,75.18558,8.805822,24.61822,31.46866,38.33719,12.66634,,,,,,,,
209,134.4622,75.70063,9.01539,23.93346,30.94268,36.88453,12.7307,,,,,,,,
209.5,128.4596,76.00273,9.188059,23.10542,30.32105,35.30903,12.79413,,,,,,,,
210,122.6715,76.06281,9.322678,22.14403,29.59102,33.63936,12.85924,,,,,,,,
210.5,117.2779,75.8633,9.422521,21.073,28.74652,31.90682,12.93046,,,,,,,,
211,112.4267,75.40034,9.494919,19.92795,27.78992,30.14377,13.01382,,,,,,,,
211.5,108.2226,74.6846,9.550532,18.75324,26.73285,28.3821,13.11644,,,,,,,,
212,104.7175,73.74061,9.60235,17.59792,25.59612,26.65178,13.24599,,,,,,,,
212.5,101.9072,72.6047,9.664535,16.51141,24.40854,24.97956,13.41002,,,,,,,,
213,99.73253,71.32162,9.751213,15.53928,23.20501,23.38807,13.61525,,,,,,,,
213.5,98.08812,69.94054,9.875343,14.71976,22.02394,21.89511,13.86693,,,,,,,,
214,96.8368,68.51076,10.04774,14.08118,20.90434,20.51346,14.16828,,,,,,,,
214.5,95.82766,67.07767,10.27637,13.64062,19.88295,19.25093,14.52011,,,,,,,,
215,94.91549,65.67971,10.56585,13.40382,18.99164,18.11077,14.92062,,,,,,,,
215.5,93.97826,64.34643,10.91731,13.36603,18.25533,17.09227,15.36542,,,,,,,,
216,92.92984,63.09813,11.32845,13.51366,17.69058,16.19155,15.84776,,,,,,,,
216.5,91.72617,61.94694,11.79378,13.82641,17.305,15.40242,16.359,,,,,,,,
217,90.36422,60.89918,12.30507,14.27944,17.09731,14.71722,16.88914,,16.62699,,,,,,
217.5,88.87459,59.95851,12.85174,14.8454,17.05806,14.12758,17.42748,,17.1221,,,,,,
218,87.30944,59.12936,13.42138,15.49604,17.1708,13.62506,17.96337,,17.63686,,,,,,
218.5,85.72847,58.42001,14.00016,16.2033,17.41359,13.20172,18.48679,,18.15622,,,,,,
219,84.18554,57.8448,14.57319,16.93998,17.76054,12.85041,18.98895,,18.66567,,,,,,
219.5,82.71841,57.4251,15.12483,17.67996,18.18336,12.56507,19.46271,,19.15188,,,,,,
220,81.34299,57.1888,15.63896,18.3982,18.65277,12.34078,19.90282,,19.60323,,,,,,
220.5,80.05253,57.16841,16.09927,19.07068,19.13964,12.17377,20.30606,,20.01026,,,,,,
221,78.82119,57.39802,16.4896,19.67449,19.61595,12.06139,20.67114,,20.36614,,,,,,
221.5,77.61074,57.90936,16.79436,20.18811,20.05557,12.00194,20.99858,,20.66697,,,,,,
222,76.37863,58.72765,16.99906,20.59204,20.43488,11.99453,21.29037,,20.91196,,,,,,
222.5,75.08577,59.86765,17.09104,20.8697,20.73325,12.03886,21.54972,,21.10347,,,,,,
223,73.7028,61.33039,17.06015,21.00852,20.93355,12.13506,21.7807,,21.24688,,,,,,
223.5,72.21394,63.10118,16.89964,21.00108,21.02257,12.28343,21.98793,26.01523,21.35025,,,,,,
224,70.61824,65.14896,16.60689,20.84615,20.99138,12.48418,22.17632,26.03375,21.42375,,,,,,
224.5,68.9283,67.42726,16.18409,20.54941,20.83575,12.73723,22.35088,25.92795,21.47898,,,,,,
225,67.16732,69.87661,15.63872,20.12374,20.55633,13.04189,22.51652,25.69106,21.52803,,,,,,
225.5,65.36508,72.42838,14.98362,19.58903,20.15873,13.39665,22.67793,25.32087,21.58263,,,,,,
226,63.55375,75.00964,14.23683,18.97138,19.65338,13.79892,22.83949,24.81983,21.65313,,,,,,
226.5,61.76394,77.54863,13.42096,18.30182,19.0551,14.24489,23.00511,24.19492,21.7477,,,,,,
227,60.02154,79.98033,12.56221,17.61458,18.38244,14.72937,23.17812,23.4571,21.87158,,,,,,
227.5,58.34553,82.25158,11.68901,16.94504,17.65675,15.24572,23.36109,22.62073,22.02664,,,,,,
228,56.74691,84.32529,10.83053,16.32758,16.90104,15.78595,23.55559,21.70262,22.2112,,,,,,
228.5,55.2287,86.18316,10.01495,15.79345,16.13873,16.34075,23.76201,20.72109,22.42002,,,,,,
229,53.78694,87.82677,9.267846,15.36888,15.39237,16.89977,23.97934,19.69498,22.64476,,,,,,
229.5,52.41267,89.27662,8.610697,15.07351,14.68241,17.4519,24.20489,18.6427,22.87453,,,,,,
230,51.09444,90.56936,8.059699,14.91941,14.02609,17.98562,24.43426,17.58148,23.09667,,,,,,
230.5,49.82124,91.75334,7.62499,14.91056,13.43665,18.48942,24.66121,16.5267,23.29764,,,,,,
231,48.58528,92.88292,7.310338,15.04301,12.92271,18.95218,24.87781,15.49162,23.46388,,,,,,
231.5,47.38426,94.01223,7.113293,15.30552,12.48805,19.36363,25.07459,14.48717,23.58269,,,,,,
232,46.2225,95.18914,7.025818,15.68077,12.13176,19.71466,25.24096,13.52207,23.6429,,,,,,
232.5,45.1109,96.44996,7.035293,16.14689,11.84861,19.9977,25.36567,12.60304,23.63543,,,,,,
233,44.06546,97.81577,7.125799,16.6792,11.62978,20.20686,25.43741,11.73521,23.55361,,,,,,
233.5,43.10488,99.29064,7.279561,17.252,11.46367,20.33816,25.44543,10.92246,23.39339,,,,,,
234,42.24752,100.8619,7.478407,17.84031,11.33698,20.38948,25.38027,10.1679,23.15331,,,,,,
234.5,41.50853,102.502,7.705114,18.42125,11.23572,20.36054,25.23432,9.474161,22.8343,,,,,,
235,40.89767,104.1727,7.944547,18.97519,11.14618,20.25274,25.00239,8.843702,22.43951,,,,,,
235.5,40.41817,105.8288,8.184499,19.48639,11.05588,20.06891,24.68212,8.278938,21.97391,,,,,,
236,40.0671,107.4227,8.416178,19.94324,10.95422,19.81306,24.27416,7.7823,21.44396,,,,,,
236.5,39.83682,108.9091,8.634347,20.33816,10.83299,19.49,23.78227,7.356164,20.8572,,,,,,
237,39.71743,110.2473,8.837132,20.66707,10.68663,19.10508,23.21309,7.002684,20.22185,,,,,,
237.5,39.6993,111.4036,9.02555,20.92874,10.5122,18.66386,22.57584,6.723572,19.54648,,,,,,
238,39.77538,112.3517,9.202818,21.12394,10.30924,18.17184,21.88176,6.519863,18.83964,,,,,,
238.5,39.94272,113.0729,9.373551,21.25473,10.07935,17.6343,21.14352,6.391706,18.10955,,,,,,
239,40.20304,113.5547,9.542912,21.32369,9.825825,17.05612,20.37447,6.33821,17.36382,,,,,,
239.5,40.5623,113.7901,9.715804,21.33343,9.553067,16.44179,19.58792,6.357366,16.60927,,,,,,
240,41.02986,113.7759,9.896179,21.28624,9.266198,15.79538,18.79648,6.44605,15.85173,,,,,,
240.5,41.61725,113.512,10.0865,21.18403,8.970661,15.12067,18.01138,6.600093,15.09595,,,,,,
241,42.33701,113.0004,10.28738,21.02833,8.671962,14.42128,17.24204,6.814411,14.3456,,,,,,
241.5,43.20153,112.2444,10.49746,20.82059,8.375552,13.70088,16.49571,7.083169,13.6033,,,,,,
242,44.22195,111.2481,10.71341,20.56238,8.086809,12.96331,15.7773,7.399945,12.87079,,,,,,
242.5,45.40679,110.0153,10.93016,20.25579,7.811127,12.21277,15.08937,7.757888,12.14912,,,,,,
243,46.76027,108.5489,11.14123,19.90366,7.554047,11.45395,14.43234,8.149836,11.43892,,,,,,
243.5,48.28029,106.8501,11.3392,19.50981,7.321378,10.69205,13.80471,8.568393,10.74066,,,,,,
244,49.95604,104.9179,11.51622,19.07911,7.119273,9.932775,13.20354,9.005957,10.05502,,,,,,
244.5,51.76581,102.7489,11.66456,18.61745,6.954201,9.182221,12.62485,9.454738,9.383091,,,,,,
245,53.67555,100.338,11.7771,18.13161,6.832806,8.446716,12.06413,9.906753,8.726645,,,,,,
245.5,55.6386,97.67934,11.84783,17.62909,6.76165,7.73258,11.51679,10.35385,8.088258,,,,,,
246,57.59706,94.76859,11.87225,17.11779,6.746854,7.045861,10.97864,10.78779,7.471371,,,,,,
246.5,59.48498,91.60523,11.84758,16.60582,6.793677,6.392059,10.44617,11.20035,6.880246,,,,,,
247,61.23302,88.19536,11.77293,16.10114,6.906085,5.775861,9.916848,11.58359,6.31983,,,,,,
247.5,62.77401,84.55425,11.6493,15.61133,7.086379,5.200925,9.38931,11.93009,5.79554,,,,,,
248,64.04868,80.70851,11.47942,15.14333,7.334903,4.669726,8.8634,12.23339,5.312985,,,,,,
248.5,65.01068,76.69718,11.26753,14.70316,7.64988,4.183487,8.340178,12.48833,4.877662,,,,,,
249,65.63014,72.57182,11.019,14.29567,8.027383,3.742204,7.821845,12.69145,4.494643,,,,,,
249.5,65.89556,68.39513,10.73998,13.92434,8.461434,3.34476,7.31161,12.84137,4.16827,,,,,,
250,65.81355,64.23836,10.43696,13.59109,8.9442,2.989114,6.813538,12.93899,3.901921,,,,,,
250.5,65.40699,60.17757,10.11639,13.29613,9.466257,2.672547,6.332375,12.98758,3.697832,,,,,,
251,64.71174,56.28906,9.784385,13.03796,10.01688,2.391947,5.873372,12.99279,3.557012,,,,,,
251.5,63.77257,52.64442,9.446406,12.81342,10.58431,2.1441,5.442112,12.96237,3.479244,,,,,,
252,62.63885,49.3058,9.107153,12.61781,11.15603,1.925958,5.044337,12.9058,3.463186,,,,,,
252.5,61.36035,46.32169,8.770468,12.4452,11.71892,1.734874,4.685789,12.83375,3.506561,,,,,,
253,59.9836,43.72388,8.439359,12.2888,12.25947,1.568761,4.372048,12.7574,3.606408,,,,,,
253.5,58.54902,41.5257,8.116072,12.1413,12.76392,1.426188,4.10836,12.68781,3.759387,,,,,,
254,57.08898,39.72178,7.80221,11.99541,13.21843,1.306392,3.899472,12.63519,3.962085,,,,,,
254.5,55.62708,38.28947,7.49887,11.84424,13.60933,1.209225,3.74945,12.60828,4.211307,,,,,,
255,54.1785,37.19151,7.20678,11.68164,13.92344,1.135025,3.661493,12.61386,4.504327,,,,,,
255.5,52.75147,36.37985,6.926419,11.50256,14.14851,1.084448,3.637744,12.65638,4.83906,,,,,,
256,51.34972,35.80013,6.658108,11.30322,14.27377,1.05827,3.679116,12.73785,5.214144,,,,,,
256.5,49.97546,35.39625,6.402085,11.08128,14.29056,1.057179,3.785133,12.85784,5.628911,,,,,,
257,48.63253,35.11465,6.158534,10.83594,14.193,1.08159,3.953811,13.01373,6.083263,,,,,,
257.5,47.32906,34.9079,5.927613,10.56794,13.9786,1.131473,4.181582,13.20113,6.577454,,,,,,
258,46.07923,34.73734,5.709469,10.27955,13.64886,1.206229,4.463287,13.41434,7.111804,,,,,,
258.5,44.90356,34.57448,5.504238,9.974514,13.20957,1.304615,4.792244,13.64699,7.686365,,,,,,
259,43.82768,34.40128,5.312068,9.65795,12.67105,1.424716,5.160387,13.89257,8.300589,,,,,,
259.5,42.87978,34.20943,5.133129,9.336195,12.04793,1.563976,5.558489,14.145,8.953015,,,,,,
260,42.08704,33.99876,4.967636,9.016606,11.35876,1.719268,5.97645,14.39901,9.641023,,,,,,
260.5,41.4718,33.77518,4.815862,8.707286,10.62528,1.886998,6.403656,14.65048,10.36067,,,,,,
261,41.04805,33.54851,4.678153,8.416749,9.871397,2.063247,6.82938,14.89652,11.10666,,,,,,
261.5,40.81905,33.33034,4.554929,8.153507,9.122121,2.243906,7.243196,15.13545,11.87237,,,,,,
262,40.77647,33.13229,4.446667,7.925609,8.402258,2.424831,7.635408,15.36655,12.65006,,,,,,
262.5,40.90108,32.96461,4.353878,7.740137,7.735179,2.601989,7.997438,15.58973,13.43113,,,,,,
263,41.16494,32.83537,4.277071,7.60271,7.141666,2.771577,8.322166,15.80512,14.20648,,,,,,
263.5,41.53441,32.74995,4.216704,7.517046,6.638961,2.930142,8.604183,16.01259,14.96685,,,,,,
264,41.97355,32.71087,4.173152,7.484595,6.240072,3.074654,8.839953,16.21133,15.70326,,,,,,
264.5,42.44715,32.71788,4.146667,7.504337,5.953378,3.202575,9.027859,16.3995,16.40733,,,,,,
265,42.923,32.76809,4.137374,7.572726,5.782562,3.311886,9.168126,16.57404,17.07162,,,,,,
265.5,43.37313,32.85632,4.145268,7.683857,5.72684,3.401113,9.262635,16.73066,17.68981,,,,,,
266,43.77416,32.97541,4.170242,7.829843,5.781456,3.469319,9.314641,16.86393,18.25689,,,,,,
266.5,44.10692,33.11679,4.212123,8.001385,5.938406,3.516099,9.328417,16.96767,18.76915,,,,,,
267,44.35575,33.27116,4.270714,8.1885,6.187285,3.541559,9.308845,17.0354,19.22415,,,,,,
267.5,44.50775,33.42949,4.345843,8.381294,6.516207,3.546296,9.261001,17.06083,19.62058,,,,,,
268,44.55236,33.58407,4.437399,8.570736,6.912719,3.531376,9.18976,17.0385,19.95805,5.398144,,,,,
268.5,44.48133,33.72978,4.545369,8.749327,7.364647,3.498317,9.099466,16.96425,20.23689,5.083357,,,,,
269,44.28891,33.86528,4.669852,8.911577,7.860812,3.449076,8.99368,16.83569,20.4579,4.745462,,,,,
269.5,43.97214,33.99388,4.811064,9.054226,8.391592,3.386025,8.875028,16.65242,20.62211,4.390037,,,,,
270,43.53115,34.12413,4.969324,9.17619,8.949282,3.31194,8.745163,16.41613,20.73061,4.024168,,,,,
270.5,42.96916,34.26974,5.145022,9.278255,9.52827,3.22997,8.60484,16.13056,20.78437,3.656196,,,,,
271,42.2923,34.44888,5.338566,9.36257,10.12501,3.143595,8.454086,15.8012,20.78416,3.295376,,,,,
271.5,41.50918,34.68277,5.550305,9.43202,10.73781,3.056568,8.292434,15.43491,20.73047,2.951468,,,,,
272,40.6303,34.99379,5.780431,9.489563,11.36645,2.972826,8.119215,15.03949,20.62353,2.634279,,,,,
272.5,39.66748,35.40318,6.028859,9.537631,12.01173,2.89639,7.933846,14.62316,20.4634,2.353197,,,,,
273,38.63333,35.92868,6.295099,9.577677,12.67485,2.831237,7.736102,14.19415,20.25002,2.116734,,,,,
273.5,37.54084,36.58246,6.578099,9.609921,13.35679,2.781158,7.526338,13.76031,19.9834,1.932122,,,,,
274,36.40319,37.36946,6.876105,9.63331,14.05782,2.749615,7.305637,13.32883,19.6638,1.80497,,,,,
274.5,35.23358,38.28659,7.186539,9.645679,14.77696,2.73959,7.07586,12.90611,19.29183,1.739023,,,,,
275,34.04504,39.32272,7.505927,9.644068,15.51164,2.753454,6.839615,12.49773,18.86874,1.736007,,,,,
275.5,32.85016,40.4595,7.829876,9.625136,16.25755,2.79285,6.600137,12.10847,18.39646,1.7956,,,,,
276,31.66064,41.67307,8.153125,9.585602,17.00857,2.858619,6.361091,11.74251,17.87781,1.915491,,,,,
276.5,30.48677,42.93606,8.469689,9.522654,17.75694,2.950755,6.126331,11.4035,17.31653,2.09154,,,,,
277,29.33686,44.22001,8.77308,9.434288,18.49349,3.068407,5.899633,11.09472,16.71725,2.318025,,,,,
277.5,28.21688,45.4975,9.056615,9.319528,19.20795,3.20993,5.684439,10.81918,16.08546,2.587946,,,,,
278,27.1303,46.74399,9.31377,9.178529,19.88938,3.372973,5.483622,10.57961,15.42734,2.893366,,,,,
278.5,26.07818,47.93899,9.538565,9.012576,20.52646,3.5546,5.299311,10.37841,14.74955,3.225787,,,,,
279,25.05963,49.06653,9.725938,8.823972,21.10788,3.751454,5.132781,10.21758,14.05898,3.576512,,,,,
279.5,24.07243,50.11492,9.872073,8.615877,21.62253,3.959925,4.984417,10.09851,13.36247,3.937004,,,,,
280,23.11387,51.07591,9.974644,8.392109,22.05976,4.176335,4.853742,10.02182,12.66654,4.299206,,,,,
280.5,22.1815,51.94359,10.03295,8.156946,22.40948,4.397112,4.739524,9.987214,11.97711,4.655817,,,,,
281,21.27382,52.71315,10.04792,7.914938,22.6624,4.618968,4.63992,9.993325,11.29935,5.00052,,,,,
281.5,20.39068,53.37995,10.02203,7.670755,22.81013,4.839038,4.552669,10.03772,10.63753,5.328153,,,,,
282,19.53362,53.93895,9.9591,7.429087,22.84551,5.055001,4.475291,10.11697,9.995016,5.634811,,,,,
282.5,18.70599,54.38475,9.86401,7.194595,22.76292,5.265156,4.40529,10.22677,9.374338,5.917897,,,,,
283,17.91297,54.71222,9.742414,6.971926,22.55867,5.46846,4.340336,10.36229,8.777355,6.176106,,,,,
283.5,17.16152,54.91747,9.600442,6.765773,22.23148,5.664528,4.278405,10.51845,8.205467,6.409361,,,,,
284,16.4602,54.99911,9.444456,6.580959,21.78293,5.853582,4.217881,10.69035,7.659886,6.618691,,,,,
284.5,15.81896,54.95946,9.280878,6.422533,21.21782,6.03637,4.157608,10.87368,7.141893,6.806068,,,,,
285,15.24883,54.80536,9.116101,6.295846,20.5445,6.214042,4.096897,11.06509,6.653079,6.974217,,,,,
285.5,14.76149,54.54853,8.956475,6.206546,19.77492,6.387997,4.035495,11.26251,6.195517,7.126388,,,,,
286,14.36868,54.20525,8.808351,6.160467,18.92456,6.559718,3.973514,11.46535,5.771853,7.266125,,,,,
286.5,14.08165,53.79545,8.678161,6.163382,18.012,6.730592,3.911349,11.67449,5.385312,7.397032,,,,,
287,13.91057,53.34126,8.572466,6.220594,17.05838,6.901737,3.849575,11.89223,5.039606,7.522547,,,,,
287.5,13.86404,52.86531,8.497962,6.336386,16.08657,7.073852,3.788847,12.12197,4.738754,7.645741,,,,,
288,13.94875,52.389,8.461407,6.5134,15.12018,7.247087,3.72981,12.36785,4.486833,7.769154,,,,,
288.5,14.16924,51.93092,8.469435,6.751998,14.18254,7.420962,3.673028,12.63414,4.287679,7.894663,,,,,
289,14.52783,51.50582,8.528274,7.049707,13.2956,7.59433,3.618926,12.92475,4.144583,8.023409,,,,,
289.5,15.02474,51.12404,8.643385,7.400847,12.47894,7.765394,3.567757,13.24258,4.060003,8.15576,,,,,
290,15.65831,50.79173,8.819043,7.796441,11.74886,7.931777,3.519588,13.58902,4.035313,8.291341,,,,,
290.5,16.42532,50.51154,9.057929,8.224464,11.11767,8.090637,3.474304,13.96353,4.070615,8.429092,,,,,
291,17.32147,50.28379,9.36077,8.670455,10.59322,8.238825,3.431629,14.36345,4.164635,8.567369,,,,,
291.5,18.34194,50.10793,9.726085,9.118482,10.17864,8.373068,3.391157,14.78389,4.314705,8.704077,,,,,
292,19.48208,49.98387,10.15007,9.552359,9.872315,8.490169,3.352392,15.21794,4.516811,8.836813,,,,,
292.5,20.73805,49.91311,10.62667,9.957013,9.668217,8.587202,3.314794,15.65705,4.765736,8.963016,,,,,
293,22.10734,49.89947,11.14776,10.31982,9.556391,8.661693,3.277825,16.09151,5.055242,9.080114,,,,,
293.5,23.58902,49.94928,11.70362,10.63181,9.523699,8.711774,3.240992,16.51119,5.378314,9.185652,,,,,
294,25.18364,50.07094,12.28341,10.88849,9.554724,8.736293,3.203887,16.9062,5.727429,9.277393,,,,,
294.5,26.89258,50.27395,12.8758,11.09037,9.632803,8.734883,3.166221,17.26759,6.09483,9.3534,,,,,
295,28.71699,50.56746,13.46963,11.24281,9.741104,8.707982,3.127856,17.58799,6.472798,9.412076,,,,,
295.5,30.6563,50.95871,14.05455,11.3556,9.863649,8.656795,3.088817,17.86207,6.853905,9.452184,,,,,
296,32.70665,51.45134,14.62154,11.44192,9.986238,8.583222,3.049309,18.08684,7.231248,9.472829,,,,,
296.5,34.85947,52.0441,15.16336,11.51705,10.09717,8.489731,3.009711,18.2617,7.598631,9.473426,,,,,
297,37.10049,52.73002,15.6748,11.59702,10.18771,8.379213,2.970563,18.38827,7.950718,9.453654,,,,,
297.5,39.40952,53.49615,16.15279,11.69705,10.25233,8.254805,2.932545,18.47013,8.283135,9.413399,,,,,
298,41.76115,54.32399,16.59624,11.83035,10.28861,8.119711,2.896436,18.51224,8.592518,9.352713,,,,,
298.5,44.12625,55.19048,17.00582,12.00708,10.2969,7.977029,2.863073,18.52042,8.876516,9.271769,,,,,
299,46.47429,56.06954,17.38346,12.23377,10.27982,7.829577,2.833301,18.5007,9.133733,9.170844,,,,,
299.5,48.7759,56.93376,17.73187,12.5131,10.24149,7.679755,2.807917,18.4587,9.363651,9.050304,,,,,
300,51.00544,57.75612,18.0538,12.84409,10.18688,7.529434,2.787629,18.39916,9.566505,8.910617,,,,,
300.5,53.14282,58.51153,18.35155,13.22261,10.12099,7.379884,2.773008,18.32554,9.743146,8.752386,,,,,
301,55.17458,59.17793,18.62629,13.6421,10.04838,7.231751,2.764465,18.23982,9.8949,8.576385,,,,,
301.5,57.09361,59.73689,18.87771,14.09438,9.972628,7.085086,2.762239,18.14245,10.02344,8.383607,,,,,
302,58.89795,60.17386,19.10373,14.57052,9.896187,6.939414,2.766397,18.03245,10.13067,8.175295,,,,,
302.5,60.5886,60.47795,19.30052,15.06157,9.82031,6.793845,2.77686,17.90769,10.21867,7.952987,,,,,
303,62.16694,60.64163,19.46272,15.55916,9.745196,6.647216,2.793443,17.76526,10.2896,7.718524,,,,,
303.5,63.63236,60.66038,19.58402,16.05598,9.67025,6.498269,2.815899,17.60186,10.34571,7.474056,,,,,
304,64.98042,60.53263,19.65785,16.546,9.594404,6.345821,2.843982,17.41428,10.38932,7.22202,,,,,
304.5,66.20225,60.25998,19.67834,17.02464,9.516442,6.188943,2.877505,17.19977,10.42286,6.965091,,,,,
305,67.28507,59.84772,19.64133,17.48883,9.435293,6.027102,2.916395,16.95642,10.44882,6.706124,,,,,
305.5,68.21402,59.30545,19.54538,17.93693,9.350227,5.860282,2.960729,16.68342,10.4698,6.448074,,,,,
306,68.97465,58.64775,19.39252,18.36866,9.260963,5.689038,3.010747,16.38117,10.4884,6.193908,,,,,
306.5,69.55576,57.89438,19.18889,18.78486,9.16768,5.514506,3.066848,16.05133,10.50715,5.946521,,,,,
307,69.95165,57.06986,18.9449,19.18729,9.070955,5.338354,3.129544,15.69674,10.52842,5.708649,10.16641,,,,
307.5,70.16347,56.20225,18.67496,19.57819,8.971648,5.162683,3.199398,15.32125,10.55419,5.482793,10.07091,,,,
308,70.19899,55.32104,18.39676,19.95969,8.870768,4.989888,3.276933,14.92945,10.58593,5.271161,9.963112,,,,
308.5,70.07096,54.4543,18.13011,20.33323,8.769352,4.822483,3.362527,14.52636,10.62438,5.07563,9.841206,,,,
309,69.79422,53.62539,17.89541,20.69869,8.668366,4.662927,3.456301,14.11713,10.6694,4.897726,9.703577,,,,
309.5,69.38218,52.8498,17.71182,21.0537,8.568629,4.51345,3.558014,13.70666,10.71985,4.738631,9.548919,,,,
310,68.84342,52.13238,17.59551,21.39291,8.470744,4.375898,3.666966,13.29932,10.77353,4.599209,9.376339,,,,
310.5,68.1792,51.46583,17.55785,21.70755,8.37505,4.251619,3.781941,12.89864,10.82724,4.480044,9.185419,,,,
311,67.38249,50.83048,17.60407,21.98534,8.281569,4.14139,3.901183,12.50716,10.87688,4.381492,8.976245,,,,
311.5,66.43889,50.19568,17.73231,22.21082,8.189969,4.045387,4.022419,12.12625,10.91771,4.303729,8.749401,,,,
312,65.32937,49.52273,17.93324,22.36619,8.099511,3.963213,4.142922,11.7561,10.94461,4.246801,8.505938,,,,
312.5,64.03452,48.76897,18.19046,22.43255,8.009015,3.89396,4.259623,11.39577,10.95245,4.210669,8.247329,,,,
313,62.53938,47.89251,18.48149,22.39154,7.916844,3.836305,4.369256,11.04327,10.93648,4.195237,7.975415,,,,
313.5,60.83811,46.85699,18.77931,22.2271,7.820936,3.788633,4.468529,10.69586,10.89269,4.200364,7.692341,,,,
314,58.93755,45.63576,19.05443,21.92725,7.718886,3.749165,4.554304,10.35025,10.81812,4.22586,7.400496,,,,
314.5,56.85901,44.21486,19.27712,21.48558,7.608108,3.716088,4.623766,10.00291,10.71115,4.271475,7.102454,,,,
315,54.63798,42.59459,19.41974,20.90237,7.486041,3.68767,4.674589,9.650473,10.57165,4.336859,6.800918,,,,
315.5,52.32177,40.78933,19.45878,20.18501,7.35043,3.662356,4.705055,9.289967,10.40098,4.421533,6.498661,,,,
316,49.96543,38.82597,19.37657,19.34782,7.199608,3.638839,4.714143,8.919144,10.20198,4.524844,6.19846,,,,
316.5,47.62662,36.74106,19.16241,18.41117,7.032767,3.61611,4.701571,8.536686,9.978749,4.645929,5.903033,,,,
317,45.36031,34.5772,18.81305,17.40003,6.850163,3.59347,4.667782,8.142355,9.736357,4.78368,5.614972,,,,
317.5,43.214,32.37919,18.33249,16.34212,6.653231,3.570532,4.6139,7.737039,9.480521,4.936728,5.336682,,,,
318,41.22421,30.1904,17.7312,15.26592,6.444585,3.547199,4.541647,7.322722,9.21722,5.103434,5.070323,,,,
318.5,39.41458,28.04976,17.02481,14.19867,6.22788,3.523623,4.453236,6.902364,8.95232,5.281905,4.817763,,,,
319,37.79557,25.98961,16.23245,13.16469,6.007573,3.50016,4.351255,6.479707,8.691233,5.470026,4.580538,,,,
319.5,36.36594,24.03455,15.37495,12.18414,5.788596,3.477319,4.238562,6.059045,8.43863,5.665506,4.35983,,,,
320,35.11524,22.20125,14.47318,11.27234,5.575998,3.455706,4.118184,5.644969,8.198246,5.865943,4.156457,,,,
320.5,34.0271,20.49908,13.54644,10.43967,5.374601,3.435978,3.993247,5.242109,7.972766,6.068898,3.97088,,,,
321,33.08267,18.93124,12.61142,9.692031,5.188739,3.418797,3.86693,4.854901,7.763823,6.271972,3.803214,,,,
321.5,32.26361,17.49642,11.6815,9.031664,5.02212,3.404783,3.742448,4.487401,7.572083,6.472889,3.653269,,,,
322,31.55448,16.19045,10.76651,8.458302,4.877842,3.394493,3.62306,4.143131,7.3974,6.669564,3.520587,,,,
322.5,30.94416,15.00793,9.873127,7.970372,4.758547,3.388396,3.512106,3.824991,7.239038,6.860169,3.404496,,,,
323,30.42622,13.94374,9.005514,7.56614,4.666696,3.386872,3.413046,3.535223,7.095914,7.043172,3.304162,,,,
323.5,29.99852,12.99403,8.166373,7.244634,4.604902,3.390217,3.329505,3.275416,6.96684,7.217362,3.218633,,,,
324,29.66203,12.15696,7.358136,7.006231,4.576275,3.398663,3.265308,3.046554,6.850736,7.381852,3.146882,,,,
324.5,29.41939,11.43288,6.584203,6.852868,4.584695,3.412408,3.224481,2.849095,6.746799,7.536051,3.087837,,,,
325,29.2734,10.82423,5.850081,6.787886,4.634957,3.431649,3.211222,2.683051,6.654607,7.679635,3.040406,,,,
325.5,29.22583,10.33494,5.164312,6.815537,4.732751,3.456619,3.229826,2.548064,6.574157,7.812478,3.003484,,,,
326,29.27663,9.969615,4.539079,6.940276,4.884454,3.487614,3.284566,2.443463,6.505832,7.934586,2.975961,2.683125,,,
326.5,29.42376,9.732476,3.990449,7.165903,5.096733,3.525002,3.379527,2.368318,6.450299,8.046015,2.956708,2.666722,,,
327,29.6633,9.626188,3.538175,7.494694,5.375986,3.569214,3.518403,2.321455,6.408376,8.146801,2.944573,2.66477,,,
327.5,29.98981,9.650729,3.20509,7.926607,5.727673,3.620709,3.704269,2.301471,6.380853,8.236885,2.938373,2.677186,,,
328,30.39655,9.802425,3.016089,8.458648,6.155613,3.679914,3.93933,2.306724,6.368324,8.316063,2.93689,2.703663,,,
328.5,30.87543,10.07328,2.996784,9.084458,6.661305,3.747143,4.224687,2.335318,6.371031,8.383947,2.938875,2.743668,,,
329,31.4165,10.45065,3.171897,9.794167,7.243358,3.822494,4.560105,2.385079,6.388729,8.439954,2.943062,2.796441,,,
329.5,32.00689,10.9174,3.563523,10.57451,7.897099,3.905748,4.943845,2.45355,6.420602,8.483325,2.948187,2.861002,,,
330,32.62963,11.45241,4.189375,11.40915,8.614407,3.996264,5.372542,2.537995,6.465217,8.513163,2.953019,2.936167,,,
330.5,33.26235,12.03157,5.061151,12.2792,9.383788,4.092903,5.841161,2.635413,6.520547,8.528498,2.956392,3.020567,,,
331,33.87666,12.62907,6.183168,13.16388,10.19071,4.193975,6.343036,2.742582,6.584011,8.528378,2.95724,3.11268,,,
331.5,34.4382,13.21895,7.551384,14.04125,11.01817,4.297223,6.869996,2.856113,6.652568,8.511961,2.954635,3.210869,,,
332,34.9079,13.77678,9.152905,14.88899,11.84743,4.39987,7.412567,2.97254,6.72283,8.478634,2.947812,3.313428,,,
332.5,35.2444,14.28123,10.96606,15.68518,12.6589,4.498708,7.960266,3.08841,6.791202,8.428104,2.9362,3.418626,,,
333,35.40742,14.71555,12.96105,16.40901,13.43305,4.590232,8.501951,3.200389,6.854021,8.360503,2.919435,3.524758,,,
333.5,35.36169,15.06864,15.10116,17.04151,14.15131,4.67081,9.026212,3.305372,6.907701,8.276453,2.897371,3.6302,,,
334,35.08084,15.3357,17.3445,17.56607,14.79691,4.73688,9.521797,3.400579,6.948858,8.177125,2.870082,3.733455,,,
334.5,34.55069,15.51845,19.646,17.96899,15.35553,4.785139,9.97802,3.483647,6.974429,8.064247,2.837853,3.833202,,,
335,33.77138,15.62471,21.95977,18.23988,15.81583,4.812739,10.38515,3.552692,6.981761,7.940092,2.801166,3.92833,,,
335.5,32.75794,15.66756,24.2413,18.37192,16.16974,4.81744,10.73477,3.606355,6.968693,7.807422,2.760682,4.017973,,,
336,31.53921,15.6641,26.44959,18.36201,16.41252,4.797725,11.02003,3.643818,6.933598,7.669397,2.717218,4.101522,,,
336.5,30.15529,15.63402,28.54895,18.21084,16.54268,4.752876,11.23586,3.664803,6.875414,7.529464,2.671719,4.178636,,,
337,28.65394,15.59809,30.51025,17.92274,16.56169,4.682984,11.37907,3.669551,6.793642,7.39121,2.625231,4.249228,,,
337.5,27.08637,15.57667,32.31162,17.50548,16.4736,4.588925,11.4484,3.658767,6.68832,7.258211,2.578872,4.313442,,,
338,25.50292,15.58859,33.93862,16.96984,16.28459,4.47229,11.44443,3.633567,6.559978,7.133875,2.5338,4.37162,,,
338.5,23.9493,15.65025,35.38382,16.3292,16.00252,4.33528,11.36949,3.595393,6.409582,7.021283,2.491183,4.424258,,,
339,22.46366,15.77525,36.64587,15.59891,15.63648,4.180588,11.22745,3.545934,6.238477,6.923049,2.452172,4.47195,,,
339.5,21.0748,15.97433,37.72832,14.79573,15.19642,4.011276,11.0235,3.487042,6.048331,6.841206,2.417863,4.51533,,,
340,19.80166,16.25569,38.63827,13.93722,14.69291,3.830642,10.7639,3.42065,5.841078,6.777115,2.389271,4.555015,,,
340.5,18.65394,16.62558,39.38498,13.0411,14.13691,3.642104,10.45572,3.348698,5.618889,6.731413,2.367296,4.591554,,,
341,17.63377,17.08885,39.97868,12.12477,13.53965,3.449091,10.10659,3.27306,5.384143,6.703997,2.352692,4.625373,,,
341.5,16.73793,17.64957,40.42965,11.20479,12.91253,3.254955,9.724446,3.195486,5.139415,6.694051,2.346037,4.656746,,,
342,15.96062,18.31147,40.7477,10.29657,12.26714,3.062892,9.317309,3.117551,4.887461,6.700107,2.347704,4.685763,,,
342.5,15.29594,19.07808,40.942,9.414008,11.61512,2.875878,8.893105,3.040613,4.631216,6.720135,2.357843,4.712326,,,
343,14.74016,19.95269,41.02122,8.569293,10.96807,2.69662,8.459489,2.965781,4.373777,6.751659,2.37635,4.736144,,,
343.5,14.29319,20.93793,40.99406,7.772707,10.33741,2.527503,8.023705,2.893901,4.118361,6.79189,2.402861,4.756754,,,
344,13.95928,22.03513,40.86982,7.032482,9.73407,2.370548,7.592469,2.825545,3.868259,6.837867,2.436733,4.773542,,,
344.5,13.74692,23.24365,40.65914,6.354692,9.168214,2.227384,7.171863,2.761021,3.626765,6.886594,2.477046,4.78578,,,
345,13.66802,24.56001,40.3745,5.743174,8.648829,2.09922,6.767252,2.700398,3.397094,6.935168,2.522613,4.792671,,,
345.5,13.73667,25.97723,40.03068,5.199502,8.183323,1.986829,6.383214,2.643545,3.182278,6.980891,2.572,4.793387,,,
346,13.96751,27.48423,39.64482,4.723043,7.777135,1.890552,6.023474,2.590185,2.985052,7.02136,2.623557,4.78712,,,
346.5,14.37401,29.06556,39.23625,4.311107,7.43342,1.810306,5.690863,2.539951,2.807749,7.054525,2.675461,4.77312,,,
347,14.9668,30.70145,38.8259,3.959219,7.152813,1.745608,5.38728,2.492458,2.652191,7.07873,2.725772,4.750734,,,
347.5,15.75212,32.36822,38.43553,3.661516,6.933364,1.695612,5.113681,2.447354,2.519614,7.092711,2.772491,4.719435,,,
348,16.73057,34.03903,38.08666,3.411231,6.77062,1.659155,4.870073,2.404369,2.41061,7.095581,2.813632,4.67885,,,
348.5,17.89628,35.68496,37.79944,3.201258,6.657907,1.634815,4.655551,2.363345,2.325108,7.086787,2.847289,4.628768,,,
349,19.23644,37.2763,37.59144,3.024766,6.586766,1.620981,4.468346,2.324239,2.262388,7.066056,2.871706,4.569159,,,
349.5,20.73143,38.78399,37.47654,2.875804,6.547508,1.615921,4.305918,2.287114,2.221126,7.033336,2.885348,4.500171,,,
350,22.35544,40.18101,37.46403,2.749822,6.529842,1.61786,4.165066,2.252109,2.199471,6.98873,2.886955,4.422132,,,
350.5,24.07749,41.4437,37.55788,2.644044,6.523524,1.62504,4.04207,2.219391,2.195147,6.932431,2.875593,4.335542,,,
351,25.86287,42.55285,37.75636,2.557668,6.518961,1.635787,3.932861,2.1891,2.205575,6.864676,2.850689,4.241063,,,
351.5,27.67465,43.49452,38.05203,2.491863,6.507694,1.648563,3.8332,2.161304,2.228008,6.785704,2.812048,4.139507,,,
352,29.47529,44.26056,38.43193,2.449562,6.482738,1.662014,3.738878,2.135957,2.259652,6.695735,2.75986,4.031824,,,
352.5,31.2281,44.84879,38.87826,2.435071,6.438757,1.675004,3.645915,2.112874,2.297786,6.594959,2.69469,3.91908,,,
353,32.89857,45.26283,39.36921,2.453519,6.372079,1.686637,3.550746,2.09172,2.339859,6.483546,2.617457,3.802444,,,
353.5,34.45569,45.5117,39.88,2.510241,6.280585,1.696279,3.450392,2.072011,2.38358,6.361655,2.529403,3.683163,,,
354,35.873,45.60915,40.38417,2.610143,6.163502,1.703553,3.342598,2.053145,2.426969,6.229463,2.432054,3.56254,,,
354.5,37.12979,45.57287,40.85489,2.757101,6.021143,1.708339,3.225925,2.034432,2.468407,6.087194,2.327173,3.44191,,,
355,38.21185,45.42356,41.26622,2.953493,5.85466,1.710755,3.099806,2.015143,2.506648,5.935143,2.216712,3.322606,,,
355.5,39.1122,45.18396,41.59441,3.199877,5.665856,1.711133,2.964545,1.994569,2.540814,5.773709,2.10275,3.20593,,,
356,39.83124,44.8778,41.81892,3.494869,5.457096,1.709977,2.821258,1.97207,2.57038,5.603403,1.987446,3.093116,,,
356.5,40.37631,44.5288,41.92333,3.835194,5.231307,1.707922,2.671782,1.947135,2.595134,5.42487,1.872984,2.9853,,,
357,40.76079,44.15969,41.89584,4.215927,4.992075,1.705681,2.518525,1.919434,2.615139,5.238882,1.761519,2.883486,16.45275,,
357.5,41.00242,43.79129,41.72965,4.630856,4.743793,1.703996,2.364295,1.888861,2.630697,5.046335,1.655122,2.788516,16.04203,,
358,41.12139,43.44175,41.42291,5.07295,4.491843,1.70358,2.212109,1.855564,2.642306,4.848231,1.55573,2.701044,15.61424,,
358.5,41.13831,43.12585,40.97847,5.534858,4.242741,1.705079,2.064993,1.819963,2.650625,4.645656,1.465095,2.621522,15.16383,,
359,41.0724,42.85451,40.40334,6.009363,4.004194,1.709026,1.925789,1.782762,2.656443,4.439753,1.384744,2.550183,14.6859,,
359.5,40.94028,42.6345,39.70794,6.489766,3.785034,1.715818,1.796989,1.744941,2.660645,4.231698,1.315939,2.487047,14.17679,,
360,40.75538,42.46827,38.90529,6.970146,3.595003,1.725701,1.680603,1.707731,2.664185,4.022668,1.259639,2.431923,13.63457,,
360.5,40.52829,42.35404,38.01006,7.445477,3.444386,1.738778,1.578059,1.672583,2.66807,3.813816,1.216487,2.384432,13.05942,,
361,40.26767,42.28612,37.03767,7.911595,3.343499,1.755018,1.490167,1.641113,2.673333,3.606252,1.186791,2.344034,12.45378,,
361.5,39.9816,42.25537,36.0035,8.365054,3.302086,1.774286,1.41711,1.615037,2.681019,3.401018,1.170523,2.310059,11.82234,,
362,39.67888,42.24989,34.92217,8.802881,3.328656,1.796374,1.358493,1.596099,2.692159,3.199083,1.167337,2.281751,11.17178,,
362.5,39.3701,42.25586,33.80703,9.222295,3.429834,1.821026,1.31341,1.585996,2.707736,3.001325,1.176589,2.258306,10.51035,,
363,39.06794,42.25843,32.66986,9.620435,3.609789,1.847972,1.280549,1.586304,2.728653,2.808534,1.197375,2.238919,9.847294,,
363.5,38.78684,42.24272,31.52065,9.994174,3.869771,1.876953,1.258303,1.598417,2.7557,2.621409,1.228582,2.222817,9.192212,,
364,38.54187,42.1947,30.36765,10.34005,4.207822,1.907737,1.244887,1.623502,2.789532,2.440557,1.268952,2.209299,8.554394,,
364.5,38.34713,42.10199,29.21753,10.65434,4.61869,1.940126,1.238451,1.662455,2.830654,2.2665,1.317144,2.197758,7.942199,,
365,38.21403,41.95437,28.07557,10.93331,5.093967,1.973951,1.237172,1.715876,2.87941,2.099676,1.371811,2.187703,7.362536,,
365.5,38.1498,41.74412,26.94594,11.17349,5.622446,2.009059,1.239337,1.784059,2.936003,1.940443,1.431671,2.178764,6.82049,,
366,38.15646,41.46594,25.83204,11.37209,6.190681,2.04529,1.243388,1.866986,3.000529,1.789082,1.49557,2.170698,6.319107,,
366.5,38.23054,41.11669,24.73669,11.52742,6.783725,2.082452,1.247949,1.96435,3.073037,1.6458,1.562532,2.163383,5.859372,,
367,38.36348,40.69475,23.66238,11.63918,7.385978,2.120293,1.251837,2.075574,3.153602,1.510722,1.631801,2.156805,5.44036,,
367.5,38.54277,40.19934,22.61141,11.70871,7.982108,2.15848,1.254051,2.199845,3.24241,1.383897,1.702859,2.151041,5.059543,,
368,38.75328,39.62977,21.58593,11.73906,8.557959,2.196582,1.253762,2.336141,3.339835,1.265292,1.775429,2.146238,4.7132,,
368.5,38.97885,38.98505,20.58801,11.73486,9.101393,2.234057,1.250298,2.483275,3.446492,1.154798,1.849456,2.142603,4.396894,,
369,39.20361,38.2636,19.61952,11.70209,9.602997,2.270264,1.243133,2.639934,3.563271,1.052229,1.925073,2.140377,4.105974,,
369.5,39.41306,37.46354,18.68208,11.64769,10.0566,2.304468,1.231883,2.804731,3.691321,0.9573332,2.002548,2.139832,3.836034,,
370,39.59485,36.5833,17.77692,11.57917,10.4596,2.335861,1.216313,2.976241,3.831988,0.8697954,2.082227,2.141257,3.583286,,
370.5,39.73921,35.62255,16.90476,11.50415,10.81297,2.363592,1.196343,3.153039,3.986708,0.7892493,2.164466,2.144952,3.344811,,
371,39.83918,34.58343,16.06569,11.42999,11.12115,2.386795,1.172067,3.333735,4.156849,0.7152916,2.249575,2.151234,3.118687,,
371.5,39.89088,33.47157,15.2591,11.36353,11.39152,2.404621,1.14377,3.516986,4.343524,0.647499,2.337761,2.160432,2.903963,,
372,39.89372,32.29692,14.48359,11.3109,11.63384,2.41627,1.111937,3.701505,4.547392,0.5854451,2.429089,2.172889,2.700544,,
372.5,39.85076,31.07407,13.73703,11.2774,11.8594,2.421013,1.077259,3.886056,4.768471,0.5287178,2.523464,2.188966,2.508971,,
373,39.76911,29.82195,13.01663,11.26752,12.08013,2.418217,1.040611,4.069432,5.005978,0.4769358,2.62062,2.209038,2.330185,,
373.5,39.6602,28.56292,12.31905,11.28488,12.3077,2.407363,1.003019,4.25043,5.258217,0.4297616,2.720138,2.233486,2.165276,,
374,39.53985,27.3213,11.64058,11.33226,12.55264,2.388057,0.9656064,4.427823,5.522533,0.3869101,2.821474,2.262693,2.015289,,
374.5,39.42804,26.12152,10.9774,11.41146,12.82357,2.360041,0.9295246,4.600336,5.795345,0.3481524,2.923991,2.297019,1.881072,,
375,39.34822,24.98628,10.3258,11.52323,13.12659,2.323196,0.8958784,4.766635,6.072244,0.313313,3.027011,2.336785,1.763198,,
375.5,39.32617,23.93474,9.682507,11.66702,13.4649,2.27754,0.865643,4.925333,6.348167,0.2822596,3.129852,2.38224,1.661957,,
376,39.38869,22.98126,9.04492,11.84085,13.83859,2.223229,0.8395883,5.075009,6.617632,0.2548914,3.23187,2.433533,1.577395,,
376.5,39.56194,22.13465,8.411365,12.0411,14.24476,2.160551,0.8182154,5.214248,6.874994,0.231121,3.332484,2.490683,1.509393,,
377,39.86975,21.39802,7.781288,12.26238,14.67783,2.089925,0.801712,5.341689,7.114742,0.2108566,3.431197,2.553547,1.457758,,
377.5,40.33197,20.76927,7.155366,12.49762,15.12996,2.011887,0.7899328,5.456081,7.331773,0.1939855,3.527594,2.621803,1.422288,,
378,40.96287,20.24191,6.535552,12.73816,15.59169,1.927087,0.7824048,5.556336,7.521656,0.1803594,3.621338,2.694925,1.402819,,
378.5,41.76979,19.80616,5.925013,12.97407,16.05263,1.836272,0.7783602,5.641573,7.680851,0.1697836,3.712151,2.772185,1.399238,,
379,42.75199,19.45015,5.327965,13.19463,16.50211,1.740278,0.7767934,5.711151,7.806866,0.1620121,3.799797,2.852654,1.411462,,
379.5,43.8999,19.161,4.749437,13.38884,16.92985,1.640019,0.7765382,5.764686,7.898369,0.1567479,3.884062,2.935219,1.439384,,
380,45.1948,18.92566,4.19496,13.54613,17.32646,1.536471,0.7763567,5.802056,7.955223,0.1536516,3.964744,3.01861,1.482817,,
380.5,46.60898,18.73149,3.670202,13.65686,17.68391,1.430663,0.7750314,5.823383,7.978468,0.1523555,4.041643,3.101447,1.541429,,
381,48.10667,18.56664,3.180583,13.71302,17.99577,1.323668,0.7714534,5.829024,7.970242,0.1524811,4.114573,3.182286,1.614688,,
381.5,49.64555,18.42026,2.730882,13.70858,18.25742,1.216598,0.7647002,5.819542,7.933676,0.153661,4.183378,3.25968,1.701828,,
382,51.17883,18.28259,2.324898,13.63993,18.46605,1.110604,0.7540964,5.795697,7.872741,0.1555606,4.247958,3.332241,1.801869,,
382.5,52.65787,18.14506,1.965171,13.50598,18.62065,1.006871,0.7392555,5.75843,7.79208,0.1578974,4.308302,3.398708,1.913673,,
383,54.03482,18.0004,1.652793,13.30818,18.72196,0.9066238,0.7201046,5.708874,7.696827,0.1604597,4.364517,3.458004,2.036045,,
383.5,55.2653,17.84276,1.387314,13.05041,18.7723,0.8111319,0.6968898,5.648357,7.592422,0.1631183,4.416855,3.509295,2.167845,0.9492573,
384,56.31061,17.66785,1.16676,12.73867,18.77553,0.7217103,0.6701641,5.578431,7.484419,0.1658326,4.465722,3.552035,2.3081,0.9858898,
384.5,57.13943,17.47304,0.9877672,12.38079,18.7369,0.6397213,0.6407615,5.500892,7.378294,0.1686507,4.511686,3.586002,2.456088,1.032178,
385,57.72882,17.2573,0.8458143,11.98602,18.66301,0.5665664,0.6097625,5.417797,7.279248,0.1717031,4.555453,3.611316,2.611371,1.08857,
385.5,58.06443,17.02109,0.7355354,11.56464,18.56166,0.5036722,0.5784533,5.331461,7.192031,0.1751937,4.597837,3.628445,2.773784,1.155291,
386,58.14021,16.76608,0.6510936,11.12753,18.44175,0.4524645,0.5482829,5.244435,7.120771,0.1793864,4.639717,3.638193,2.943372,1.232344,
386.5,57.95761,16.49481,0.5865897,10.68583,18.31305,0.4143371,0.5208182,5.159461,7.068824,0.1845889,4.681969,3.641669,3.12029,1.319531,
387,57.52449,16.21036,0.536483,10.25058,18.18602,0.3906095,0.497701,5.079394,7.038651,0.191134,4.725405,3.640251,3.304658,1.416493,
387.5,56.85402,15.91599,0.4959862,9.8324,18.0715,0.3824784,0.4806063,5.007101,7.031731,0.1993618,4.770703,3.635531,3.496438,1.522743,
388,55.96359,15.61499,0.4614126,9.441233,17.98035,0.3909652,0.4711988,4.945336,7.048521,0.2096019,4.818343,3.62925,3.695313,1.637716,
388.5,54.87402,15.31062,0.4304681,9.086037,17.92312,0.4168612,0.4710897,4.896593,7.088453,0.2221576,4.868554,3.623234,3.900646,1.760806,
389,53.60893,15.00628,0.40247,8.774564,17.90961,0.4606808,0.4817893,4.862963,7.149977,0.2372911,4.921282,3.619314,4.111475,1.891403,
389.5,52.19441,14.7058,0.3784732,8.513144,17.94859,0.5226246,0.504656,4.845995,7.230656,0.2552137,4.976176,3.619261,4.326568,2.028901,
390,50.65871,14.41373,0.3613079,8.306522,18.04742,0.6025571,0.5408418,4.846573,7.327301,0.2760802,5.032594,3.624711,4.544529,2.172687,
390.5,49.03198,14.13563,0.3555237,8.157747,18.21194,0.6999993,0.5912363,4.864834,7.436135,0.2999826,5.08963,3.637103,4.763909,2.322115,
391,47.3458,13.87824,0.3672523,8.068127,18.44625,0.8141394,0.6564155,4.900119,7.552967,0.3269458,5.146161,3.657621,4.983315,2.476473,
391.5,45.6325,13.6494,0.403988,8.037255,18.75275,0.9438578,0.7365927,4.950967,7.673389,0.3569221,5.200907,3.687149,5.201478,2.634935,
392,43.9242,13.45772,0.474301,8.0631,19.13212,1.087763,0.8315746,5.015161,7.792958,0.3897851,5.252504,3.726228,5.417289,2.796519,
392.5,42.25166,13.31203,0.5874926,8.142152,19.58345,1.244242,0.9407291,5.089808,7.907362,0.4253243,5.299575,3.775035,5.629758,2.960052,
393,40.64307,13.22068,0.7531994,8.269607,20.10427,1.411508,1.062969,5.171481,8.012557,0.4632413,5.340806,3.833372,5.837942,3.124146,
393.5,39.12289,13.19071,0.9809642,8.439561,20.69073,1.587661,1.196756,5.256374,8.104867,0.5031459,5.375003,3.900663,6.040843,3.287205,
394,37.71088,13.2271,1.279788,8.645195,21.33757,1.770736,1.34012,5.34049,8.181037,0.5445543,5.401147,3.975969,6.237309,3.447443,
394.5,36.42147,13.33212,1.657675,8.87894,22.03816,1.958754,1.490706,5.419838,8.238257,0.5868892,5.418429,4.058014,6.425951,3.602936,
395,35.26332,13.5049,2.121185,9.132608,22.78442,2.149771,1.645835,5.490612,8.274146,0.6294846,5.42627,4.145213,6.605104,3.751694,
395.5,34.23939,13.74131,2.675008,9.397484,23.56677,2.341919,1.80258,5.549359,8.286721,0.6715968,5.42432,4.235725,6.772847,3.891739,
396,33.34712,14.0341,3.321579,9.66442,24.37399,2.533436,1.95786,5.593117,8.274345,0.7124237,5.412452,4.327495,6.927074,4.021195,
396.5,32.57897,14.37345,4.060749,9.923948,25.1932,2.722697,2.108541,5.619504,8.235673,0.7511302,5.390739,4.41832,7.065621,4.138379,
397,31.92303,14.74758,4.88951,10.16642,26.00988,2.90823,2.251544,5.626765,8.169622,0.786879,5.359423,4.505907,7.18642,4.241886,
397.5,31.36379,15.14369,5.801807,10.38222,26.80809,3.088736,2.383954,5.613764,8.075354,0.8188669,5.318877,4.587944,7.287656,4.330647,
398,30.883,15.54891,6.788428,10.56204,27.5708,3.263095,2.503118,5.579951,7.952301,0.8463658,5.269577,4.662162,7.367921,4.403968,
398.5,30.46049,15.95123,7.83699,10.69721,28.28038,3.430373,2.606746,5.525291,7.800206,0.868768,5.212064,4.726407,7.426332,4.461555,
399,30.07505,16.34045,8.932036,10.78016,28.91935,3.589822,2.692994,5.45018,7.619213,0.8856278,5.146917,4.7787,7.462607,4.503512,
399.5,29.70525,16.70888,10.05526,10.80477,29.47105,3.740877,2.760537,5.355362,7.409962,0.8967004,5.07473,4.817297,7.477077,4.530318,
400,29.33019,17.05183,11.18581,10.76687,29.92054,3.883162,2.808621,5.241848,7.173709,0.9019737,4.996101,4.840743,7.470636,4.542783,
400.5,28.93021,17.36795,12.3008,10.66455,30.25536,4.016489,2.837104,5.110864,6.912419,0.9016916,4.91162,4.847913,7.444631,4.541998,
401,28.48747,17.65908,13.37581,10.49846,30.46619,4.140868,2.846474,4.963816,6.628851,0.8963642,4.821868,4.838049,7.400697,4.529293,
401.5,27.98637,17.92997,14.38563,10.27194,30.54744,4.25653,2.83786,4.802289,6.326587,0.886762,4.72742,4.810783,7.340564,4.506187,
402,27.41401,18.18767,15.30502,9.991063,30.49749,4.363947,2.813026,4.628065,6.010014,0.8738957,4.628858,4.766151,7.265851,4.474344,
402.5,26.7605,18.44087,16.10957,9.664443,30.31878,4.463872,2.774344,4.44316,5.684241,0.85898,4.526768,4.70459,7.177903,4.435547,
403,26.01928,18.69915,16.77661,9.302991,30.01769,4.557378,2.724761,4.249866,5.354962,0.8433859,4.421751,4.626935,7.077658,4.391676,
403.5,25.18744,18.97236,17.28615,8.919514,29.60407,4.645894,2.667742,4.050791,5.028254,0.8285802,4.314416,4.534393,6.96561,4.344687,
404,24.26592,19.27023,17.62184,8.528241,29.09077,4.73124,2.607201,3.84887,4.710319,0.8160572,4.205379,4.428514,6.841848,4.29659,
404.5,23.25967,19.60213,17.77185,8.144293,28.49293,4.815646,2.54741,3.647351,4.407224,0.8072637,4.095246,4.311149,6.706176,4.249417,
405,22.17771,19.97723,17.72975,7.783143,27.82735,4.901737,2.492896,3.44974,4.12461,0.803526,3.984596,4.184397,6.558285,4.205171,
405.5,21.03308,20.40476,17.49526,7.460065,27.11175,4.992491,2.448302,3.259709,3.867439,0.805978,3.873962,4.050556,6.397956,4.165744,
406,19.84249,20.89439,17.07487,7.18958,26.36415,5.091146,2.418243,3.08097,3.639754,0.8154968,3.763801,3.91205,6.225256,4.132824,
406.5,18.62599,21.45654,16.48235,6.984896,25.60236,5.20106,2.407123,2.917116,3.444505,0.8326496,3.654473,3.77137,6.040681,4.107773,
407,17.4064,22.10245,15.73892,6.857334,24.84344,5.32553,2.418954,2.771448,3.28342,0.8576555,3.546221,3.630994,5.845259,4.091492,
407.5,16.20859,22.84389,14.87327,6.815734,24.10332,5.467571,2.457142,2.646795,3.156942,0.8903642,3.439152,3.493319,5.640548,4.084286,
408,15.05864,23.69237,13.92123,6.865844,23.39648,5.629662,2.524294,2.545338,3.064229,0.9302545,3.333234,3.360587,5.428567,4.085743,
408.5,13.98279,24.65785,12.92501,7.009724,22.73555,5.813495,2.622012,2.468449,3.003207,0.9764507,3.228295,3.234815,5.211667,4.094649,
409,13.00621,25.74714,11.93207,7.245186,22.13108,6.019723,2.750717,2.416564,2.970673,1.027759,3.124035,3.11773,4.992358,4.108959,
409.5,12.15158,26.96197,10.99362,7.565344,21.59112,6.247764,2.909508,2.3891,2.962449,1.08272,3.020049,3.010715,4.773135,4.125835,
410,11.43768,28.29717,10.16257,7.958359,21.121,6.495648,3.096065,2.384416,2.973556,1.139679,2.915857,2.914764,4.556331,4.14175,
410.5,10.87787,29.73907,9.491208,8.407427,20.72301,6.759955,3.306625,2.399833,2.998417,1.196862,2.810943,2.830439,4.344021,4.152682,
411,10.47884,31.26455,9.028546,8.891111,20.39617,7.035847,3.536023,2.431714,3.03108,1.252465,2.704801,2.75786,4.137973,4.154361,
411.5,10.23964,32.84076,8.817507,9.38407,20.13612,7.317206,3.777818,2.475598,3.065452,1.304746,2.596979,2.696694,3.939663,4.142577,
412,10.15128,34.42582,8.892121,9.858176,19.935,7.596884,4.024502,2.526381,3.095542,1.352105,2.487125,2.646171,3.75032,4.113501,
412.5,10.19692,35.97043,9.27493,10.28401,19.78164,7.867043,4.267787,2.578559,3.115709,1.393172,2.375034,2.605115,3.570993,4.064015,
413,10.35272,37.42049,9.974813,10.63265,19.6618,8.119579,4.498966,2.626481,3.120901,1.426874,2.26068,2.571993,3.402616,3.99199,
413.5,10.58918,38.7204,10.98545,10.87759,19.55872,8.346585,4.709316,2.664643,3.106875,1.452489,2.144243,2.54498,3.246067,3.896494,
414,10.87293,39.81689,12.28458,10.99669,19.45372,8.540826,4.890545,2.687983,3.070386,1.469685,2.026116,2.522036,3.102176,3.777923,
414.5,11.1689,40.66311,13.83425,10.97392,19.32715,8.696206,5.035238,2.692159,3.009345,1.478534,1.90691,2.500992,2.971702,3.638007,
415,11.44262,41.22242,15.58203,10.80079,19.15927,8.808159,5.137273,2.673791,2.922914,1.479507,1.787437,2.479646,2.855271,3.479711,
415.5,11.66253,41.47169,17.46327,10.47724,18.9314,8.87397,5.192186,2.630662,2.811554,1.473454,1.668688,2.45586,2.753305,3.307042,
416,11.80223,41.40364,19.40421,10.01195,18.62697,8.892967,5.197455,2.56184,2.676984,1.461557,1.551791,2.427653,2.665955,3.124781,
416.5,11.84239,41.02786,21.32582,9.422008,18.2325,8.866592,5.152682,2.467735,2.522083,1.445277,1.437962,2.393285,2.593045,2.938155,
417,11.7723,40.37061,23.14802,8.731973,17.73859,8.798338,5.059659,2.350068,2.350717,1.426276,1.328456,2.351331,2.534079,2.752512,
417.5,11.59064,39.47302,24.79413,7.972403,17.14054,8.693549,4.922302,2.211764,2.167509,1.406343,1.2245,2.300741,2.48828,2.57299,
418,11.30557,38.38819,26.19504,7.177971,16.4388,8.559125,4.746476,2.056771,1.977561,1.38731,1.127245,2.240879,2.454683,2.404249,
418.5,10.93387,37.17719,27.29293,6.385351,15.63916,8.403124,4.539693,1.88982,1.786166,1.370964,1.037705,2.171541,2.432263,2.250247,
419,10.49939,35.90452,28.04416,5.631055,14.75246,8.234309,4.310739,1.71614,1.598499,1.358975,0.9567063,2.092955,2.420064,2.114094,
419.5,10.03066,34.63356,28.42125,4.949384,13.79416,8.061674,4.069213,1.54116,1.419346,1.352817,0.884855,2.005757,2.417309,1.997967,
420,9.558409,33.42231,28.4137,4.370636,12.78352,7.893977,3.825046,1.370194,1.252862,1.353715,0.8225041,1.910948,2.42346,1.903112,
420.5,9.112849,32.32005,28.02784,3.919678,11.74258,7.739302,3.588011,1.208165,1.102394,1.362597,0.7697427,1.809835,2.43822,1.829873,
421,8.721463,31.36516,27.28551,3.614952,10.69501,7.604696,3.367258,1.059356,0.9703661,1.380066,0.726399,1.703965,2.461465,1.777772,
421.5,8.407364,30.58406,26.22199,3.467961,9.664789,7.495867,3.170907,0.9272234,0.8582418,1.406386,0.6920562,1.595043,2.493137,1.745603,
422,8.188439,29.99153,24.88323,3.483205,8.675045,7.416984,3.005718,0.8142657,0.7665477,1.441488,0.6660828,1.48485,2.5331,1.731548,
422.5,8.077232,29.59193,23.32274,3.65851,7.74685,7.370566,2.876847,0.7219692,0.6949618,1.484985,0.6476764,1.375167,2.581025,1.733299,
423,8.081352,29.38112,21.59826,3.985701,6.898239,7.357463,2.787708,0.650819,0.6424373,1.536203,0.6359143,1.267698,2.636313,1.748181,
423.5,8.204279,29.34865,19.76865,4.451523,6.143459,7.376924,2.739926,0.6003797,0.6073496,1.594222,0.6298114,1.164001,2.698078,1.773288,
424,8.446235,29.47991,17.89097,5.038709,5.492472,7.426731,2.733385,0.5694269,0.5876586,1.657928,0.6283791,1.065437,2.765205,1.805619,
424.5,8.804876,29.7579,16.01813,5.727122,4.950748,7.503397,2.766363,0.5561248,0.5810686,1.726063,0.6306828,0.9731289,2.836482,1.842214,
425,9.27571,30.16445,14.19699,6.494903,4.519309,7.602417,2.835719,0.5582289,0.5851784,1.797281,0.6358929,0.8879339,2.910775,1.880313,
425.5,9.852188,30.68084,12.46717,7.319523,4.195036,7.718533,2.937143,0.5733029,0.5976127,1.870204,0.6433279,0.8104365,2.987206,1.917505,
426,10.52558,31.28794,10.86032,8.178725,3.971174,7.846023,3.065429,0.5989251,0.6161332,1.943467,0.6524858,0.740952,3.065302,1.951892,
426.5,11.28477,31.96594,9.399961,9.05132,3.837993,7.978985,3.21476,0.6328696,0.6387294,2.015769,0.6630591,0.679544,3.145083,1.982207,
427,12.11624,32.69405,8.101794,9.917818,3.783543,8.111609,3.379001,0.6732513,0.6636868,2.085902,0.6749368,0.6260515,3.22707,2.007918,
427.5,13.00428,33.45027,6.97429,10.7609,3.79445,8.238427,3.551967,0.7186193,0.6896325,2.152783,0.6881928,0.5801247,3.312204,2.029271,
428,13.9316,34.21142,6.01955,11.56576,3.856706,8.354521,3.727684,0.7679976,0.7155618,2.215476,0.7030593,0.5412642,3.401696,2.04726,
428.5,14.88035,34.9536,5.234288,12.32024,3.95639,8.45568,3.900601,0.820875,0.7408517,2.273196,0.7198896,0.5088635,3.496838,2.063538,
429,15.83317,35.65292,4.610873,13.01497,4.08031,8.53852,4.065783,0.8771493,0.7652556,2.325316,0.7391138,0.4822511,3.598795,2.080253,
429.5,16.77438,36.28657,4.138372,13.64324,4.21651,8.600531,4.219048,0.937034,0.7888778,2.371367,0.76119,0.4607307,3.708449,2.099825,
430,17.69076,36.834,3.803514,14.20093,4.354637,8.640086,4.357068,1.000939,0.8121288,2.411026,0.7865538,0.4436176,3.826287,2.124685,
430.5,18.57209,37.27808,3.59157,14.68628,4.486176,8.656385,4.477419,1.06934,0.8356692,2.444107,0.8155714,0.4302705,3.95236,2.156998,
431,19.4111,37.60607,3.487107,15.09964,4.604541,8.649362,4.578592,1.142656,0.8603421,2.470543,0.8484974,0.4201159,4.08632,2.198398,
431.5,20.20307,37.81024,3.47461,15.44314,4.705038,8.619554,4.65995,1.221153,0.8870944,2.490362,0.8854454,0.4126666,4.227505,2.249765,
432,20.94507,37.88807,3.538968,15.72037,4.784739,8.567949,4.721656,1.304871,0.9168937,2.503667,0.9263691,0.4075327,4.375044,2.311071,
432.5,21.63505,37.842,3.665833,15.93602,4.842285,8.495829,4.764562,1.393597,0.9506408,2.510609,0.9710578,0.4044266,4.52796,2.381315,
433,22.27099,37.67871,3.841846,16.09552,4.87763,8.404619,4.790081,1.486867,0.9890877,2.511369,1.019143,0.403161,4.685215,2.45855,
433.5,22.85031,37.4081,4.054762,16.20473,4.891761,8.29575,4.800042,1.584007,1.032766,2.50614,1.070113,0.4036439,4.845698,2.540021,
434,23.36967,37.04211,4.293475,16.26962,4.886441,8.170559,4.796548,1.684182,1.081939,2.495107,1.123336,0.4058652,5.008148,2.622368,
434.5,23.82504,36.59344,4.547968,16.29604,4.863972,8.030225,4.781839,1.786472,1.136566,2.478443,1.178093,0.409881,5.171037,2.701909,
435,24.21219,36.07444,4.809207,16.28955,4.826987,7.875746,4.758182,1.889938,1.196293,2.456299,1.233603,0.4157935,5.332431,2.774937,
435.5,24.52733,35.49615,5.069004,16.25529,4.778294,7.707961,4.727796,1.993695,1.260466,2.428807,1.289056,0.4237286,5.489891,2.838039,
436,24.76779,34.86778,5.319869,16.19803,4.720771,7.527604,4.692801,2.096953,1.32817,2.396083,1.34364,0.4338153,5.640443,2.888369,
436.5,24.93268,34.19645,5.554879,16.12216,4.657312,7.335387,4.655217,2.199049,1.398291,2.358246,1.396569,0.4461631,5.78066,2.923863,
437,25.02319,33.48728,5.767582,16.03188,4.590812,7.13209,4.616983,2.299441,1.469592,2.315432,1.447095,0.4608409,5.906855,2.94338,
437.5,25.04272,32.7439,5.951958,15.93135,4.524183,6.918649,4.580012,2.397691,1.540803,2.267818,1.494534,0.4778582,6.015365,2.946755,
438,24.99673,31.96898,6.10243,15.82494,4.460389,6.696234,4.546247,2.493426,1.610715,2.215648,1.538271,0.4971501,6.102899,2.934777,
438.5,24.8924,31.16501,6.213943,15.71737,4.402486,6.466304,4.517732,2.5863,1.678263,2.159253,1.577781,0.5185675,6.166896,2.90908,
439,24.73815,30.33494,6.28211,15.61393,4.353652,6.230625,4.496659,2.67595,1.742594,2.099073,1.612631,0.5418717,6.205815,2.871978,
439.5,24.54324,29.48268,6.303404,15.52053,4.317196,5.991262,4.485394,2.761961,1.803118,2.035666,1.642499,0.5667361,6.219334,2.826269,
440,24.31734,28.61346,6.275383,15.44373,4.296501,5.750532,4.486469,2.843852,1.859534,1.969711,1.667179,0.5927556,6.208406,2.775019,
440.5,24.07033,27.73386,6.196927,15.39059,4.294954,5.510916,4.502528,2.921063,1.911839,1.902003,1.686588,0.6194608,6.175163,2.721352,
441,23.81199,26.85164,6.068438,15.36848,4.315825,5.274969,4.536234,2.992971,1.960287,1.833428,1.700776,0.6463374,6.122689,2.668262,
441.5,23.55194,25.97531,5.892004,15.38467,4.362096,5.045203,4.590138,3.058915,2.005345,1.764938,1.709917,0.672852,6.054701,2.618455,
442,23.29932,25.11358,5.671473,15.44596,4.436281,4.823976,4.666524,3.118235,2.047614,1.69751,1.71431,0.6984793,5.975177,2.574239,
442.5,23.06259,24.27472,5.41244,15.5581,4.540243,4.613392,4.767239,3.170318,2.087744,1.632101,1.714357,0.7227328,5.887998,2.537461,
443,22.84913,23.4659,5.122108,15.72532,4.675003,4.415213,4.893523,3.214642,2.126342,1.569601,1.710542,0.7451929,5.796651,2.509489,
443.5,22.66476,22.69266,4.809042,15.94983,4.840592,4.230792,5.045866,3.250815,2.163883,1.510783,1.703405,0.7655328,5.704014,2.491232,
444,22.51326,21.95858,4.482805,16.23139,5.035942,4.061043,5.22391,3.278604,2.200644,1.456259,1.693507,0.7835386,5.612233,2.483188,
444.5,22.39582,21.26517,4.153498,16.56712,5.258859,3.906431,5.426392,3.297959,2.236646,1.406448,1.681396,0.7991223,5.522695,2.485523,
445,22.31081,20.61194,3.831252,16.95144,5.506052,3.766989,5.651166,3.309021,2.271641,1.361547,1.667579,0.8123285,5.436063,2.498162,
445.5,22.25375,19.99678,3.525688,17.37616,5.773254,3.642361,5.895281,3.31213,2.305115,1.321525,1.652491,0.8233325,5.352374,2.520892,
446,22.21759,19.41641,3.245415,17.83097,6.055411,3.531864,6.155128,3.307817,2.336323,1.286119,1.636471,0.8324286,5.271143,2.553445,
446.5,22.19345,18.86687,2.997597,18.30393,6.346959,3.434563,6.426637,3.296792,2.364356,1.254856,1.619748,0.8400101,5.191492,2.59558,
447,22.17149,18.34409,2.787662,18.78233,6.642151,3.34935,6.705513,3.279925,2.388222,1.227087,1.602434,0.8465424,5.112252,2.64713,
447.5,22.14192,17.84434,2.619152,19.2535,6.935405,3.27503,6.987488,3.258215,2.406946,1.202027,1.584525,0.8525308,5.032046,2.708028,
448,22.09594,17.36456,2.49377,19.70579,7.221655,3.210389,7.268556,3.232755,2.419662,1.178806,1.565918,0.8584854,4.949382,2.778295,
448.5,22.02649,16.90258,2.411606,20.12939,7.496685,3.154266,7.545188,3.204685,2.425701,1.156526,1.546424,0.8648829,4.862743,2.858003,
449,21.92862,16.45723,2.371539,20.51707,7.757406,3.105593,7.814483,3.175143,2.424658,1.13431,1.5258,0.8721328,4.770681,2.947215,
449.5,21.79961,16.02838,2.371759,20.86463,8.002046,3.063424,8.074257,3.145208,2.416433,1.111357,1.503777,0.8805454,4.67192,3.0459,
450,21.63888,15.61685,2.410379,21.17105,8.230262,3.026946,8.32305,3.115857,2.401239,1.086978,1.480091,0.8903052,4.565469,3.153866,
450.5,21.44783,15.22443,2.486053,21.4384,8.443145,2.995465,8.560051,3.087916,2.379583,1.060634,1.454513,0.9014531,4.45073,3.270685,
451,21.22971,14.85375,2.598523,21.67129,8.643105,2.968384,8.784937,3.062028,2.352217,1.031956,1.426869,0.9138761,4.327571,3.395648,
451.5,20.98954,14.50814,2.749036,21.87611,8.833653,2.945149,8.997665,3.038627,2.320069,1.000749,1.397065,0.9273092,4.196362,3.527747,
452,20.73411,14.19139,2.940566,22.06009,9.01907,2.925203,9.198207,3.01792,2.284155,0.9669945,1.365092,0.9413453,4.057957,3.66567,
452.5,20.47162,13.90738,3.177799,22.23015,9.203996,2.907925,9.386282,2.999906,2.24549,0.9308296,1.331035,0.9554541,3.913623,3.807838,
453,20.21121,13.6597,3.46686,22.39184,9.392947,2.892586,9.5611,2.984389,2.205002,0.8925248,1.295068,0.9690092,3.764911,3.952448,
453.5,19.96212,13.451,3.81479,22.54837,9.589817,2.878305,9.721145,2.971019,2.163471,0.8524518,1.25744,0.9813222,3.613522,4.097534,
454,19.73258,13.28251,4.228793,22.69988,9.797397,2.864039,9.864048,2.959332,2.121482,0.8110495,1.218463,0.9916812,3.46115,4.241027,
454.5,19.52857,13.15337,4.715341,22.84299,10.01694,2.848573,9.986539,2.948795,2.079408,0.768789,1.17849,0.9993917,3.30936,4.380799,
455,19.3527,13.06031,5.279191,22.97078,10.24784,2.830553,10.08452,2.938837,2.03741,0.7261427,1.137889,1.003818,3.159483,4.514717,
455.5,19.20356,12.99738,5.922425,23.07305,10.48743,2.808524,10.15326,2.928883,1.995476,0.6835569,1.097027,1.004422,3.012586,4.640673,
456,19.07554,12.95605,6.643599,23.13695,10.731,2.781016,10.18764,2.918377,1.953466,0.6414322,1.056244,1.000796,2.86947,4.756608,
456.5,18.95935,12.92559,7.437091,23.14789,10.97193,2.746627,10.18258,2.906796,1.911179,0.6001088,1.015845,0.9926929,2.730708,4.860533,
457,18.84306,12.89366,8.292729,23.09069,11.20211,2.704129,10.13344,2.89366,1.86842,0.5598614,0.9760816,0.9800476,2.596682,4.950555,
457.5,18.71354,12.84719,9.195761,22.95074,11.41241,2.65258,10.03647,2.878539,1.825062,0.5208994,0.9371589,0.9629899,2.467637,5.024915,
458,18.55801,12.77331,10.12718,22.71527,11.59345,2.591418,9.889265,2.861055,1.781092,0.483374,0.8992349,0.9418491,2.343711,5.082037,
458.5,18.36557,12.66024,11.06442,22.37444,11.73627,2.520551,9.69111,2.840889,1.736642,0.4473884,0.8624334,0.9171479,2.224959,5.1206,
459,18.12836,12.49823,11.98235,21.9223,11.83313,2.440412,9.443295,2.817802,1.691994,0.4130094,0.8268567,0.8895851,2.111362,5.139625,
459.5,17.8423,12.28021,12.85457,21.35739,11.87821,2.351992,9.149247,2.791653,1.647563,0.3802784,0.7926018,0.8600089,2.00284,5.138565,
460,17.50733,12.00229,13.6548,20.68316,11.86815,2.256828,8.814546,2.762431,1.603872,0.3492223,0.7597777,0.8293833,1.899279,5.117397,
460.5,17.12712,11.66393,14.35844,19.90794,11.80246,2.156966,8.446781,2.730283,1.561501,0.3198625,0.7285184,0.7987466,1.800577,5.076695,
461,16.70854,11.26792,14.94398,19.04464,11.6836,2.054866,8.055259,2.69553,1.521051,0.2922207,0.6989882,0.7691659,1.706716,5.017673,
461.5,16.26085,10.82015,15.39438,18.11011,11.5169,1.953298,7.650579,2.658674,1.483093,0.2663205,0.6713814,0.741688,1.617831,4.942189,
462,15.79491,10.32912,15.69811,17.1242,11.31015,1.855193,7.244113,2.620388,1.448131,0.2421877,0.6459154,0.7172903,1.534283,4.852698,
462.5,15.32238,9.805346,15.8499,16.10871,11.07299,1.763493,6.847422,2.581482,1.416565,0.2198466,0.6228149,0.6968347,1.456686,4.752172,
463,14.8552,9.260707,15.85118,15.0861,10.81622,1.680987,6.471652,2.54285,1.388671,0.1993177,0.6022908,0.6810269,1.385896,4.643964,
463.5,14.4053,8.707689,15.71005,14.07826,10.55092,1.610162,6.126957,2.5054,1.36458,0.1806134,0.5845191,0.6703822,1.322932,4.531638,
464,13.98441,8.158696,15.44084,13.10534,10.28762,1.553076,5.821986,2.469974,1.344273,0.1637348,0.569619,0.6652011,1.268859,4.41878,
464.5,13.604,7.625418,15.06338,12.18469,10.03557,1.51126,5.563479,2.437266,1.327576,0.1486706,0.5576324,0.6655551,1.224619,4.308793,
465,13.27503,7.1183,14.60187,11.33009,9.802154,1.485658,5.355983,2.407744,1.314161,0.1353976,0.5485097,0.6712847,1.190875,4.20471,
465.5,13.00754,6.646171,14.08359,10.55127,9.592421,1.47661,5.201715,2.381593,1.303563,0.1238836,0.5421049,0.6820104,1.16788,4.109023,
466,12.80983,6.21602,13.5374,9.853731,9.408971,1.483866,5.100566,2.358689,1.295185,0.1140904,0.5381767,0.6971545,1.155405,4.02355,
466.5,12.68761,5.832922,12.99221,9.238867,9.251992,1.506641,5.050246,2.338585,1.288328,0.1059775,0.5363998,0.7159726,1.152712,3.949358,
467,12.64293,5.500066,12.47549,8.704367,9.119519,1.543703,5.046548,2.320541,1.282212,0.09950715,0.5363834,0.7375928,1.158619,3.886725,
467.5,12.67342,5.218884,12.01196,8.244849,9.007862,1.59347,5.083705,2.303568,1.276028,0.09464955,0.5376973,0.7610617,1.1716,3.835164,
468,12.77187,4.989211,11.6224,7.852623,8.912137,1.654127,5.154815,2.286507,1.268979,0.09138446,0.5399023,0.7853915,1.189933,3.793479,
468.5,12.92639,4.809471,11.3229,7.518509,8.826833,1.723732,5.252287,2.268112,1.26034,0.08970014,0.5425817,0.809607,1.211843,3.759881,
469,13.12122,4.676844,11.12425,7.232647,8.746367,1.800327,5.368296,2.247146,1.249512,0.08959199,0.5453706,0.8327909,1.235638,3.732118,0.5854824
469.5,13.33801,4.587422,11.03183,6.985225,8.665561,1.882014,5.495196,2.222464,1.236075,0.0910592,0.5479793,0.8541216,1.259806,3.707638,0.6028178
470,13.55748,4.53633,11.04573,6.767068,8.580025,1.967027,5.625882,2.193105,1.219832,0.09409876,0.5502094,0.8729034,1.28307,3.683751,0.6225244
470.5,13.76105,4.517849,11.1612,6.570067,8.486394,2.053778,5.754076,2.158359,1.200833,0.09869874,0.55196,0.8885883,1.304415,3.657794,0.6442585
471,13.93225,4.525593,11.36934,6.387454,8.382441,2.140881,5.874522,2.117825,1.179384,0.1048313,0.5532229,0.9007866,1.323086,3.627287,0.667663
471.5,14.05764,4.552749,11.65796,6.213919,8.267062,2.227163,5.983098,2.071431,1.156028,0.1124458,0.5540669,0.9092686,1.338586,3.590072,0.6923642
472,14.12722,4.592432,12.01257,6.045609,8.140167,2.311664,6.076839,2.01944,1.131502,0.1214615,0.5546156,0.9139576,1.350662,3.544432,0.7179689
472.5,14.13435,4.638149,12.41732,5.880028,8.002499,2.393622,6.153883,1.962431,1.106674,0.1317636,0.5550196,0.9149147,1.359299,3.489174,0.7440621
473,14.0753,4.684299,12.85604,5.715877,7.855423,2.472457,6.213352,1.90126,1.082464,0.143201,0.5554256,0.9123179,1.36471,3.423689,0.7702075
473.5,13.94874,4.726661,13.31298,5.552852,7.700729,2.547746,6.255198,1.836996,1.059766,0.1555874,0.5559475,0.9064383,1.367308,3.347961,0.7959516
474,13.7552,4.762786,13.7736,5.391448,7.540461,2.619211,6.280019,1.770863,1.039371,0.1687041,0.5566412,0.897614,1.367665,3.262543,0.820833
474.5,13.49669,4.792176,14.22502,5.232745,7.376768,2.686689,6.288861,1.704158,1.021899,0.182305,0.5574887,0.8862249,1.366464,3.168492,0.8443956
475,13.17661,4.816236,14.65645,5.078222,7.21181,2.750119,6.283044,1.638169,1.00776,0.1961214,0.5583913,0.8726709,1.364414,3.067274,0.8662066
475.5,12.79973,4.837986,15.05927,4.92956,7.047725,2.809523,6.263999,1.574096,0.9971398,0.2098683,0.5591766,0.8573516,1.36216,2.960636,0.8858779
476,12.37234,4.861557,15.4271,4.788467,6.886608,2.864985,6.233147,1.512963,0.9900025,0.2232535,0.5596166,0.8406492,1.360185,2.850472,0.9030899
476.5,11.90233,4.891559,15.75565,4.656521,6.730514,2.916641,6.191815,1.455562,0.9861321,0.2359872,0.5594533,0.8229157,1.358738,2.738682,0.9176134
477,11.39912,4.932389,16.04254,4.535031,6.581431,2.964658,6.141193,1.402401,0.9851842,0.2477924,0.5584295,0.8044645,1.357803,2.627047,0.9293298
477.5,10.87339,4.987635,16.28697,4.424924,6.441253,3.009226,6.082326,1.353687,0.9867493,0.2584172,0.5563247,0.7855648,1.357105,2.517122,0.9382476
478,10.33659,5.059635,16.48952,4.326634,6.311708,3.050544,6.016135,1.309327,0.9904139,0.2676485,0.5529877,0.7664396,1.356184,2.410163,0.9445099
478.5,9.80029,5.149303,16.65179,4.240038,6.194231,3.088809,5.943452,1.268967,0.9958196,0.2753209,0.5483641,0.7472664,1.35452,2.307086,0.9483962
479,9.275483,5.256195,16.77617,4.164423,6.089809,3.124216,5.865072,1.232041,1.00271,0.2813258,0.5425136,0.7281795,1.351691,2.208462,0.9503137
479.5,8.771883,5.378845,16.86561,4.09851,5.998811,3.156956,5.781795,1.19785,1.010961,0.2856179,0.5356159,0.7092739,1.347547,2.114542,0.9507815
480,8.297359,5.515251,16.92342,4.040516,5.920841,3.187224,5.694459,1.16564,1.020598,0.2882194,0.5279613,0.6906095,1.342342,2.025317,0.9504057
480.5,7.857516,5.663403,16.95317,3.988251,5.854638,3.215227,5.603958,1.134689,1.031786,0.2892197,0.5199286,0.6722151,1.336813,1.940579,0.9498491
481,7.455532,5.82175,16.95858,3.939249,5.798072,3.241199,5.511231,1.104377,1.044824,0.2887694,0.511952,0.6540927,1.332172,1.859991,0.9497943
481.5,7.092268,5.989515,16.94341,3.890923,5.748237,3.265406,5.417233,1.074257,1.060112,0.2870705,0.5044808,0.6362225,1.330011,1.783148,0.9509058
482,6.766593,6.166793,16.91145,3.840747,5.701656,3.288154,5.322887,1.044084,1.078119,0.2843645,0.4979359,0.6185688,1.332129,1.709629,0.9537915
482.5,6.475915,6.354433,16.86644,3.786411,5.654576,3.309793,5.229018,1.013825,1.099349,0.2809152,0.4926694,0.6010863,1.340287,1.639041,0.9589675
483,6.216847,6.553718,16.81201,3.725986,5.603339,3.330718,5.136288,0.983639,1.124301,0.2769895,0.4889307,0.5837267,1.355957,1.571036,0.9668281
483.5,5.985896,6.765875,16.75168,3.658051,5.544783,3.351353,5.045134,0.9538437,1.153431,0.2728383,0.4868455,0.5664451,1.380076,1.505323,0.9776228
484,5.780106,6.991546,16.68871,3.581793,5.476614,3.372136,4.955718,0.924859,1.187131,0.2686785,0.4864067,0.5492079,1.412853,1.441683,0.9914435
484.5,5.597511,7.230297,16.62609,3.497055,5.397677,3.393481,4.867903,0.8971506,1.225698,0.264679,0.4874826,0.5320002,1.453688,1.37997,1.00822
485,5.437316,7.480246,16.56645,3.404354,5.308123,3.415745,4.781252,0.8711714,1.269313,0.2609505,0.4898392,0.5148336,1.501187,1.320118,1.027729
485.5,5.299813,7.737922,16.512,3.304845,5.209403,3.439184,4.695056,0.8473192,1.318029,0.2575419,0.4931748,0.4977513,1.553302,1.262146,1.049604
486,5.186063,7.998386,16.46446,3.200231,5.104118,3.463909,4.608397,0.8259092,1.37177,0.254442,0.497162,0.4808327,1.607549,1.206159,1.073369
486.5,5.097431,8.255606,16.425,3.09266,4.995716,3.489853,4.520228,0.8071678,1.430339,0.2515878,0.5014918,0.4641936,1.661305,1.152345,1.098458
487,5.0351,8.503044,16.39429,2.984589,4.888097,3.516746,4.429477,0.7912446,1.493423,0.2488778,0.5059185,0.4479847,1.712092,1.100966,1.124259
487.5,4.999715,8.734372,16.37239,2.878636,4.785161,3.544112,4.335157,0.7782384,1.560618,0.2461873,0.5102967,0.4323877,1.757849,1.052344,1.150139
488,4.991214,8.944205,16.35881,2.777422,4.690389,3.571275,4.236475,0.7682317,1.631441,0.2433871,0.5146053,0.417607,1.797111,1.006842,1.175484
488.5,5.008903,9.128725,16.35258,2.683428,4.606478,3.597386,4.13293,0.7613321,1.705363,0.240361,0.5189561,0.4038595,1.829101,0.9648331,1.199733
489,5.051762,9.286093,16.3522,2.598862,4.535106,3.621468,4.024386,0.7577089,1.781823,0.2370204,0.5235854,0.3913643,1.853727,0.9266709,1.222397
489.5,5.118885,9.416576,16.3558,2.525556,4.476806,3.642473,3.911121,0.7576183,1.860261,0.2333145,0.5288308,0.380329,1.871476,0.8926553,1.243091
490,5.209908,9.522347,16.36117,2.464892,4.430996,3.659357,3.793836,0.7614043,1.940123,0.2292325,0.5350939,0.3709359,1.88326,0.8630111,1.261539
490.5,5.325257,9.60703,16.36585,2.41778,4.396132,3.671151,3.673637,0.7694835,2.020877,0.2248022,0.5427965,0.3633293,1.890223,0.8378712,1.277581
491,5.4662,9.675057,16.36729,2.384667,4.36997,3.677035,3.551975,0.7823067,2.102015,0.2200835,0.5523339,0.3576044,1.893576,0.8172708,1.29117
491.5,5.63469,9.73095,16.36291,2.365596,4.349885,3.676407,3.430568,0.8003017,2.18305,0.2151579,0.5640327,0.3537988,1.894474,0.8011508,1.30236
492,5.833012,9.77869,16.35028,2.360309,4.333204,3.668932,3.311289,0.8238073,2.263505,0.2101149,0.5781174,0.3518879,1.893936,0.7893737,1.311293
492.5,6.063318,9.821274,16.32729,2.368362,4.317503,3.654575,3.196052,0.8530065,2.342895,0.2050378,0.5946909,0.3517829,1.89284,0.7817413,1.318175
493,6.327154,9.860552,16.29233,2.389268,4.300842,3.633599,3.086689,0.8878671,2.420724,0.1999887,0.6137263,0.3533336,1.891954,0.7780107,1.323255
493.5,6.62508,9.897356,16.24444,2.422615,4.281898,3.60655,2.984834,0.9280987,2.496477,0.1949992,0.6350729,0.3563342,1.89201,0.7779071,1.326799
494,6.95641,9.931863,16.18354,2.468157,4.260004,3.574209,2.891828,0.97313,2.569626,0.1900651,0.6584764,0.3605333,1.893762,0.7811327,1.329066
494.5,7.31917,9.964133,16.11056,2.52584,4.235103,3.537523,2.808628,1.022117,2.639657,0.1851458,0.6836086,0.3656466,1.898032,0.7873718,1.330285
495,7.710263,9.994635,16.02755,2.595771,4.207625,3.497525,2.735761,1.073982,2.706093,0.1801706,0.7101012,0.3713704,1.905709,0.796296,1.330641
495.5,8.125792,10.02468,15.93778,2.678119,4.178318,3.455237,2.673287,1.127479,2.768537,0.1750493,0.7375806,0.3773966,1.917693,0.807568,1.330254
496,8.561476,10.05663,15.84562,2.772961,4.148039,3.411579,2.620803,1.181288,2.826714,0.1696864,0.7657006,0.3834276,1.934813,0.8208491,1.329179
496.5,9.013092,10.09385,15.7565,2.880091,4.117562,3.367279,2.577467,1.234106,2.88051,0.1639956,0.7941658,0.3891913,1.957706,0.835803,1.327402
497,9.476776,10.1404,15.6766,2.998813,4.08742,3.322793,2.542049,1.284748,2.929997,0.157916,0.8227445,0.3944538,1.986703,0.8521045,1.324839
497.5,9.949182,10.20057,15.61254,3.127762,4.057789,3.278259,2.513,1.33223,2.975446,0.1514261,0.8512697,0.3990292,2.021725,0.8694491,1.321349
498,10.42739,10.27829,15.57089,3.26478,4.028415,3.233466,2.488533,1.375838,3.01731,0.1445542,0.8796308,0.4027867,2.06222,0.8875631,1.316748
498.5,10.90855,10.37667,15.5577,3.406874,3.998604,3.18786,2.466722,1.415168,3.056188,0.1373872,0.9077549,0.4056555,2.107164,0.9062106,1.310819
499,11.38939,10.49754,15.57794,3.550295,3.967274,3.140575,2.445599,1.450131,3.092763,0.1300748,0.9355826,0.4076263,2.155115,0.9251918,1.303337
499.5,11.86561,10.64134,15.63499,3.690724,3.933039,3.090497,2.42325,1.480941,3.12773,0.1228277,0.963044,0.4087474,2.204335,0.9443314,1.294083
500,12.33147,10.80717,15.73017,3.823574,3.894348,3.036349,2.397912,1.508058,3.161713,0.1159136,0.9900354,0.4091193,2.252949,0.9634621,1.282864
500.5,12.77966,10.99316,15.86247,3.944363,3.849636,2.9768,2.36805,1.532124,3.195179,0.1096484,1.016403,0.4088881,2.299121,0.9824028,1.269529
501,13.20158,11.19692,16.02833,4.049121,3.797493,2.910575,2.332432,1.553878,3.228373,0.1043845,1.041936,0.4082363,2.341239,1.000933,1.25398
501.5,13.58814,11.41614,16.22172,4.134754,3.736845,2.836577,2.290174,1.574076,3.261277,0.1004951,1.066365,0.4073716,2.378075,1.018774,1.236186
502,13.93077,11.64906,16.43429,4.199335,3.667099,2.753987,2.240775,1.593412,3.293598,0.09835934,1.089375,0.406516,2.408895,1.035582,1.216185
502.5,14.22266,11.89485,16.65582,4.242276,3.588263,2.662358,2.184125,1.612455,3.324788,0.09834538,1.11063,0.4058957,2.433531,1.050958,1.194087
503,14.45989,12.15363,16.87476,4.264344,3.501032,2.561675,2.120498,1.631612,3.354099,0.1007932,1.129795,0.4057321,2.452369,1.064469,1.170071
503.5,14.64221,12.42644,17.07885,4.26752,3.406817,2.452386,2.050517,1.651119,3.380666,0.1059975,1.146576,0.4062331,2.466284,1.07569,1.144379
504,14.77321,12.71482,17.25591,4.254719,3.307745,2.335403,1.97511,1.671061,3.403615,0.1141912,1.160742,0.4075848,2.476514,1.084254,1.117302
504.5,14.85986,13.02042,17.39444,4.229416,3.206584,2.212065,1.895449,1.691408,3.42217,0.1255303,1.172163,0.4099456,2.484495,1.0899,1.089173
505,14.91151,13.3445,17.48431,4.195214,3.106633,2.084071,1.812881,1.712083,3.435765,0.1400784,1.180828,0.4134416,2.491674,1.092514,1.060349
505.5,14.93843,13.68748,17.51728,4.15543,3.011548,1.953391,1.728856,1.733024,3.444128,0.1577942,1.186858,0.418165,2.499319,1.092164,1.031197
506,14.95037,14.04864,17.48732,4.112756,2.925133,1.82216,1.644842,1.754261,3.447336,0.1785225,1.190515,0.4241729,2.508355,1.089113,1.002074
506.5,14.95531,14.42595,17.39081,4.069044,2.851118,1.692564,1.562263,1.775971,3.44584,0.2019896,1.192187,0.4314883,2.519235,1.08382,0.9733168
507,14.95864,14.81612,17.2266,4.025219,2.792924,1.566729,1.482422,1.798525,3.440436,0.2278066,1.192374,0.4401031,2.531882,1.0769,0.9452243
507.5,14.96303,15.21469,16.99583,3.981339,2.753431,1.446627,1.406461,1.822497,3.432216,0.2554777,1.191652,0.4499808,2.545707,1.069087,0.918051
508,14.96886,15.61632,16.7017,3.93678,2.734793,1.334001,1.335314,1.848652,3.422468,0.2844158,1.190639,0.4610609,2.559684,1.061171,0.8919989
508.5,14.97515,16.01508,16.34908,3.890495,2.738268,1.230313,1.269692,1.877916,3.412572,0.3139663,1.189951,0.4732631,2.572485,1.053947,0.8672138
509,14.98068,16.40464,15.94413,3.841314,2.764123,1.136722,1.210074,1.911307,3.403874,0.3434371,1.190164,0.4864932,2.582652,1.048165,0.8437869
509.5,14.98503,16.77854,15.49386,3.788221,2.811603,1.054088,1.156722,1.949862,3.397575,0.3721334,1.191768,0.5006476,2.588785,1.044491,0.8217587
510,14.98933,17.13024,15.0057,3.730581,2.878972,0.9829982,1.109705,1.994543,3.394642,0.3993958,1.195138,0.5156189,2.589711,1.043478,0.8011268
510.5,14.99647,17.45333,14.48716,3.668261,2.963623,0.9238059,1.068931,2.046154,3.395747,0.4246384,1.200509,0.5312998,2.584622,1.04555,0.7818556
511,15.01094,17.74152,13.94544,3.60167,3.06226,0.8766798,1.034188,2.105253,3.401252,0.447384,1.207962,0.5475859,2.573157,1.051002,0.7638875
511.5,15.03822,17.98881,13.38726,3.531697,3.171127,0.8416525,1.005184,2.172097,3.411225,0.4672945,1.217424,0.5643798,2.55541,1.060008,0.7471536
512,15.08392,18.18962,12.81864,3.459599,3.286274,0.8186617,0.98159,2.246601,3.425491,0.4841895,1.228679,0.5815919,2.531873,1.072631,0.7315849
512.5,15.1529,18.33901,12.24481,3.386849,3.403849,0.8075812,0.9630716,2.328337,3.443712,0.4980508,1.241382,0.5991412,2.50333,1.088835,0.7171205
513,15.24845,18.4329,11.67021,3.314999,3.520377,0.8082335,0.9493171,2.416557,3.465475,0.5090176,1.255094,0.6169544,2.470711,1.108496,0.7037144
513.5,15.37171,18.46831,11.09852,3.245573,3.632995,0.8203854,0.940052,2.51024,3.490389,0.5173694,1.269309,0.6349638,2.434932,1.131409,0.6913384
514,15.52138,18.44366,10.53273,3.180002,3.739639,0.843724,0.9350451,2.608151,3.518166,0.5234974,1.283485,0.6531036,2.39675,1.15729,0.6799826
514.5,15.69389,18.35886,9.975349,3.11961,3.839154,0.8778226,0.9341031,2.708913,3.548682,0.5278659,1.297082,0.671307,2.356647,1.185773,0.6696533
515,15.88385,18.21545,9.428525,3.065626,3.93134,0.9221032,0.9370595,2.811077,3.582004,0.5309684,1.309586,0.6895017,2.314778,1.216424,0.660367
515.5,16.08491,18.0165,8.894286,3.0192,4.016878,0.9757954,0.9437569,2.913187,3.618388,0.5332833,1.320534,0.7076062,2.270984,1.248748,0.6521433
516,16.29068,17.76638,8.374723,2.98141,4.097183,1.037904,0.9540213,3.013847,3.658241,0.5352303,1.329527,0.7255258,2.224862,1.282192,0.6449956
516.5,16.49571,17.47045,7.872176,2.953233,4.174187,1.107189,0.9676342,3.111761,3.702063,0.5371368,1.336244,0.74315,2.175873,1.316168,0.6389208
517,16.69624,17.1346,7.389382,2.935465,4.250083,1.182154,0.9843053,3.205782,3.750364,0.5392146,1.340441,0.7603503,2.12348,1.350065,0.6338904
517.5,16.8906,16.76485,6.929563,2.928613,4.32705,1.261065,1.003647,3.294937,3.803572,0.5415487,1.341944,0.7769805,2.067296,1.383283,0.6298434
518,17.07902,16.36692,6.496458,2.932765,4.406986,1.341982,1.025159,3.378455,3.861948,0.5441006,1.340648,0.7928795,2.007211,1.415247,0.6266821
518.5,17.26293,15.94594,6.094271,2.947458,4.491281,1.422808,1.048215,3.455798,3.92552,0.5467252,1.336505,0.8078746,1.943483,1.445434,0.6242727
519,17.44393,15.50625,5.727537,2.971604,4.58064,1.501363,1.072062,3.526673,3.994037,0.5492008,1.329515,0.8217868,1.876786,1.473395,0.6224481
519.5,17.62252,15.05135,5.400923,3.003469,4.674987,1.575452,1.095829,3.591066,4.066963,0.5512673,1.319718,0.834437,1.808211,1.498769,0.6210157
520,17.79704,14.58393,5.118955,3.040735,4.773442,1.64296,1.118549,3.649253,4.143503,0.5526728,1.307188,0.8456542,1.739227,1.521308,0.6197676
520.5,17.96306,14.10602,4.88571,3.080667,4.874381,1.701936,1.139195,3.701817,4.222657,0.5532192,1.292026,0.8552842,1.671598,1.540897,0.6184952
521,18.11333,13.61916,4.704476,3.120339,4.975568,1.750683,1.156725,3.749644,4.303301,0.552804,1.274365,0.8631993,1.607293,1.557578,0.6170053
521.5,18.23833,13.12459,4.577422,3.156932,5.074333,1.787834,1.170147,3.793893,4.38429,0.5514545,1.254367,0.869307,1.548374,1.571589,0.6151374
522,18.32736,12.62337,4.505283,3.188063,5.167786,1.812419,1.178589,3.835948,4.464561,0.5493514,1.232222,0.8735581,1.496911,1.58338,0.6127821
522.5,18.36984,12.11646,4.487108,3.212095,5.253041,1.823918,1.181376,3.87734,4.543233,0.5468355,1.208152,0.8759522,1.454891,1.593643,0.6098972
523,18.35653,11.60482,4.520085,3.228405,5.32745,1.822293,1.178105,3.919654,4.619692,0.5444007,1.182408,0.8765427,1.424144,1.603318,0.6065202
523.5,18.28052,11.08945,4.599462,3.237563,5.388816,1.807995,1.16872,3.964418,4.693648,0.5426721,1.155266,0.8754372,1.406282,1.613587,0.6027797
524,18.13765,10.57136,4.718581,3.241397,5.435576,1.781958,1.153575,4.01298,4.765153,0.5423722,1.127019,0.8727948,1.40264,1.625836,0.5989008
524.5,17.92649,10.05177,4.869016,3.242962,5.466957,1.745567,1.133477,4.066403,4.834586,0.5442758,1.097969,0.86882,1.414228,1.641587,0.595206
525,17.64802,9.532125,5.040826,3.246386,5.483081,1.700598,1.10971,4.125369,4.902589,0.5491598,1.068417,0.863752,1.441678,1.662405,0.5921106
525.5,17.30513,9.014402,5.222907,3.256637,5.485037,1.649149,1.084029,4.190116,4.96997,0.5577507,1.038652,0.8578518,1.485205,1.689781,0.5901126
526,16.90229,8.501235,5.403426,3.27923,5.474912,1.593546,1.058624,4.260405,5.037578,0.5706763,1.008942,0.8513879,1.544587,1.725004,0.5897785
526.5,16.44536,7.996146,5.570316,3.319895,5.455758,1.536244,1.036052,4.33553,5.106164,0.5884241,0.9795257,0.8446186,1.619163,1.769048,0.5917227
527,15.94177,7.503653,5.71181,3.384255,5.431511,1.479728,1.019142,4.414366,5.176235,0.6113089,0.9506095,0.837777,1.707856,1.822468,0.5965837
527.5,15.40082,7.02927,5.816972,3.47752,5.406867,1.426404,1.010867,4.49545,5.247914,0.639452,0.9223688,0.8310558,1.809219,1.88533,0.6049984
528,14.83399,6.579367,5.876212,3.604227,5.387111,1.378516,1.014203,4.577075,5.32084,0.6727714,0.8949539,0.8245952,1.921513,1.957183,0.6175738
528.5,14.25504,6.160909,5.881751,3.768027,5.377885,1.338056,1.031965,4.657404,5.394095,0.7109842,0.8684999,0.8184749,2.04281,2.037085,0.6348582
529,13.67981,5.781102,5.827995,3.97152,5.384922,1.306703,1.066648,4.734575,5.466189,0.7536197,0.8431395,0.8127101,2.171125,2.123661,0.6573152
529.5,13.12557,5.446986,5.711828,4.216122,5.413727,1.285765,1.120263,4.806802,5.535111,0.8000433,0.8190153,0.8072518,2.304579,2.215197,0.6852988
530,12.61,5.165028,5.532777,4.50196,5.469257,1.276141,1.1942,4.872456,5.59843,0.8494856,0.7962935,0.8019928,2.441555,2.309756,0.7190342
530.5,12.14999,4.940753,5.293065,4.827809,5.555587,1.278302,1.289111,4.930122,5.653453,0.9010754,0.7751754,0.7967787,2.580857,2.405298,0.7586035
531,11.76047,4.778417,4.99753,5.191032,5.675621,1.292286,1.404826,4.978636,5.697418,0.9538758,0.7559029,0.7914218,2.721838,2.499797,0.8039357
531.5,11.45339,4.680744,4.653424,5.587558,5.830841,1.317708,1.540312,5.017101,5.727709,1.00692,0.7387567,0.7857177,2.864488,2.591333,0.8548051
532,11.2371,4.648754,4.270081,6.011889,6.021148,1.35378,1.693674,5.044892,5.74208,1.059249,0.7240469,0.7794624,3.00945,2.678161,0.9108351
532.5,11.11609,4.681626,3.858488,6.457149,6.244772,1.399351,1.862195,5.061659,5.738853,1.109944,0.712101,0.7724705,3.157984,2.758742,0.9715083
533,11.09103,4.77663,3.430779,6.915192,6.498305,1.452963,2.04243,5.067313,5.717086,1.158158,0.7032437,0.7645909,3.311832,2.831735,1.036183
533.5,11.15906,4.9291,2.999668,7.376791,6.776816,1.512908,2.230334,5.062031,5.676674,1.203147,0.6977758,0.755719,3.473006,2.895973,1.104112
534,11.31415,5.132473,2.577862,7.831902,7.074071,1.577306,2.421416,5.046252,5.618395,1.24429,0.6959522,0.7458041,3.643505,2.950425,1.174468
534.5,11.54745,5.378386,2.177475,8.270015,7.382836,1.644192,2.610927,5.020675,5.543869,1.281113,0.6979608,0.7348524,3.825003,2.994163,1.24637
535,11.84766,5.656877,1.809479,8.680561,7.695228,1.711602,2.794057,4.986257,5.455456,1.313303,0.7039048,0.7229246,4.018528,3.026344,1.318906
535.5,12.20137,5.956698,1.483229,9.05336,8.003078,1.777673,2.966141,4.944193,5.356092,1.340722,0.7137884,0.7101294,4.224169,3.046204,1.39116
536,12.59349,6.265761,1.206073,9.379093,8.298319,1.840728,3.122848,4.895895,5.249078,1.363413,0.7275101,0.6966119,4.440868,3.053082,1.462237
536.5,13.00774,6.571716,0.9830778,9.64974,8.573339,1.899361,3.260364,4.842956,5.137845,1.381594,0.7448622,0.6825415,4.666336,3.046458,1.531276
537,13.42734,6.862586,0.8168882,9.858983,8.821309,1.952502,3.375541,4.787096,5.025718,1.395652,0.7655408,0.6680974,4.897095,3.026001,1.597471
537.5,13.83572,7.12742,0.7077077,10.00252,9.036472,1.999457,3.466015,4.730108,4.915691,1.406124,0.7891624,0.6534545,5.128681,2.991621,1.660076
538,14.21734,7.356902,0.6534202,10.0783,9.214383,2.039922,3.530282,4.67378,4.810244,1.413669,0.8152818,0.6387724,5.35596,2.943517,1.71841
538.5,14.55849,7.543839,0.64983,10.08658,9.352112,2.073971,3.567735,4.619826,4.711209,1.419038,0.8434147,0.6241868,5.573529,2.882205,1.771861
539,14.84792,7.683455,0.6910041,10.02996,9.448368,2.102016,3.578654,4.569813,4.619699,1.423036,0.8730625,0.6098037,5.776141,2.808531,1.819882
539.5,15.07727,7.773496,0.7696907,9.913163,9.503572,2.124745,3.564167,4.525095,4.5361,1.426483,0.9037351,0.5956984,5.959113,2.723664,1.861997
540,15.24126,7.814147,0.8777894,9.7428,9.519855,2.143046,3.526161,4.486755,4.46013,1.43017,0.9349739,0.5819171,6.11863,2.629059,1.897786
540.5,15.33766,7.807758,1.006841,9.52694,9.50097,2.157918,3.467172,4.455568,4.390942,1.434823,0.9663678,0.5684819,6.251926,2.526421,1.926894
541,15.36694,7.758429,1.148501,9.27467,9.452131,2.170391,3.390244,4.431973,4.327275,1.441063,0.9975621,0.5553979,6.3573,2.41765,1.949022
541.5,15.33174,7.671528,1.294962,8.995579,9.379756,2.181443,3.298774,4.416063,4.26762,1.449382,1.028261,0.5426614,6.434001,2.304792,1.963933
542,15.2363,7.55317,1.439307,8.699236,9.291122,2.191948,3.19635,4.407598,4.210398,1.46012,1.058225,0.5302673,6.481983,2.189987,1.971454
542.5,15.08582,7.409743,1.575773,8.394714,9.193948,2.202631,3.086592,4.40603,4.15411,1.473455,1.087261,0.5182172,6.501618,2.075431,1.971485
543,14.886,7.247498,1.699917,8.090166,9.095928,2.214058,2.973004,4.410541,4.097482,1.489409,1.115207,0.5065241,6.49342,1.963335,1.964005
543.5,14.64258,7.072244,1.808674,7.792511,9.004255,2.226638,2.858836,4.420087,4.039566,1.507852,1.141921,0.4952151,6.457837,1.855879,1.949085
544,14.36112,6.889145,1.900333,7.507235,8.925179,2.240649,2.746976,4.433454,3.979793,1.528524,1.167261,0.4843322,6.39516,1.755177,1.926896
544.5,14.04702,6.702644,1.97442,7.238308,8.863629,2.256271,2.639867,4.449313,3.917997,1.551065,1.191077,0.47393,6.305553,1.663222,1.897721
545,13.70556,6.516494,2.031527,6.988227,8.822945,2.273633,2.539449,4.466274,3.854388,1.57504,1.213197,0.4640746,6.1892,1.581832,1.861958
545.5,13.34207,6.333858,2.073103,6.758165,8.804733,2.292846,2.447141,4.482947,3.789493,1.599975,1.233425,0.45484,6.046545,1.512579,1.820123
546,12.962,6.157469,2.101231,6.54817,8.808854,2.314041,2.363845,4.497983,3.724075,1.625387,1.251541,0.4463061,5.878553,1.456714,1.772846
546.5,12.57089,5.989794,2.118416,6.357411,8.833564,2.337388,2.28998,4.51012,3.659026,1.650814,1.267309,0.4385544,5.686949,1.415099,1.720868
547,12.17427,5.833198,2.127398,6.184418,8.875757,2.363099,2.225529,4.518217,3.595261,1.675835,1.280484,0.4316657,5.474363,1.388155,1.665018
547.5,11.77741,5.690069,2.130998,6.027305,8.931302,2.391422,2.170113,4.521284,3.533603,1.700086,1.290826,0.4257194,5.244353,1.375826,1.606196
548,11.38515,5.562873,2.132011,5.883959,8.995427,2.422615,2.123058,4.518499,3.474688,1.72327,1.298115,0.4207938,5.0013,1.37758,1.545349
548.5,11.00166,5.454157,2.13313,5.752172,9.063138,2.456913,2.083473,4.509211,3.41889,1.74516,1.302168,0.4169659,4.750185,1.39244,1.483433
549,10.63038,5.366462,2.136907,5.629731,9.12958,2.494494,2.050325,4.492943,3.366268,1.765589,1.302843,0.4143115,4.496272,1.419045,1.421385
549.5,10.27413,5.302161,2.145734,5.514479,9.190359,2.535441,2.022501,4.469376,3.316553,1.784444,1.300051,0.4129055,4.244747,1.455736,1.36009
550,9.935228,5.263231,2.161837,5.40435,9.241773,2.579712,1.998872,4.438332,3.269163,1.801653,1.293759,0.4128206,4.000367,1.500658,1.300349
550.5,9.615706,5.250965,2.187262,5.297392,9.280944,2.627121,1.97833,4.399745,3.223255,1.817168,1.283982,0.414125,3.767159,1.551866,1.242848
551,9.317529,5.265683,2.223859,5.191788,9.305877,2.677331,1.95983,4.353628,3.177794,1.830958,1.270781,0.4168773,3.548206,1.607425,1.188142
551.5,9.042724,5.306492,2.273242,5.08588,9.315434,2.729861,1.942412,4.30005,3.131636,1.842995,1.254259,0.4211206,3.345521,1.665492,1.136634
552,8.793397,5.371139,2.336748,4.978203,9.309269,2.784114,1.925219,4.239111,3.083634,1.853249,1.23455,0.4268768,3.160028,1.724387,1.088569
552.5,8.571632,5.455998,2.41538,4.867523,9.287708,2.839408,1.907513,4.170932,3.032743,1.861686,1.211824,0.4341385,2.991641,1.78264,1.044035
553,8.379363,5.55623,2.509734,4.752883,9.251627,2.895026,1.888687,4.095662,2.978106,1.868276,1.186273,0.4428609,2.839406,1.839015,1.002968
553.5,8.218182,5.666112,2.619938,4.63364,9.202325,2.95027,1.868273,4.013486,2.919133,1.872994,1.158119,0.4529553,2.701699,1.892508,0.9651698
554,8.089088,5.779513,2.745599,4.509494,9.141413,3.004503,1.845953,3.924658,2.855542,1.875835,1.127614,0.4642841,2.576451,1.942344,0.9303284
554.5,7.992183,5.890444,2.88577,4.380506,9.070724,3.057202,1.821572,3.82954,2.787375,1.876824,1.095041,0.4766603,2.461382,1.987969,0.8980445
555,7.926353,5.993608,3.038949,4.247103,8.992237,3.107986,1.795142,3.728641,2.71497,1.876027,1.060721,0.4898477,2.354223,2.029034,0.8678627
555.5,7.88895,6.084846,3.203104,4.110063,8.908016,3.156643,1.766848,3.622661,2.638914,1.873555,1.025006,0.5035676,2.252915,2.065395,0.8393014
556,7.875565,6.161431,3.375728,3.97048,8.820163,3.203135,1.737038,3.512528,2.559969,1.869566,0.9882801,0.5175074,2.155753,2.097095,0.8118842
556.5,7.879966,6.222167,3.553931,3.829726,8.73077,3.247593,1.706219,3.399402,2.478981,1.864264,0.9509499,0.5313349,2.061488,2.124346,0.7851678
557,7.894304,6.267274,3.734546,3.689389,8.64187,3.290298,1.675032,3.284659,2.396787,1.857885,0.9134305,0.544714,1.969377,2.147503,0.7587664
557.5,7.909595,6.298132,3.91427,3.551199,8.555388,3.331652,1.64423,3.169849,2.314129,1.850688,0.8761307,0.5573232,1.879191,2.167014,0.732371
558,7.916515,6.3169,4.089804,3.416945,8.47309,3.372136,1.614631,3.056613,2.23159,1.842935,0.8394342,0.5688754,1.791169,2.183348,0.7057629
558.5,7.906385,6.326112,4.258007,3.288396,8.396529,3.412279,1.58708,2.946588,2.149556,1.83487,0.8036808,0.5791348,1.705946,2.196918,0.6788217
559,7.872194,6.328308,4.416031,3.167212,8.326993,3.452619,1.562395,2.841285,2.068201,1.8267,0.7691507,0.5879321,1.624453,2.20799,0.6515273
559.5,7.809467,6.325754,4.561456,3.054863,8.265462,3.493674,1.541316,2.741965,1.987512,1.818579,0.7360523,0.5951752,1.547807,2.216604,0.6239542
560,7.716806,6.320269,4.692394,2.952555,8.212575,3.535923,1.524465,2.649532,1.90733,1.810592,0.704517,0.6008562,1.4772,2.222518,0.5962614
560.5,7.595997,6.313162,4.807578,2.861162,8.168605,3.579787,1.512302,2.564435,1.827407,1.802747,0.6746018,0.6050532,1.413784,2.225178,0.5686774
561,7.451634,6.305267,4.906413,2.781183,8.133451,3.625622,1.505103,2.486622,1.747479,1.794978,0.6462994,0.6079257,1.358558,2.223727,0.5414828
561.5,7.290375,6.297055,4.989005,2.712721,8.106632,3.673716,1.502937,2.415534,1.667316,1.787146,0.6195559,0.6097052,1.312284,2.217063,0.5149924
562,7.119966,6.288768,5.056144,2.6555,8.087299,3.724288,1.505677,2.350145,1.586774,1.779058,0.594293,0.6106827,1.275411,2.20393,0.4895346
562.5,6.948269,6.280554,5.109257,2.608905,8.074248,3.777479,1.513012,2.289054,1.505825,1.770477,0.5704323,0.6111908,1.248038,2.183055,0.4654315
563,6.782411,6.272575,5.150318,2.572066,8.065945,3.833351,1.524477,2.230612,1.424568,1.761145,0.5479186,0.611585,1.229882,2.153298,0.442979
563.5,6.628144,6.265063,5.181727,2.543946,8.060547,3.891876,1.539491,2.17307,1.343221,1.750805,0.5267388,0.6122235,1.220283,2.11381,0.4224291
564,6.489465,6.258341,5.206147,2.523443,8.055939,3.952926,1.557401,2.11475,1.262092,1.739223,0.5069344,0.6134487,1.218215,2.064164,0.4039769
564.5,6.3685,6.25279,5.226317,2.509493,8.049761,4.01627,1.577536,2.054196,1.181552,1.72621,0.4886029,0.6155711,1.222325,2.004454,0.3877503
565,6.26561,6.248769,5.244845,2.501176,8.039466,4.081562,1.599251,1.990305,1.101999,1.711632,0.4718908,0.6188559,1.230997,1.935331,0.3738047
565.5,6.179678,6.246506,5.263986,2.497791,8.022373,4.148343,1.621972,1.922423,1.023841,1.695427,0.4569777,0.6235136,1.242442,1.858003,0.3621213
566,6.10851,6.245984,5.285443,2.498915,7.995764,4.216051,1.645231,1.850392,0.9474782,1.677602,0.4440556,0.6296953,1.254816,1.774152,0.3526087
566.5,6.049282,6.246861,5.310178,2.50442,7.95699,4.284033,1.668695,1.77455,0.8733058,1.658234,0.4333022,0.6374918,1.266344,1.685811,0.3451077
567,5.998979,6.248452,5.33828,2.514465,7.903609,4.351573,1.692178,1.695681,0.8017297,1.637459,0.4248564,0.6469361,1.275452,1.595216,0.3394018
567.5,5.954783,6.249801,5.3689,2.529469,7.833535,4.417928,1.715646,1.614927,0.7331825,1.615465,0.4187951,0.6580097,1.280897,1.504636,0.3352294
568,5.914351,6.249864,5.400254,2.550078,7.745193,4.482364,1.739216,1.533664,0.66814,1.592473,0.4151181,0.6706501,1.281867,1.416216,0.3322987
568.5,5.875983,6.247784,5.429722,2.577129,7.637674,4.544208,1.763135,1.453371,0.6071311,1.56872,0.4137414,0.6847595,1.278043,1.331845,0.3303057
569,5.838644,6.243227,5.454023,2.611627,7.51086,4.602886,1.787763,1.375495,0.5507271,1.544445,0.4144995,0.7002143,1.269606,1.253071,0.3289524
569.5,5.801822,6.236709,5.469471,2.654719,7.365525,4.657966,1.813542,1.301331,0.4995164,1.519874,0.417159,0.7168746,1.257198,1.181056,0.3279635
570,5.765317,6.229897,5.472282,2.707665,7.203379,4.709181,1.84097,1.231922,0.4540636,1.495205,0.421438,0.7345933,1.24183,1.116588,0.3271017
570.5,5.728937,6.22576,5.458917,2.771799,7.027052,4.756443,1.870562,1.16799,0.4148506,1.470599,0.4270305,0.7532225,1.224741,1.060123,0.3261801
571,5.692209,6.228556,5.426432,2.848465,6.840013,4.799842,1.902821,1.109906,0.382217,1.446179,0.4336337,0.7726195,1.207228,1.011877,0.3250715
571.5,5.654128,6.243629,5.372793,2.938947,6.646444,4.839625,1.938202,1.057701,0.3563044,1.422024,0.4409714,0.7926499,1.19046,0.9719077,0.3237145
572,5.613024,6.277048,5.297135,3.044358,6.451043,4.876158,1.97708,1.011106,0.3370185,1.398169,0.4488142,0.8131891,1.175329,0.9402051,0.3221147
572.5,5.566612,6.335115,5.199933,3.165508,6.258775,4.909888,2.01972,0.9696132,0.3240171,1.37461,0.456993,0.8341226,1.162345,0.9167536,0.3203412
573,5.512208,6.4238,5.083074,3.302743,6.074595,4.941284,2.066249,0.932563,0.3167293,1.351303,0.4654053,0.8553445,1.151586,0.9015576,0.318517
573.5,5.44712,6.54822,4.949818,3.455797,5.903148,4.970787,2.116632,0.899218,0.3144046,1.328176,0.4740135,0.8767549,1.14272,0.8946276,0.3168065
574,5.369159,6.712214,4.804658,3.623648,5.74849,4.998761,2.170653,0.868836,0.3161869,1.305127,0.482835,0.898258,1.135097,0.8959255,0.3153985
574.5,5.277126,6.918096,4.653086,3.804416,5.613839,5.02545,2.227899,0.8407246,0.3212042,1.282032,0.4919256,0.9197596,1.127881,0.9052842,0.3144878
575,5.171208,7.166566,4.501287,3.995319,5.501394,5.05094,2.287756,0.8142792,0.3286637,1.258749,0.5013597,0.9411654,1.120212,0.9223177,0.3142548
575.5,5.053148,7.456788,4.355794,4.192705,5.412211,5.075147,2.349415,0.7890043,0.3379342,1.235119,0.5112104,0.9623785,1.111352,0.9463343,0.3148462
576,4.9261,7.78656,4.223126,4.392172,5.34617,5.097811,2.411877,0.7645152,0.3486066,1.210969,0.5215308,0.9832987,1.1008,0.9762857,0.3163575
576.5,4.79417,8.152509,4.109442,4.588758,5.30202,5.118504,2.473975,0.7405275,0.3605219,1.186118,0.5323401,1.003822,1.088337,1.010756,0.3188192
577,4.661855,8.550274,4.020238,4.777203,5.277498,5.136655,2.534404,0.7168357,0.3737604,1.160382,0.5436119,1.023838,1.074004,1.047997,0.3221873
577.5,4.533424,8.974592,3.960085,4.952241,5.269513,5.151583,2.591752,0.6932962,0.3886035,1.133588,0.5552699,1.043237,1.058017,1.086019,0.3263403
578,4.412389,9.419285,3.932442,5.108923,5.274366,5.162535,2.644544,0.669815,0.4054712,1.105576,0.5671863,1.061902,1.040644,1.122728,0.3310812
578.5,4.301195,9.877177,3.939526,5.242913,5.287979,5.168735,2.691285,0.6463471,0.4248359,1.076221,0.5791858,1.07972,1.022076,1.156089,0.3361472
579,4.201143,10.34002,3.982247,5.350735,5.306122,5.169427,2.730516,0.6229036,0.4471396,1.045442,0.5910539,1.096581,1.00232,1.18429,0.3412233
579.5,4.112472,10.79855,4.060197,5.429965,5.324598,5.163915,2.760863,0.5995664,0.47272,1.01322,0.6025479,1.112383,0.9811306,1.205894,0.3459622
580,4.034521,11.24266,4.171691,5.479336,5.339399,5.1516,2.781097,0.5765052,0.501759,0.9796096,0.6134114,1.127036,0.9580229,1.219944,0.3500051
580.5,3.965876,11.6619,4.313842,5.498758,5.346817,5.132008,2.790186,0.5539937,0.5342618,0.9447489,0.6233905,1.140467,0.9323371,1.226022,0.3530069
581,3.904486,12.04611,4.482681,5.489263,5.343518,5.104809,2.78735,0.5324168,0.5700627,0.9088645,0.6322464,1.15262,0.9033685,1.224254,0.3546577
581.5,3.84774,12.38626,4.673297,5.452884,5.326587,5.069829,2.772112,0.512263,0.6088557,0.8722705,0.6397672,1.163465,0.8705233,1.21526,0.3547054
582,3.792595,12.6753,4.880015,5.392493,5.293577,5.027053,2.744339,0.4940991,0.6502468,0.8353604,0.6457806,1.173001,0.8334754,1.200053,0.3529734
582.5,3.735794,12.90896,5.096586,5.311623,5.242539,4.976624,2.704266,0.4785284,0.6938142,0.7985924,0.6501654,1.181254,0.7922894,1.179905,0.3493729
583,3.674268,13.08627,5.316403,5.21427,5.17208,4.918835,2.652511,0.4661339,0.7391619,0.7624678,0.6528611,1.188287,0.7474868,1.156196,0.3439105
583.5,3.605697,13.20966,5.532721,5.104728,5.08143,4.854118,2.590074,0.4574182,0.7859613,0.7275055,0.6538729,1.194195,0.7000415,1.130274,0.3366887
584,3.529157,13.28473,5.738894,4.98742,4.970514,4.783035,2.518311,0.4527441,0.8339735,0.6942131,0.6532736,1.199109,0.6512972,1.103345,0.3279
584.5,3.445669,13.31954,5.928602,4.866758,4.840032,4.706262,2.438894,0.4522804,0.8830426,0.6630578,0.6512017,1.203191,0.6028245,1.076388,0.3178152
585,3.35839,13.32358,6.096065,4.747032,4.691524,4.624574,2.35376,0.4559678,0.9330696,0.6344382,0.6478563,1.206631,0.5562415,1.050119,0.3067658
585.5,3.272391,13.30666,6.236231,4.632297,4.527401,4.538821,2.265029,0.4635086,0.9839661,0.6086622,0.6434894,1.209647,0.5130239,1.024981,0.295123
586,3.193985,13.27774,6.344923,4.526272,4.35091,4.44992,2.174922,0.4743834,1.035596,0.5859312,0.6383933,1.212471,0.4743344,1.00117,0.2832751
586.5,3.12972,13.24404,6.418947,4.432234,4.166042,4.358825,2.085669,0.487894,1.087719,0.5663322,0.6328866,1.215346,0.4409044,0.9786809,0.2716051
587,3.085267,13.21051,6.456146,4.352934,3.977347,4.266511,1.999413,0.503227,1.13995,0.5498373,0.6272976,1.218516,0.4129819,0.9573497,0.2604681
587.5,3.06453,13.17967,6.455415,4.290519,3.789687,4.173948,1.918129,0.519531,1.191729,0.5363112,0.6219471,1.222217,0.3903437,0.9369067,0.2501712
588,3.069176,13.15182,6.416668,4.246479,3.607942,4.082081,1.84354,0.5359943,1.242323,0.5255271,0.6171308,1.226667,0.3723813,0.9170128,0.2409571
588.5,3.098741,13.12561,6.340769,4.221635,3.436684,3.9918,1.77706,0.5519176,1.290853,0.5171878,0.6131033,1.232059,0.3582346,0.8972902,0.2329937
589,3.151258,13.09872,6.229447,4.216158,3.27986,3.903912,1.719747,0.5667716,1.336354,0.5109494,0.6100641,1.238549,0.3469395,0.877351,0.2263686
589.5,3.224222,13.06852,6.085185,4.229635,3.140527,3.819113,1.672284,0.5802293,1.377848,0.5064442,0.608147,1.246247,0.3375757,0.8568246,0.2210879
590,3.315661,13.03267,5.911109,4.261162,3.020656,3.737969,1.634976,0.5921694,1.414426,0.5033009,0.6074145,1.255215,0.3293916,0.8353798,0.2170795
590.5,3.424952,12.98943,5.710866,4.309475,2.921057,3.660889,1.607773,0.6026537,1.445332,0.5011613,0.6078559,1.265456,0.3218889,0.8127481,0.2142018
591,3.553154,12.9377,5.488506,4.373078,2.841408,3.588114,1.590307,0.6118868,1.470038,0.4996918,0.6093906,1.276917,0.3148512,0.7887567,0.2122565
591.5,3.702684,12.87685,5.248356,4.45037,2.780424,3.519712,1.581941,0.6201599,1.488301,0.4985886,0.6118747,1.289486,0.3083274,0.7633638,0.2110027
592,3.876473,12.80638,4.994904,4.539733,2.736107,3.455575,1.58183,0.6277887,1.500195,0.4975781,0.6151119,1.302993,0.3025758,0.736696,0.2101747
592.5,4.07688,12.72559,4.732676,4.639569,2.706052,3.395429,1.588981,0.6350549,1.506117,0.4964149,0.6188677,1.317216,0.2979926,0.7090786,0.2094983
593,4.304612,12.63327,4.466119,4.748303,2.687772,3.338854,1.602319,0.6421592,1.506757,0.494875,0.6228856,1.331886,0.2950337,0.6810434,0.208707
593.5,4.55794,12.52769,4.199473,4.864352,2.678993,3.285307,1.620744,0.6491907,1.503045,0.4927488,0.6269031,1.346695,,0.653314,0.2075575
594,4.832457,12.40668,3.936656,4.986063,2.677876,3.234159,1.643177,0.6561169,1.496068,0.4898348,0.6306687,1.361304,,0.6267618,0.2058438
594.5,5.12141,12.26796,3.681143,5.11164,2.683136,3.18473,1.668601,0.6627969,1.486972,0.4859338,0.6339565,1.375362,,0.6023324,0.2034078
595,5.416528,12.10962,3.435865,5.239099,2.694047,3.136326,1.696092,0.6690118,1.476862,0.4808474,0.6365786,1.38851,,0.5809439,0.2001466
595.5,5.7092,11.93058,3.203134,5.366239,2.710348,3.088284,1.724832,0.6745031,1.46669,0.4743805,0.6383937,1.400404,,,0.1960168
596,5.991746,11.73092,2.984588,5.490677,2.732047,3.040001,1.754127,0.6790147,1.457171,0.4663472,0.6393109,1.410719,,,0.1910362
596.5,6.258531,11.5121,2.781177,5.60993,2.759183,2.990975,1.783405,0.6823328,1.448709,0.4565809,0.6392882,1.419171,,,0.1852812
597,6.506757,11.27684,2.59319,5.721555,2.791563,2.940824,1.812219,0.6843199,1.441358,0.4449479,0.6383287,1.425524,,,0.178881
597.5,6.736762,11.02885,2.420329,5.823324,2.828543,2.889305,1.840242,0.6849323,1.434824,0.4313602,0.6364737,1.429602,,,0.1720088
598,6.951836,10.77234,2.261821,5.913399,2.868874,2.836315,1.867263,0.6842274,1.428487,0.4157904,0.633793,1.431293,,,0.1648713
598.5,7.15755,10.51152,2.116559,5.990474,2.910644,2.781887,1.893189,0.6823568,1.421481,0.3982827,0.6303743,1.430552,,,0.1576965
599,7.360784,10.25013,1.983268,6.053873,2.95133,2.726166,1.918041,0.6795558,1.412793,0.378959,0.6263141,1.427404,,,0.1507212
599.5,7.568591,9.991182,1.860675,6.103579,2.987948,2.669382,1.941953,0.6761302,1.401384,0.3580204,0.6217098,1.42194,,,0.1441783
600,7.787058,,1.747675,6.140202,3.017269,2.611815,1.965173,0.6724398,1.38632,0.3357451,0.6166537,1.414311,,,0.1382854
600.5,8.020405,,1.643459,6.164881,3.036084,2.553757,1.988059,0.6688826,1.366895,0.3124803,0.611229,1.404718,,,0.1332353
601,8.270432,,1.547614,6.179115,3.041475,2.495476,2.011064,0.6658876,1.342732,0.2886299,0.6055098,1.393403,,,0.1291886
601.5,8.536382,,1.460163,6.184581,3.031066,2.437187,2.034726,0.6639082,1.313848,0.2646368,0.5995615,1.380639,,,0.126268
602,8.815209,,1.38155,6.182938,3.003224,2.379026,2.05964,0.6634169,1.280686,0.2409598,0.5934431,1.366714,,,0.1245557
602.5,9.102106,,1.312581,6.17567,2.957174,2.321038,2.086427,0.6648965,1.244087,0.2180504,0.5872089,1.351921,,,0.1240928
603,9.391172,,1.254308,6.163993,2.893036,2.263173,2.115694,0.6688294,1.205227,0.196329,0.5809117,1.336552,,,0.1248814
603.5,9.676066,,1.207892,6.148813,2.811791,2.205299,2.14799,0.6756821,1.165504,0.1761625,0.5746046,1.320879,,,0.1268881
604,9.950437,,1.174442,6.130761,2.715173,2.147217,2.183761,0.6858844,1.126395,0.1578445,0.5683406,1.305159,,,0.1300506
604.5,10.20813,,1.154862,6.110254,2.605517,2.088693,2.22331,0.6998028,1.089313,0.1415822,0.562172,1.289622,,,0.134285
605,10.4433,,1.149717,6.087593,2.485595,2.029485,2.26676,0.7177115,1.055464,0.1274884,0.5561489,1.274472,,,0.1394945
605.5,10.65035,,1.159122,6.063049,2.358444,1.969376,2.314035,0.7397629,1.025724,0.1155805,0.5503177,1.259888,,,0.1455757
606,10.82398,,1.182693,6.03693,2.227222,1.908205,2.364855,0.7659632,1.000568,0.105784,0.5447165,1.246025,,,0.1524256
606.5,10.95933,,1.219522,6.009612,2.095087,1.845881,2.418756,0.7961566,0.9800306,,0.5393737,1.233018,,,0.1599466
607,11.05217,,1.26821,5.981529,1.965127,1.782407,2.475118,0.8300236,0.9637271,,0.5343063,1.22099,,,0.1680492
607.5,11.09915,,1.326928,5.953123,1.840322,1.717879,2.533224,0.8670967,0.9509149,,0.5295171,1.210055,,,0.1766521
608,11.09803,,1.39351,5.92476,1.723537,1.652495,2.59232,0.9067929,0.9405955,,0.5249949,1.200323,,,0.1856804
608.5,11.04778,,1.465561,5.896653,1.61754,1.586546,2.651686,0.9484577,0.9316415,,0.5207167,1.191904,,,0.1950629
609,10.94851,,1.540571,5.868803,1.525014,1.520409,2.710706,0.9914176,0.9229347,,0.5166528,1.184912,,,0.2047284
609.5,10.80121,,1.616024,5.840971,1.448542,1.454544,2.768929,1.03504,0.9134925,,0.5127737,1.179466,,,0.2146001
610,10.6074,,1.689489,5.812697,1.390568,1.389478,2.826115,1.078789,0.9025741,,0.5090581,1.175686,,,0.2245897
610.5,10.36881,,1.758705,5.783366,1.353314,1.325807,2.882258,1.122267,0.8897534,,0.5055005,1.173693,,,0.2345954
611,10.08728,,1.82164,5.752303,1.338666,1.264183,2.937585,1.165248,0.8749592,,0.5021177,1.173601,,,0.2444998
611.5,9.764845,,1.876553,5.718893,1.34803,1.20531,2.992528,1.207682,0.8584747,,0.4989544,1.17551,,,0.2541718
612,9.404014,,1.922031,5.682676,1.38218,1.149932,3.047675,1.249676,0.8409078,,0.4960846,1.179495,,,0.2634701
612.5,9.008326,,1.957029,5.643425,1.441114,1.098815,3.103711,1.291453,0.8231339,,0.4936098,1.1856,,,0.2722475
613,8.582765,,1.980899,5.601174,1.523945,1.052726,3.16133,1.333305,0.8062178,,0.4916542,1.193824,,,0.2803585
613.5,8.134016,,1.993415,5.556204,1.628844,1.012408,3.221172,1.375522,0.791331,,0.4903554,1.20412,,,0.2876659
614,7.670421,,1.994798,5.508962,1.753061,0.9785398,3.283737,1.418329,0.7796676,,0.4898512,1.216384,,,0.2940502
614.5,7.201573,,1.985722,5.459952,1.893028,0.9517062,3.349337,1.461834,0.7723663,,0.490264,1.230452,,,0.2994197
615,6.737598,,1.967313,5.40962,2.044532,0.9323536,3.418054,1.505987,0.7704429,,0.4916845,1.246101,,,0.3037198
615.5,6.288303,,1.941124,5.35823,2.202951,0.9207554,3.489725,1.550565,0.7747347,,0.4941551,1.263053,,,0.3069411
616,5.862341,,1.909087,5.305787,2.363532,0.9169812,3.563951,1.595173,0.7858538,,0.4976576,1.280976,,,0.3091243
616.5,5.466607,,1.873442,5.252023,2.521688,0.9208789,3.640133,1.639273,0.8041555,,0.502105,1.299499,,,0.3103619
617,5.105928,,1.836644,5.196443,2.673274,0.9320704,3.717519,1.68223,0.8297186,,0.5073384,1.318216,,,0.3107984
617.5,4.783103,,1.801249,5.138426,2.814836,0.9499628,3.795268,1.723369,0.8623356,,0.5131297,1.336706,,,0.3106251
618,4.499232,,1.769806,5.077355,2.943805,0.9737776,3.872519,1.762034,0.9015183,,0.5191903,1.354542,,,0.3100724
618.5,4.254229,,1.744734,5.01276,3.058601,1.002595,3.948451,1.797639,0.9465115,,0.5251866,1.371315,,,0.3094001
619,4.047377,,1.72823,4.944435,3.158673,1.035411,4.022331,1.829704,0.9963203,,0.5307615,1.386643,,,0.3088855
619.5,3.877763,,1.722179,4.87252,3.244447,1.071198,4.093549,1.85788,1.049756,,0.53556,1.400188,,,0.3088086
620,3.744519,,1.728113,4.797523,3.31722,1.108967,4.161635,1.881958,1.105494,,0.5392547,1.411669,,,0.3094376
620.5,3.646887,,1.747181,4.720304,3.378993,1.147824,4.22625,1.901859,1.162137,,0.5415718,1.42087,,,0.3110147
621,3.584134,,1.780159,4.642015,3.432272,1.187015,4.28717,1.917612,1.218293,,0.5423134,1.427644,,,0.3137432
621.5,3.5553,,1.827481,4.56401,3.47986,1.225954,4.344251,1.929332,1.272647,,0.5413748,1.431919,,,0.3177787
622,,,1.889283,4.487744,3.524642,1.26423,4.397391,1.937188,1.32403,,0.5387551,1.433691,,,0.3232218
622.5,,,1.965467,4.414693,3.56939,1.301601,4.446492,1.941385,1.371474,,0.534557,1.433022,,,0.3301148
623,,,2.05575,4.346296,3.616582,1.337968,4.491424,1.942151,1.414243,,0.5289808,1.43003,,,0.33844
623.5,,,2.159716,4.28393,3.668259,1.373334,4.532009,1.939722,1.45185,,0.5223094,1.424877,,,0.3481225
624,,,2.27684,4.228895,3.725914,1.40776,4.568006,1.934338,1.484041,,0.5148845,1.417755,,,0.3590347
624.5,,,2.406504,4.182406,3.790424,1.44132,4.599119,1.92624,1.510763,,0.507079,1.408875,,,0.3710061
625,,,2.547979,4.145565,3.862019,1.474054,4.62502,1.91567,1.532119,,0.499267,1.398447,,,0.3838341
625.5,,,2.700406,4.119321,3.940288,1.505933,4.645375,1.902863,1.548307,,0.4917945,1.386669,,,0.3972967
626,,,2.862759,4.104384,4.024221,1.536839,4.659886,1.888043,1.559575,,0.4849526,1.373713,,,0.411166
626.5,,,3.033798,4.101129,4.112285,1.566556,4.668331,1.871397,1.566172,,0.4789576,1.359716,,,0.4252209
627,,,3.21204,4.109484,4.202515,1.594779,4.670599,1.853062,1.568331,,0.4739385,1.344773,,,0.4392589
627.5,,,3.395727,4.128834,4.292646,1.621132,4.66672,1.833096,1.566268,,0.469934,1.328933,,,0.4531057
628,,,3.582823,4.157985,4.380246,1.645198,4.656868,1.811467,1.560199,,0.466898,1.312201,,,0.4666237
628.5,,,3.771032,4.195181,4.462873,1.666567,4.64137,1.788049,1.550384,,0.4647138,1.294541,,,0.4797163
629,,,3.957843,4.238196,4.538214,1.684866,4.620685,1.762627,1.537167,,0.4632155,1.275883,,,0.4923295
629.5,,,4.140601,4.284509,4.604201,1.699802,4.595382,1.734929,1.521026,,0.4622136,1.256135,,,0.5044505
630,,,4.316608,4.331539,4.659107,1.711186,4.566098,1.704665,1.502612,,0.4615228,1.23519,,,0.5161027
630.5,,,4.483246,4.376894,4.701607,1.718947,4.533502,1.671586,1.482768,,0.4609894,1.212946,,,0.5273374
631,,,4.638107,4.418614,4.730798,1.723139,4.498249,1.635549,1.462524,,0.4605147,1.189315,,,0.5382239
631.5,,,4.779123,4.455344,4.746189,1.723933,4.460944,1.596577,1.443071,,0.4600727,1.164239,,,0.5488373
632,,,4.904683,4.486426,4.747655,1.72159,4.422103,1.554909,1.425704,,0.4597194,1.137699,,,0.5592468
632.5,,,5.013725,4.511873,4.735374,1.716437,4.382136,1.511025,1.411742,,0.4595926,1.109729,,,0.5695035
633,,,5.105782,4.532227,4.709752,1.708836,4.341329,1.465655,1.402444,,0.4599025,1.080419,,,0.57963
633.5,,,5.180991,4.548335,4.671332,1.699145,4.299838,1.419747,1.398909,,,1.04992,,,0.5896124
634,,,5.240042,4.561075,4.620732,1.687692,4.257695,1.374419,1.401991,,,1.018442,,,0.5993956
634.5,,,5.284086,4.571071,4.558587,1.674748,4.214813,1.330873,1.412232,,,0.9862513,,,0.608881
635,,,5.3146,4.578466,4.485531,1.660527,4.171014,1.290301,1.429821,,,0.9536582,,,0.6179282
635.5,,,5.33323,4.582795,4.402192,1.645179,4.126041,1.253782,1.454586,,,0.9210051,,,0.6263607
636,,,5.341623,4.582963,4.309223,1.628807,4.079584,1.222177,1.48601,,,0.8886506,,,0.6339757
636.5,,,5.341266,4.577362,4.207338,1.611488,4.031299,1.196057,1.523277,,,0.8569529,,,0.6405548
637,,,5.333346,4.564076,4.097342,1.59331,3.98083,1.175639,1.565333,,,0.8262518,,,0.6458786
637.5,,,5.318658,4.541171,3.980169,1.5744,3.927831,1.160772,1.610968,,,0.796852,,,0.6497397
638,,,5.29756,4.507007,3.8569,1.554964,3.871984,1.150954,1.658895,,,0.7690073,,,0.6519561
638.5,,,5.269975,4.460522,3.728766,1.535306,3.813018,1.145383,1.707831,,,0.7429081,,,0.6523841
639,,,5.235457,4.401438,3.597144,1.515844,3.750729,1.143049,1.756557,,,0.7186738,,,0.6509271
639.5,,,5.193296,4.330351,3.46352,1.497101,3.684999,1.142825,1.80396,,,0.6963498,,,0.6475414
640,,,5.142654,4.248697,3.329448,1.479685,3.615807,1.143587,1.849064,,,0.6759086,,,0.6422388
640.5,,,5.082726,4.158613,3.196521,1.464245,3.543247,1.144318,1.891032,,,0.6572582,,,0.6350864
641,,,5.012884,4.06271,3.066341,1.451428,3.467532,1.144209,1.929165,,,0.6402526,,,0.6262021
641.5,,,4.93282,3.963787,2.940502,1.441817,3.388992,1.142721,1.962878,,,0.6247074,,,0.6157478
642,,,4.842648,3.864545,2.820589,1.435881,3.308076,1.13962,1.991675,,,0.6104179,,,0.6039201
642.5,,,4.742961,3.767327,2.70817,1.433922,3.225325,1.134988,2.015125,,,0.5971779,,,0.5909392
643,,,4.634841,3.673928,2.604798,1.436049,3.141354,1.129187,2.032839,,,0.5847989,,,0.5770379
643.5,,,4.519826,3.585491,2.511999,1.442163,3.056817,1.122796,2.044463,,,0.5731275,,,0.5624532
644,,,4.399828,3.502499,2.431251,1.451963,2.972373,1.116536,2.04968,,,0.5620608,,,0.5474177
644.5,,,4.277029,3.424825,2.363948,1.464979,2.888644,1.111164,2.048221,,,0.5515567,,,0.5321539
645,,,4.153752,3.351866,2.311341,1.480621,2.80618,1.107383,2.0399,,,0.5416395,,,0.5168693
645.5,,,4.032334,3.282705,2.274477,1.498239,2.725423,1.10575,2.024634,,,0.5323974,,,0.5017572
646,,,3.915002,3.216282,2.254108,1.517197,2.646686,1.106615,2.002473,,,0.5239748,,,0.486999
646.5,,,3.803785,3.151552,2.250624,1.536929,2.570138,1.110087,1.973629,,,0.5165593,,,0.472768
647,,,3.700438,3.087605,2.263982,1.557003,2.49581,1.116025,1.938497,,,0.5103641,,,0.4592362
647.5,,,3.606419,3.023748,2.293678,1.577148,2.423606,1.124068,1.897657,,,0.505607,,,0.4465828
648,,,3.522893,2.959538,2.338743,1.597272,2.353333,1.133672,1.851868,,,0.5024885,,,0.435004
648.5,,,3.450782,2.894771,2.397786,1.617454,2.284739,1.144177,1.802054,,,0.501171,,,0.4247234
649,,,3.390845,2.829425,2.469059,1.637904,2.217557,1.154875,1.749271,,,0.5017588,,,0.4160018
649.5,,,3.343771,2.763603,2.550554,1.658921,2.151543,1.165071,1.694656,,,0.5042838,,,0.4091442
650,,,3.310285,2.697451,2.640108,1.680826,2.08652,1.174145,1.639388,,,0.5086976,,,0.4045051
650.5,,,3.291232,2.631093,2.735511,1.703895,2.0224,1.181588,1.584634,,,0.5148691,,,0.4024903
651,,,3.287644,2.564594,2.834602,1.7283,1.959199,1.187022,1.531501,,,0.5225891,,,0.4035549
651.5,,,3.300765,2.497938,2.935336,1.754061,1.897028,1.190205,1.480984,,,0.5315796,,,0.4081968
652,,,3.332029,2.43104,3.035827,1.781012,1.836081,1.191017,1.433926,,,0.5415092,,,0.4169443
652.5,,,3.382983,2.363775,3.134352,1.808797,1.776589,1.189447,1.390986,,,0.552014,,,0.430339
653,,,3.455153,2.296032,3.229319,1.836875,1.718778,1.185567,,,,0.5627196,,,0.4489145
653.5,,,3.549878,2.227751,3.31923,1.864554,1.662817,1.179514,,,,0.5732636,,,0.473172
654,,,3.668103,2.15897,3.402627,1.891041,1.60876,1.171477,,,,0.5833176,,,0.5035531
654.5,,,3.810167,2.089856,3.478045,1.915496,1.556517,1.161698,,,,0.592606,,,0.5404118
655,,,3.975605,2.020713,3.543995,1.937094,1.505819,1.150471,,,,0.6009211,,,0.5839853
655.5,,,4.162976,1.951973,3.598975,1.955081,1.456222,1.138151,,,,0.6081332,,,0.6343665
656,,,4.369756,1.884174,3.641499,1.968821,1.407127,1.125168,,,,0.6141958,,,0.6914802
656.5,,,4.59229,1.817914,3.670154,1.977827,1.357822,1.112033,,,,0.6191456,,,0.7550644
657,,,4.825837,1.753803,3.683681,1.981781,1.307549,1.099329,,,,0.623099,,,0.8246579
657.5,,,5.064692,1.692423,3.681047,1.980528,1.25558,1.087695,,,,0.6262442,,,0.8995966
658,,,5.302384,1.634283,3.661528,1.974074,1.201303,1.077787,,,,0.6288322,,,0.9790176
658.5,,,5.531947,1.579813,3.624772,1.962559,1.144306,1.070246,,,,0.631164,,,1.061873
659,,,5.746227,1.529365,3.570847,1.946233,1.084447,1.065647,,,,0.6335784,,,1.146952
659.5,,,5.938227,1.483248,3.500248,1.925434,1.021909,1.064452,,,,0.6364386,,,1.232917
660,,,6.101444,1.441766,3.413874,1.900562,0.9572193,1.066965,,,,0.6401196,,,1.318337
660.5,,,6.230187,1.405265,3.313001,1.872057,0.8912507,1.073292,,,,0.6449953,,,1.401736
661,,,6.319862,1.374168,3.199229,1.840395,0.8251766,1.083329,,,,0.6514265,,,1.481639
661.5,,,6.367194,1.348999,3.074433,1.806078,0.7604052,1.096756,,,,0.65975,,,1.556621
662,,,6.370379,1.330387,2.94071,1.769631,0.698486,1.113059,,,,0.6702682,,,1.625355
662.5,,,6.329162,1.319025,2.800332,1.731604,0.6410024,1.131565,,,,0.6832392,,,1.686652
663,,,6.244828,1.315624,2.655709,1.692564,0.5894611,1.151503,,,,0.6988651,,,1.739498
663.5,,,6.12012,1.320823,2.509347,1.65309,0.5451837,1.172067,,,,0.717281,,,1.783085
664,,,5.959088,1.335089,2.363806,1.613756,0.5092104,1.192493,,,,0.7385461,,,1.81683
664.5,,,5.766873,1.358634,2.221647,1.575114,0.4822263,1.212128,,,,0.7626346,,,1.840385
665,,,5.549437,1.391357,2.085364,1.537669,0.4645177,1.230488,,,,0.7894293,,,1.853642
665.5,,,5.313262,1.432827,1.957307,1.501848,0.4559593,1.247306,,,,0.8187175,,,1.856723
666,,,5.065032,1.4823,1.839577,1.467977,0.4560343,1.262542,,,,0.8501905,,,1.84997
666.5,,,4.811316,1.538777,1.733911,1.436257,0.463885,1.276377,,,,0.8834481,,,1.833919
667,,,4.558265,1.60108,1.641566,1.40675,0.4783865,1.289185,,,,0.9180092,,,1.809274
667.5,,,4.311341,1.667957,1.56322,1.37938,0.4982326,1.301475,,,,0.9533271,,,1.776875
668,,,4.075087,1.738176,1.498914,1.353941,0.5220309,1.313829,,,,0.9888091,,,1.737663
668.5,,,3.852976,1.810612,1.448035,1.33012,0.5483985,1.326824,,,,1.023842,,,1.692644
669,,,3.647308,1.884321,1.409365,1.307537,0.576046,1.340959,,,,1.057818,,,1.642858
669.5,,,3.459191,1.958558,1.38119,1.285788,0.6038472,1.356592,,,,1.090167,,,1.589343
670,,,3.288594,2.032802,1.361457,1.264496,0.6308886,1.373891,,,,1.120382,,,1.533104
670.5,,,3.134456,2.106733,1.347966,1.243368,0.6565013,1.392809,,,,1.148044,,,1.475091
671,,,2.994866,2.18021,1.338596,1.222231,0.6802683,1.413077,,,,1.172846,,,1.416172
671.5,,,2.867287,2.253225,1.3315,1.20107,0.7020131,1.434235,,,,1.194603,,,1.35712
672,,,2.748812,2.325849,1.325281,1.180045,0.7217769,1.455672,,,,1.21326,,,1.298601
672.5,,,2.636442,2.398181,1.3191,1.15949,0.7397824,1.476694,,,,1.228891,,,1.241164
673,,,2.527352,2.470296,1.312723,1.139896,0.7563917,1.496603,,,,1.241686,,,1.185236
673.5,,,2.419152,2.54219,1.306482,1.121874,0.7720611,1.514768,,,,1.251933,,,1.131127
674,,,2.310092,2.613745,1.301174,1.106103,0.7872942,1.530698,,,,1.25999,,,1.079033
674.5,,,2.199223,2.68469,1.297911,1.093264,0.8025955,1.544096,,,,1.266253,,,1.029047
675,,,2.0865,2.754583,1.297941,1.083977,0.8184257,1.554899,,,,1.271122,,,0.9811763
675.5,,,1.972793,2.822815,1.30246,1.078733,0.8351566,1.563299,,,,1.274965,,,0.9353538
676,,,1.859841,2.88864,1.312448,1.077838,0.8530314,1.569731,,,,1.278087,,,0.8914628
676.5,,,1.75012,2.951216,1.328535,1.081367,0.8721273,1.574857,,,,1.280703,,,0.8493564
677,,,1.646666,3.009668,1.350933,1.089134,0.8923261,1.579507,,,,1.282916,,,0.8088782
677.5,,,1.552845,3.063148,1.37941,1.10069,0.913296,1.584623,,,,1.284709,,,0.7698822
678,,,1.472102,3.110893,1.413327,1.115335,0.9344825,1.591184,,,,1.285938,,,0.7322516
678.5,,,1.4077,3.152284,1.451717,1.132162,0.9551161,1.600122,,,,1.286344,,,0.6959132
679,,,1.362472,3.186862,1.493374,1.15011,0.9742423,1.612249,,,,1.285568,,,0.6608464
679.5,,,1.338617,3.214325,1.536968,1.168035,0.9907669,1.628185,,,,1.283182,,,0.627089
680,,,1.337543,3.234496,1.581146,1.184784,1.003519,1.648307,,,,1.278716,,,0.594737
680.5,,,1.359773,3.247272,1.624628,1.199266,1.011328,,,,,1.271694,,,0.563937
681,,,1.404915,3.252569,1.666283,1.210516,1.013114,,,,,1.261674,,,0.5348758
681.5,,,1.471698,3.250268,1.705174,1.217746,1.007971,,,,,1.248281,,,0.5077638
682,,,1.558058,3.240177,1.740587,1.220383,0.9952522,,,,,1.231239,,,0.4828172
682.5,,,1.661265,3.222036,1.772032,1.218077,0.9746357,,,,,1.210398,,,0.4602368
683,,,1.778076,3.195536,1.799239,,0.9461693,,,,,1.185748,,,0.4401882
683.5,,,1.904896,3.160379,1.822141,,0.9102859,,,,,1.157429,,,0.4227838
684,,,2.037941,3.116365,1.840847,,0.8677879,,,,,1.125728,,,
684.5,,,2.173373,3.063491,1.855614,,0.8197997,,,,,1.091066,,,
685,,,2.307424,3.002054,1.866824,,0.7676934,,,,,1.053978,,,
685.5,,,2.436481,2.932718,1.874957,,0.7129951,,,,,1.015089,,,
686,,,2.557158,2.856562,1.88056,,0.6572796,,,,,0.9750834,,,
686.5,,,2.666339,2.775066,1.884218,,0.6020626,,,,,0.9346671,,,
687,,,2.76122,2.690056,1.886524,,0.5487046,,,,,0.8945374,,,
687.5,,,2.839331,2.603601,1.88806,,0.4983334,,,,,0.8553486,,,
688,,,2.898562,2.517899,1.889374,,0.4517924,,,,,0.8176847,,,
688.5,,,2.937188,2.435127,1.890977,,0.4096194,,,,,0.7820351,,,
689,,,2.953909,2.357311,1.893345,,,,,,,0.7487778,,,
689.5,,,2.947886,2.286217,1.896934,,,,,,,0.7181693,,,
690,,,2.918777,2.223266,1.902202,,,,,,,0.6903409,,,
690.5,,,2.866778,2.169491,1.90963,,,,,,,0.6653015,,,
691,,,2.792647,2.125535,,,,,,,,0.6429476,,,
691.5,,,2.697714,2.091671,,,,,,,,0.6230765,,,
692,,,2.583867,2.067856,,,,,,,,,,,
692.5,,,2.45351,2.053791,,,,,,,,,,,
693,,,,2.048976,,,,,,,,,,,
693.5,,,,2.052764,,,,,,,,,,,
694,,,,,,,,,,,,,,,
694.5,,,,,,,,,,,,,,,
695,,,,,,,,,,,,,,,
695.5,,,,,,,,,,,,,,,
696,,,,,,,,,,,,,,,
696.5,,,,,,,,,,,,,,,
697,,,,,,,,,,,,,,,
697.5,,,,,,,,,,,,,,,
698,,,,,,,,,,,,,,,
698.5,,,,,,,,,,,,,,,
699,,,,,,,,,,,,,,,
699.5,,,,,,,,,,,,,,,
700,,,,,,,,,,,,,,,


==> anc/tite2-monolayer/POSCAR_A_bestfit <==
TiTe2_singlelayer_ab_0.990
 1.0000000000000000
     3.7957919999999996    0.0000000000000000    0.0000000000000000
    -1.8978959999999998    3.2872522994817412    0.0000000000000000
     0.0000000000000000    0.0000000000000000   23.4792740000000002
   Te   Ti   Au
    2    1    2
Direct          Plane group = p3m1                              N   SiteLabel  Layer  Linking     FreeDir
  0.0000000000000000  0.0000000000000000  0.8591084541452136    1      Te_top      1     none      locked
  0.3333333333333331  0.6666666666666666  0.7158647265627290    2      Te_bot      3     none      locked
  0.6666666666666663  0.3333333333333333  0.7878380863126756    3      Ti_def      2     none      locked
  0.0000000000000000  0.0000000000000000  0.6000000000000001    4      Au_def      4     none      locked
  0.6666666666666665  0.3333333333333333  0.5000000000000000    5      Au_def      5     none        bulk


==> anc/tite2-monolayer/POSCAR_B_bestfit <==
TiTe2_singlelayer_ab_0.990
 1.0000000000000000
     3.7957919999999996    0.0000000000000000    0.0000000000000000
    -1.8978959999999998    3.2872522994817412    0.0000000000000000
     0.0000000000000000    0.0000000000000000   23.4792740000000002
   Te   Ti   Au
    2    1    2
Direct          Plane group = p3m1                              N   SiteLabel  Layer  Linking     FreeDir
  0.3333333333333331  0.6666666666666666  0.8591084541452136    1      Te_top      1     none      locked
  0.0000000000000000  0.0000000000000000  0.7158647265627290    2      Te_bot      3     none      locked
  0.6666666666666663  0.3333333333333333  0.7878380863126756    3      Ti_def      2     none      locked
  0.0000000000000000  0.0000000000000000  0.6000000000000001    4      Au_def      4     none      locked
  0.6666666666666665  0.3333333333333333  0.5000000000000000    5      Au_def      5     none        bulk


==> anc/tite2-monolayer/VIBROCC_bestfit <==
= Vibrational Amplitudes
Te_top = 0.067
Te_bot = 0.065
Ti_def = 0.09
Au_def = 0.094

= Occupations
Au_def = 0.001

= Search offsets


==> anc/tite2-multilayer/EXPBEAMS.csv <==
E,(0|1) [1],(1|0) [2],(1|1) [3],(0|2) [4],(2|0) [5],(1|2) [6],(2|1) [7],(0|3) [8],(3|0) [9],(2|2) [10],(1|3) [11],(3|1) [12],(0|4) [13],(4|0) [14],(-2|5) [15],(3|2) [16]
40.0,,87.889976,,,,,,,,,,,,,,
40.5,,103.159724,,,,,,,,,,,,,,
41.0,,119.210886,,,,,,,,,,,,,,
41.5,,135.583188,,,,,,,,,,,,,,
42.0,,151.814642,,,,,,,,,,,,,,
42.5,,167.471589,,,,,,,,,,,,,,
43.0,,182.166171,,,,,,,,,,,,,,
43.5,,195.561789,,,,,,,,,,,,,,
44.0,,207.372467,,,,,,,,,,,,,,
44.5,,217.364462,,,,,,,,,,,,,,
45.0,,225.368101,,,,,,,,,,,,,,
45.5,,231.304244,,,,,,,,,,,,,,
46.0,,235.222797,,,,,,,,,,,,,,
46.5,335.395564,237.343815,,,,,,,,,,,,,,
47.0,352.953082,238.087205,,,,,,,,,,,,,,
47.5,370.607035,238.076271,,,,,,,,,,,,,,
48.0,387.593788,238.104402,,,,,,,,,,,,,,
48.5,403.087833,239.062603,,,,,,,,,,,,,,
49.0,416.258618,241.836022,,,,,,,,,,,,,,
49.5,426.331221,247.187000,,,,,,,,,,,,,,
50.0,432.648063,255.648504,,,,,,,,,,,,,,
50.5,434.726937,267.450884,,,,,,,,,,,,,,
51.0,432.309064,282.499842,,,,,,,,,,,,,,
51.5,425.390191,300.413222,,,,,,,,,,,,,,
52.0,414.228621,320.611280,,,,,,,,,,,,,,
52.5,399.326717,342.442918,,,,,,,,,,,,,,
53.0,381.386565,365.321648,,,,,,,,,,,,,,
53.5,361.245152,388.841941,,,,,,,,,,,,,,
54.0,339.798278,412.849778,,,,,,,,,,,,,,
54.5,317.924591,437.449551,,,,,,,,,,,,,,
55.0,296.420541,462.941545,,,,,,,,,,,,,,
55.5,275.954312,489.698185,,,,,,,,,,,,,,
56.0,257.042077,517.999217,,,,,,,,,,,,,,
56.5,240.044627,547.855237,,,,,,,,,,,,,,
57.0,225.178389,578.853062,,,,,,,,,,,,,,
57.5,212.532879,610.054838,,,,,,,,,,,,,,
58.0,202.087296,639.976201,,,,,,,,,,,,,,
58.5,193.721652,666.657461,,,,,,,,,,,,,,
59.0,187.222042,687.827693,,,,,,,,,,,,,,
59.5,182.281219,701.144120,,,,,,,,,,,,,,
60.0,178.501589,704.478848,,,,,,,,,,,,,,
60.5,175.408213,696.214733,,,,,,,,,,,,,,
61.0,172.477680,675.507837,,,,,,,,,,,,,,
61.5,169.184611,642.476372,,,,,,,,,,,,,,
62.0,165.062538,598.285150,,,,,,,,,,,,,,
62.5,159.771296,545.108876,,,,,,,,,,,,,,
63.0,153.159571,485.974506,,,,,,,,,,,,,,
63.5,145.310290,424.500637,,,,,,,,,,,,,,
64.0,136.558280,364.566147,,,,,,,,,,,,,,
64.5,127.473527,309.949094,,,,,,,,,,,,,,
65.0,118.808841,263.979249,,,,,,,,,,,,,,
65.5,111.416533,229.243136,,,,,,,,,,,,,,
66.0,106.144188,207.371497,,,,,,,,,,,,,,
66.5,103.723292,198.926988,,,,,,,,,,,,,,
67.0,104.666067,203.397105,,,,,,,,,,,,,,
67.5,109.184957,219.285899,,,,,,,,,,,,,,
68.0,117.146197,244.288959,,,,,,,,,,,,,,
68.5,128.064169,275.530535,,,,,,,,,,,,,,
69.0,141.138109,309.837527,,,,,,,,,,,,,,
69.5,155.326921,344.023759,,,,,,,,,,,,,,
70.0,169.452696,375.158362,,,,,,,,,,,,,,
70.5,182.319746,400.794154,,,,,,,,,,,,,,
71.0,192.834011,419.136062,,,,,,,,,,,,,,
71.5,200.108077,429.135570,,,,,,,,,,,,,,
72.0,203.539445,430.505422,,,,,,,,,,,,,,
72.5,202.853913,423.657499,,,,,,,,,,,,,,
73.0,198.111161,409.575840,,,,,,,,,,,,,,
73.5,189.674816,389.644803,,,,,,,,,,,,,,
74.0,178.153913,365.456590,,,,,,,,,,,,,,
74.5,164.325648,338.623560,,,,,,,,,,,,,,
75.0,149.050477,310.618340,,,,,,,,,,,,,,
75.5,133.190362,282.658475,,,,,,,,,,,,,,
76.0,117.538745,255.644024,,,,,,,,,,,,,,
76.5,102.767826,230.147678,,,,,,,,,,,,,,
77.0,89.395435,206.449165,,,,,,,,,,,,,,
77.5,77.771045,184.600284,,,,,,,,,,,,,,
78.0,68.078649,164.504965,,,,,,,,,,,,,,
78.5,60.352459,145.998014,,,,,,,,,,,,,,
79.0,54.501487,128.910246,,,,,,,,,,,,,,
79.5,50.339331,113.112658,,,,,,,,,,,,,,
80.0,47.616162,98.537453,9.878137,,,,,,,,,,,,,
80.5,46.050461,85.178409,7.878467,,,,,,,,,,,,,
81.0,45.358897,73.076631,6.190773,,,,,,,,,,,,,
81.5,45.282826,62.299373,4.824279,,,,,,,,,,,,,
82.0,45.610253,52.919659,3.765758,,,,,,,,,,,,,
82.5,46.192308,45.002334,2.984148,,,,,,,,,,,,,
83.0,46.953758,38.599450,2.436528,,,,,,,,,,,,,
83.5,47.897681,33.754917,2.074371,,,,,,,,,,,,,
84.0,49.104946,30.515230,1.849212,,,,,,,,,,,,,
84.5,50.729727,28.941530,1.717152,,,,,,,,,,,,,
85.0,52.992419,29.117908,1.641972,,,,,,,,,,,,,
85.5,56.170865,31.151868,1.596916,,,,,,,,,,,,,
86.0,60.590167,35.164913,1.565397,,,,,,,,,,,,,
86.5,66.610226,41.273556,1.540993,,,,,,,,,,,,,
87.0,74.609344,49.563604,1.527063,,,,,,,,,,,,,
87.5,84.961651,60.062091,1.536205,,,,,,,,,,,,,
88.0,98.006664,72.712348,1.589635,,,,,,,,,,,,,
88.5,114.010939,87.357121,1.716392,,,,,,,,,,,,,
89.0,133.123798,103.733277,1.952190,,,,,,,,,,,,,
89.5,155.331770,121.479578,2.337607,,,,,,,,,,,,,
90.0,180.418630,140.156630,2.915432,,,,,,,,,,,,,
90.5,207.939090,159.275777,3.727165,,,,,,,,,,,,,
91.0,237.213056,178.331848,4.808700,,,,,,,,,,,,,
91.5,267.345932,196.834755,6.185484,,,,,,,,,,,,,
92.0,297.276457,214.335528,7.867830,,,,,,,,,,,,,
92.5,325.848989,230.443796,9.846981,,,,,,,,,,,,,
93.0,351.903797,244.836189,12.092600,,,,,,,,,,,,,
93.5,374.374955,257.256736,14.552207,,,,,,,,,,,,,
94.0,392.384298,267.512253,17.152983,,,,,,,,,,,,,
94.5,405.320761,275.466678,19.805988,,,,,,,,,,,,,
95.0,412.896808,281.037937,22.412428,,,,,,,,,,,,,
95.5,415.177296,284.199750,24.871414,,,,,,,,,,,,,
96.0,412.579996,284.988899,27.088209,,,,,,,,,,,,,
96.5,405.850486,283.516809,28.981900,,,,,,,,,,,,,
97.0,396.016557,279.982544,30.491525,,,,,,,,,,,,,
97.5,384.327974,274.683415,31.579892,,,,,,,,,,,,,
98.0,372.186803,268.019124,32.234691,,,,,,,,,,,,,
98.5,361.072638,260.486196,32.466923,,,,,,,,,,,,,
99.0,352.465469,252.660894,32.307074,,16.425264,,,,,,,,,,,
99.5,347.767979,245.170597,31.799754,32.378657,16.087834,,,,,,,,,,,
100.0,348.228349,238.655301,30.997722,32.715141,15.718004,,,,,,,,,,,
100.5,354.865248,233.722395,29.956153,32.973525,15.320335,,,,,,,,,,,
101.0,368.398095,230.898928,28.727889,33.118542,14.906712,,,,,,,,,,,
101.5,389.186908,230.586057,27.360128,33.115852,14.496167,,,,,,,,,,,
102.0,417.187193,233.020224,25.892700,32.935308,14.113343,,,,,,,,,,,
102.5,451.925532,238.245248,24.357813,32.553682,13.785732,,,,,,,,,,,
103.0,492.500675,246.098535,22.780913,31.956501,13.540071,,,,,,,,,,,
103.5,537.613726,256.213828,21.182198,31.138890,13.398508,,,,,,,,,,,
104.0,585.628099,268.041349,19.578332,30.105536,13.375222,,,,,,,,,,,
104.5,634.657202,280.884744,17.983973,28.870064,13.474080,,,,,,,,,,,
105.0,682.674421,293.952370,16.412863,27.454153,13.687721,,,,,,,,,,,
105.5,727.637547,306.418805,14.878382,25.886642,13.998185,,,,,,,,,,,
106.0,767.618169,317.491170,13.393627,24.202781,14.378873,,,,,,,,,,,
106.5,800.925006,326.473412,11.971100,22.443511,14.797433,,,,,,,,,,,
107.0,826.210334,332.821512,10.622198,20.654606,15.219023,,,,,,,,,,,
107.5,842.549676,336.183168,9.356670,18.885391,15.609383,,,,,,,,,,,
108.0,849.487025,336.417267,8.182164,17.186840,15.937286,,,,,,,,,,,
108.5,847.041199,333.590939,7.103931,15.608973,16.176136,,,,,,,,,,,
109.0,835.673203,327.955219,6.124731,14.197661,16.304688,,,,,,,,,,,
109.5,816.218798,319.903213,5.244901,12.991141,16.307096,,,,,,,,,,,
110.0,789.794699,309.917286,4.462540,12.016687,16.172572,,,,,,,,,,,
110.5,757.690092,298.513211,3.773791,11.287882,15.895032,,,,,,,,,,,
111.0,721.256791,286.189397,3.173238,10.802938,15.472964,,,,,,,,,,,
111.5,681.810911,273.387628,2.654390,10.544368,14.909685,,,,,,,,,,,
112.0,640.556465,260.469256,2.210280,10.480164,14.213949,,,,,,,,,,,
112.5,598.537215,247.707895,1.834189,10.566434,13.400728,,,,,,,,,,,
113.0,556.618033,235.296793,1.520473,10.751256,12.491846,,,,,,,,,,,
113.5,515.492022,223.366550,1.265456,10.979400,11.516166,,,,,,,,,,,
114.0,475.706001,212.007951,1.068280,11.197408,10.509023,,,,,,,,,,,
114.5,437.694921,201.294617,0.931620,11.358496,9.510751,,,,,,,,,,,
115.0,401.815783,191.301520,0.862111,11.426719,8.564305,,,,,,,,,,,
115.5,368.373358,182.117314,0.870349,11.379961,7.712182,,,,,,,,,,,
116.0,337.633035,173.849874,0.970343,11.211394,6.992993,,,,,,,,,,,
116.5,309.819845,166.626221,1.178375,10.929235,6.438082,,,,,,,,,,,
117.0,285.105895,160.588647,1.511235,10.554824,6.068647,,,,,,,,,,,
117.5,263.590851,155.889266,1.983939,10.119268,5.893713,,,,,,,,,,,
118.0,245.281363,152.684860,2.607111,9.659069,5.909246,,,,,,,,,,,
118.5,230.075429,151.133346,3.384266,9.211356,6.098441,,,,,,,,,,,
119.0,217.756033,151.392501,4.309358,8.809301,6.433128,,,,,,,,,,,
119.5,207.997009,153.620961,5.364942,8.478370,6.876044,,,,,,,,,,,
120.0,200.381513,157.981234,6.521326,8.233807,7.383674,,,,,,,,,,,
120.5,194.431403,164.644042,7.737074,8.079650,7.909334,,,,,,,,,,,
121.0,189.644891,173.793309,8.961059,8.009275,8.406248,,,,,,,,,,,
121.5,185.537922,185.630512,10.136167,8.007291,8.830413,,,,,,,,,,,
122.0,181.684526,200.376788,11.204510,8.052436,9.143168,,,,,,,,,,,
122.5,177.751708,218.270476,12.113767,8.121018,9.313481,,,,,,,,,,,
123.0,173.525029,239.557491,12.823972,8.190502,9.319955,,,,,,,,,,,
123.5,168.921899,264.472100,13.313907,8.242888,9.152545,,,,,,,,,,,
124.0,163.990890,293.206609,13.586061,8.267675,8.813928,,,,,,,,,,,
124.5,158.896853,325.870383,13.669207,8.264381,8.320454,,,,,,,,,,,
125.0,153.893281,362.441104,13.617834,8.244601,7.702432,,,,,,,,,,,
125.5,149.284755,402.713667,13.508028,8.233633,7.003576,,,,,,,,,,,
126.0,145.383436,446.254272,13.429934,8.271525,6.279388,,,,,,,,,,,
126.5,142.464924,492.368734,13.477460,8.413305,5.594375,,,,,,,,,,,
127.0,140.729032,540.093592,13.736451,8.727988,5.018094,,,,,,,,,,,
127.5,140.270671,588.216513,14.272889,9.295871,4.620207,,,,,,,,,,,
128.0,141.064524,635.328873,15.122867,10.203706,4.464907,,,,,,,,,,,
128.5,142.965538,679.908575,16.285910,11.537530,4.605169,,,,,,,,,,,
129.0,145.725181,720.426695,17.722826,13.373352,5.077394,,,,,,,,,,,
129.5,149.021001,755.467049,19.358632,15.766358,5.897020,,,,,,,,,,,
130.0,152.495191,783.845457,21.090346,18.739822,7.055637,,,,,,,,,,,
130.5,155.796517,804.714480,22.798659,22.275310,8.520021,,,,,,,,,,,
131.0,158.619499,817.640516,24.361913,26.305879,10.233325,,,,,,,,,,,
131.5,160.735637,822.643467,25.670397,30.713884,12.118449,,,,,,,,,,,
132.0,162.012714,820.193641,26.638907,35.334466,14.083388,,,,,,,,,,,
132.5,162.420445,811.165657,27.215800,39.965103,16.028092,,,,,,,,,,,
133.0,162.022625,796.754320,27.387284,44.380648,17.852228,,,,,,,,,,,
133.5,160.958022,778.361666,27.176521,48.352406,19.463116,,,,,,,,,,,
134.0,159.413930,757.467819,26.637857,51.669136,20.783086,,,,,,,,,,,
134.5,157.596978,735.500191,25.847267,54.157350,21.755483,,,,,,,,,,,
135.0,155.705651,713.715268,24.890603,55.698364,22.348717,,,,,,,,,,,
135.5,153.908246,693.105254,23.851617,56.239998,22.557942,,,,,,,,,,,
136.0,152.328527,674.338603,22.801556,55.801502,22.404188,,,,,,,,,,,
136.5,151.039907,657.738948,21.791826,54.471303,21.931152,,,,,,,,,,,
137.0,150.067495,643.301996,20.850586,52.398062,21.200050,,,,,,,,,,,
137.5,149.396228,630.745259,19.983446,49.776443,20.283251,,,,,,,,,,,
138.0,148.982715,619.581971,19.177733,46.829578,19.257471,,,,,,,,,,,
138.5,148.768155,609.207812,18.409286,43.790351,18.197337,,,,,,,,,,,
139.0,148.690081,598.988719,17.650438,40.883605,17.169997,,,,,,,,,,,
139.5,148.691407,588.338854,16.877770,38.310977,16.231252,,,,,,,,,,,
140.0,148.726050,576.780315,16.078445,36.239529,15.423413,,,,,,,,,,,
140.5,148.761134,563.979794,15.254365,34.794677,14.774785,,,,,,,,,,,
141.0,148.776172,549.761011,14.423766,34.057234,14.300507,,,,,,,,,,,
141.5,148.760111,534.095288,13.620415,34.064006,14.004319,,,,,,,,,,,
142.0,148.707240,517.075442,12.890871,34.811037,13.880797,,,,,,,,,,,
142.5,148.612794,498.879740,12.290490,36.258557,13.917653,,,,,,,,,,,
143.0,148.468942,479.733180,11.878845,38.336702,14.097780,,,,,,,,,,,
143.5,148.261546,459.872671,11.715066,40.951288,14.400873,,,,,,,,,,,
144.0,147.967896,439.520601,11.853433,43.989206,14.804547,,,,,,,,,,,
144.5,147.555536,418.869258,12.339321,47.323225,15.285001,,,,,,,,,,,
145.0,146.982155,398.076090,13.205456,50.816318,15.817320,,,,,,,,,,,
145.5,146.196576,377.268075,14.468402,54.325706,16.375599,,,,,,,,,,,
146.0,145.140691,356.551981,16.125267,57.706915,16.933067,,,,,,,,,,,
146.5,143.752268,336.026851,18.150797,60.818140,17.462396,,,,,,,,,,,
147.0,141.968468,315.795255,20.495198,63.525092,17.936324,,,,,,,,,,,
147.5,139.729782,295.970445,23.083214,65.706305,18.328653,,,,,,,,,,,
148.0,136.984106,276.677919,25.815021,67.258713,18.615622,,,,,,,,,,,
148.5,133.690614,258.051050,28.569468,68.103087,18.777533,,,,,,,,,,,
149.0,129.823118,240.221823,31.209900,68.188826,18.800436,,,,,,,,,,,
149.5,125.372632,223.308643,33.592485,67.497508,18.677594,,,,,,,,,,,
150.0,120.348927,207.403741,35.576545,66.044592,18.410447,,,,,,,,,,,
150.5,114.781020,192.562567,37.035989,63.878906,18.008863,,,,,,,,,,,
151.0,108.716643,178.797226,37.870617,61.079705,17.490524,,,,,,,,,,,
151.5,102.220728,166.075255,38.015952,57.751417,16.879431,,,,,,,,,,,
152.0,95.373092,154.324074,37.450287,54.016494,16.203666,,,,,,,,,,,
152.5,88.265550,143.440553,36.197940,50.007022,15.492688,,,,,,,,,,,
153.0,80.998651,133.304236,34.328171,45.855938,14.774470,,,,,,,,,,,
153.5,73.678252,123.792192,31.949823,41.688722,14.072826,,,,,,,,,,,
154.0,66.412040,114.793174,29.202279,37.616352,13.405267,,,,,,,,,,,
154.5,59.306063,106.219109,26.243853,33.730169,12.781663,,,,,,,,,,,
155.0,52.461364,98.012331,23.239022,30.098989,12.203894,,,,,,,,,,,
155.5,45.970699,90.147670,20.346013,26.768465,11.666531,,,,,,,,,,,
156.0,39.915395,82.629464,17.706067,23.762461,11.158475,,,,,,,,,,,
156.5,34.362435,75.484212,15.435363,21.085938,10.665310,,,,,,,,,,,
157.0,29.361881,68.750412,13.620134,18.728770,10.172045,,,,,,,,,,,
157.5,24.944862,62.467361,12.315012,16.669887,9.665876,,,,,,,,,,,
158.0,21.122351,56.665044,11.544189,14.881262,9.138553,,,,,,,,,,,
158.5,17.885040,51.356760,11.304734,13.331353,8.587976,,,,,,,,,,,
159.0,15.204509,46.535575,11.571212,11.987830,8.018779,,,,,,,,,,,
159.5,13.035724,42.175000,12.300863,10.819541,7.441819,,,,,,,,,,,
160.0,11.320771,38.233620,13.438655,9.797806,6.872670,,,,,,,,,,,
160.5,9.993522,34.662520,14.921792,8.897186,6.329377,,,,,,,,,,,
161.0,8.984781,31.414085,16.683417,8.095864,5.829871,,,,,,,,,,,
161.5,8.227348,28.450285,18.655494,7.375803,5.389473,,,,,,,,,,,
162.0,7.660415,25.748908,20.770867,6.722752,5.018918,,,,,,,,,,,
162.5,7.232807,23.306726,22.964601,6.126167,4.723151,,,,,,,,,,,
163.0,6.904778,21.139101,25.174753,5.579043,4.501010,,,,,,,,,,,
163.5,6.648269,19.276112,27.342719,5.077678,4.345763,,,,,,,,,,,
164.0,6.445848,17.755976,29.413325,4.621320,4.246304,,,,,,,,,,,
164.5,6.288678,16.616967,31.334839,4.211692,4.188752,,,,,,,,,,,
165.0,6.174032,15.889159,33.059065,3.852338,4.158171,,,,,,,,,,,
165.5,6.102870,15.587384,34.541725,3.547811,4.140167,,,,,,,,,,,
166.0,6.077968,15.706516,35.743193,3.302800,4.122235,,,,,,,,,,,
166.5,6.102781,16.219470,36.629663,3.121194,4.094737,,,,,,,,,,,
167.0,6.181112,17.078007,37.174671,3.005207,4.051527,,,,,,,,,,,
167.5,6.317470,18.216039,37.360765,2.954693,3.990224,,,,,,,,,,,
168.0,6.517809,19.554698,37.181068,2.966758,3.912148,,,,,,,,,,,
168.5,6.790306,21.008374,36.640445,3.035785,3.821970,,,,,,,,,,,
169.0,7.145664,22.490753,35.756012,3.153797,3.727092,,,,,,,,,,,
169.5,7.596678,23.920182,34.556791,3.311131,3.636805,,,,,,,,,,,
170.0,8.156939,25.223869,33.082518,3.497320,3.561273,,,,,,,,,,,
170.5,8.838720,26.340762,31.381684,3.702093,3.510513,,,,,,,,,,,
171.0,9.650395,27.223186,29.509066,3.916402,3.493551,,,,,,,,,,,
171.5,10.593809,27.837313,27.522995,4.133355,3.517926,,12.713981,,,,,,,,,
172.0,11.662188,28.162794,25.482643,4.349003,3.589694,5.735263,12.657060,,,,,,,,,
172.5,12.839190,28.191817,23.445522,4.562918,3.713998,5.541401,12.513931,,,,,,,,,
173.0,14.099498,27.927850,21.465388,4.778557,3.896090,5.366545,12.282769,,,,,,,,,
173.5,15.411162,27.384273,19.590588,5.003363,4.142634,5.224116,11.968763,,,,,,,,,
174.0,16.739468,26.582972,17.862843,5.248558,4.462933,5.128794,11.583294,,,,,,,,,
174.5,18.051875,25.553004,16.316430,5.528582,4.869741,5.095042,11.142247,,,,,,,,,
175.0,19.323262,24.329403,14.977695,5.860157,5.379370,5.135469,10.663867,,,,,,,,,
175.5,20.540573,22.952088,13.864878,6.260987,6.010917,5.259286,10.166646,,,,,,,,,
176.0,21.706044,21.464874,12.988254,6.748145,6.784584,5.471120,9.667678,,,,,,,,,
176.5,22.838303,19.914485,12.350569,7.336284,7.719261,5.770364,9.181742,,,,,,,,,
177.0,23.971019,18.349491,11.947788,8.035846,8.829651,6.151212,8.721189,,,,,,,,,
177.5,25.149146,16.819039,11.770097,8.851455,10.123271,6.603349,8.296472,,,,,,,,,
178.0,26.423238,15.371295,11.803126,9.780698,11.597769,7.113202,7.917011,,,,,,,,,
178.5,27.842720,14.051614,12.029271,10.813553,13.238881,7.665564,7.592044,,,,,,,,,
179.0,29.449086,12.900513,12.429036,11.932566,15.019334,8.245340,7.331137,,,,,,,,,
179.5,31.270065,11.951674,12.982296,13.113873,16.898914,8.839149,7.144146,,,,,,,,,
180.0,33.315640,11.230222,13.669367,14.329009,18.825758,9.436564,7.040581,,,,,,,,,
180.5,35.576564,10.751605,14.471807,15.547336,20.738866,10.030848,7.028498,,,,,,,,,
181.0,38.025701,10.521294,15.372921,16.738836,22.571730,10.619143,7.113137,,,,,,,,,
181.5,40.622051,10.535508,16.357938,17.876883,24.256827,11.202164,7.295624,,,,,,,,,
182.0,43.316886,10.782878,17.413899,18.940661,25.730659,11.783509,7.572012,,,,,,,,,
182.5,46.061115,11.246832,18.529287,19.916901,26.938927,12.368735,7.932900,,,,,,,,,
183.0,48.812811,11.908329,19.693426,20.800760,27.841359,12.964388,8.363740,,,,,,,,,
183.5,51.543826,12.748488,20.895728,21.595728,28.415733,13.577133,8.845857,,,,,,,,,
184.0,54.244420,13.750654,22.124863,22.312669,28.660637,14.213086,9.358030,,,,,,,,,
184.5,56.925260,14.901607,23.367893,22.968184,28.596629,14.877395,9.878454,,,,,,,,,
185.0,59.616440,16.191719,24.609493,23.582566,28.265605,15.574060,10.386803,,,,,,,,,
185.5,62.363667,17.614113,25.831343,24.177649,27.728392,16.305930,10.866109,,,,,,,,,
186.0,65.222195,19.163122,27.011771,24.774795,27.060726,17.074791,11.304211,,,,,,,,,
186.5,68.249501,20.832461,28.125748,25.393205,26.347983,17.881475,11.694572,,,,,,,,,
187.0,71.497770,22.613571,29.145289,26.048613,25.679135,18.725898,12.036403,,,,,,,,,
187.5,75.007314,24.494505,30.040289,26.752368,25.140464,19.607029,12.334108,,,,,,,,,
188.0,78.801789,26.459634,30.779784,27.510873,24.809587,20.522772,12.596106,,,,,,,,,
188.5,82.885743,28.490284,31.333551,28.325343,24.750221,21.469791,12.833195,,,,,,,,,
189.0,87.244648,30.566201,31.673949,29.191819,25.008035,22.443319,13.056673,,,,,,,,,
189.5,91.847091,32.667560,31.777852,30.101473,25.607784,23.436990,13.276484,,,,,,,,,
190.0,96.648457,34.777192,31.628497,31.041151,26.551804,24.442769,13.499611,,,,,,,,,
190.5,101.595360,36.882609,31.217048,31.994215,27.819879,25.451033,13.728929,,,,,,,,,
191.0,106.630119,38.977507,30.543741,32.941581,29.370387,26.450828,13.962645,,,,,,,,,
191.5,111.694669,41.062553,29.618426,33.862878,31.142650,27.430325,14.194385,,,,,,,,,
192.0,116.733560,43.145379,28.460440,34.737609,33.060406,28.377479,14.413874,,,,,,,,,
192.5,121.695972,45.239839,27.097761,35.546141,35.036269,29.280876,14.608093,,,,,,,,,
193.0,126.536965,47.364664,25.565501,36.270401,36.977021,30.130644,14.762736,,,,,,,,,
193.5,131.218311,49.541729,23.903858,36.894245,38.789481,30.919341,14.863771,,,,,,,,,
194.0,135.709254,51.794111,22.155719,37.403521,40.386658,31.642678,14.898894,,,,,,,,,
194.5,139.987455,54.144118,20.364128,37.785962,41.693759,32.299963,14.858712,,,,,,,,,
195.0,144.040139,56.611332,18.569876,38.031039,42.653581,32.894103,14.737554,,,,,,,,,
195.5,147.865335,59.210726,16.809433,38.129946,43.230756,33.431093,14.533856,,,,,,,,,
196.0,151.472936,61.950839,15.113409,38.075844,43.414390,33.918999,14.250136,,,,,,,,,
196.5,154.885281,64.832040,13.505657,37.864410,43.218760,34.366547,13.892623,,,,,,,,,
197.0,158.136914,67.844945,12.003053,37.494610,42.681903,34.781485,13.470652,,,,,,,,,
197.5,161.273281,70.969176,10.615859,36.969510,41.862141,35.168998,12.995928,,,,,,,,,
198.0,164.348239,74.172591,9.348567,36.296942,40.832816,35.530428,12.481754,,,,,,,,,
198.5,167.420392,77.411249,8.201066,35.489782,39.675746,35.862553,11.942288,,,,,,,,,
199.0,170.548446,80.630279,7.169951,34.565697,38.474012,36.157550,11.391874,,,,,,,,,
199.5,173.785881,83.765743,6.249818,33.546301,37.304781,36.403675,10.844446,,,,,,,,,
200.0,177.175459,86.747443,5.434421,32.455747,36.232885,36.586562,10.313024,,,,,,,,,
200.5,180.744046,89.502471,4.717560,31.318884,35.305717,36.690933,9.809292,,,,,,,,,
201.0,184.498162,91.959204,4.093732,30.159206,34.549914,36.702443,9.343298,,,,,,,,,
201.5,188.420672,94.051396,3.558514,28.996862,33.970090,36.609405,8.923265,,,,,,,,,
202.0,192.468993,95.722065,3.108738,27.847014,33.549608,36.404137,8.555550,,,,,,,,,
202.5,196.575002,96.926797,2.742492,26.718769,33.253283,36.083804,8.244718,,,,,,,,,
203.0,200.646763,97.636215,2.459026,25.614844,33.031702,35.650672,7.993740,,,,,,,,,
203.5,204.571921,97.837440,2.258612,24.532043,32.826778,35.111797,7.804289,,,,,,,,,
204.0,208.222634,97.534471,2.142401,23.462498,32.577968,34.478252,7.677087,,,,,,,,,
204.5,211.461747,96.747473,2.112257,22.395482,32.228536,33.764016,7.612294,,,,,,,,,
205.0,214.149880,95.511076,2.170577,21.319554,31.731268,32.984681,7.609878,,,,,,,,,
205.5,216.152910,93.871826,2.320006,20.224666,31.053057,32.156083,7.669970,,,,,,,,,
206.0,217.349352,91.885106,2.563059,19.103956,30.177917,31.293007,7.793155,,,,,,,,,
206.5,217.637214,89.611857,2.901627,17.954978,29.108098,30.408077,7.980700,,,,,,,,,
207.0,216.939896,87.115386,3.336415,16.780260,27.863293,29.510927,8.234654,,,,,,,,,
207.5,215.210675,84.458537,3.866365,15.587175,26.478086,28.607741,8.557820,,,,,,,,,
208.0,212.435425,81.701370,4.488173,14.387268,24.998025,27.701214,8.953579,,,,,,,,,
208.5,208.633282,78.899432,5.195978,13.195226,23.474886,26.790957,9.425550,,,,,,,,,
209.0,203.855277,76.102643,5.981324,12.027712,21.961774,25.874330,9.977123,,,,,,,,,
209.5,198.180983,73.354709,6.833390,10.902228,20.508633,24.947634,10.610911,,,,,,,,,
210.0,191.713489,70.692969,7.739502,9.836116,19.158684,24.007499,11.328206,,,,,,,,,
210.5,184.573162,68.148528,8.685840,8.845740,17.946042,23.052271,12.128509,,,,,,,,,
211.0,176.890818,65.746652,9.658184,7.945885,16.894560,22.083200,13.009207,,,,,,,,,
211.5,168.801008,63.507471,10.642603,7.149301,16.017830,21.105248,13.965428,,,,,,,,,
212.0,160.435979,61.446880,11.625979,6.466385,15.320068,20.127386,14.990075,,,,,,,,,
212.5,151.920839,59.577548,12.596290,5.904967,14.797580,19.162324,16.074025,,,,,,,,,
213.0,143.370200,57.909931,13.542640,5.470199,14.440516,18.225740,17.206435,,,,,,,,,
213.5,134.886318,56.453146,14.455132,5.164581,14.234646,17.335106,18.375098,,,,,,,,,
214.0,126.558621,55.215557,15.324612,4.988071,14.162966,16.508287,19.566819,,,,,,,,,
214.5,118.464280,54.204805,16.142449,4.938322,14.207024,15.762073,20.767773,,,,,,,,,
215.0,110.669447,53.427257,16.900419,5.010964,14.347911,15.110845,21.963851,,,,,,,,,
215.5,103.230783,52.887077,17.590756,5.199888,14.566907,14.565505,23.141026,,,,,,,,,
216.0,96.196990,52.585214,18.206386,5.497489,14.845802,14.132763,24.285708,,,,,,,,,
216.5,89.610178,52.518732,18.741316,5.894837,15.166905,13.814796,25.385088,,,,,,,,,
217.0,83.506981,52.680815,19.191103,6.381756,15.512836,13.609270,26.427441,,,,,,,,,
217.5,77.919398,53.061705,19.553359,6.946844,15.866218,13.509675,27.402346,,,,,,,,,
218.0,72.875318,53.650721,19.828175,7.577462,16.209389,13.505918,28.300776,,,,,,,,,
218.5,68.398740,54.439285,20.018380,8.259776,16.524273,13.585103,29.115030,,,,,,,,,
219.0,64.509719,55.424570,20.129556,8.978874,16.792512,13.732420,29.838506,,,,,,,,,
219.5,61.223958,56.613236,20.169739,9.719045,16.995918,13.932067,30.465374,,,,,,,,,
220.0,58.552007,58.024609,20.148763,10.464224,17.117199,14.168170,30.990213,,,,,,,,,
220.5,56.498112,59.692631,20.077268,11.198613,17.140891,14.425633,31.407726,26.855372,16.930025,,,,,,,
221.0,55.058871,61.666164,19.965429,11.907444,17.054380,14.690860,31.712631,26.051857,16.865738,,,,,,,
221.5,54.221887,64.007357,19.821579,12.577853,16.848853,14.952298,31.899802,25.214719,16.873105,,,,,,,
222.0,53.964639,66.788070,19.650902,13.199832,16.520095,15.200807,31.964682,24.338993,16.986385,,,,,,,
222.5,54.253784,70.084549,19.454405,13.767217,16.069062,15.429862,31.903915,23.424135,17.239919,,,,,,,
223.0,55.044999,73.970698,19.228373,14.278599,15.502216,15.635585,31.716096,22.475050,17.664989,,,,,,,
223.5,56.283381,78.510575,18.964511,14.738102,14.831609,15.816619,31.402500,21.502367,18.286961,,,,,,,
224.0,57.904300,83.750672,18.650817,15.155861,14.074753,15.973859,30.967623,20.521827,19.123010,,,,,,,
224.5,59.834610,89.712670,18.273126,15.548072,13.254214,16.110083,30.419411,19.552829,20.180616,,,,,,,
225.0,61.994024,96.387361,17.817137,15.936434,12.396901,16.229501,29.769139,18.616335,21.456820,,,,,,,
225.5,64.296583,103.730443,17.270642,16.346881,11.532976,16.337259,29.030928,17.732445,22.938135,,,,,,,
226.0,66.652144,111.660774,16.625605,16.807550,10.694359,16.438945,28.220986,16.918024,24.600936,,,,,,,
226.5,68.967976,120.061498,15.879797,17.346065,9.912863,16.540105,27.356670,16.184773,26.412178,,,,,,,
227.0,71.150569,128.784132,15.037747,17.986331,9.218058,16.645828,26.455507,15.537994,28.330386,,,,,,,
227.5,73.107783,137.655468,14.110880,18.745183,8.635043,16.760400,25.534315,14.976223,30.306945,,,,,,,
228.0,74.751554,146.486747,13.116862,19.629375,8.182420,16.887057,24.608508,14.491741,32.287742,,,,,,,
228.5,76.001187,155.084149,12.078309,20.633323,7.870725,17.027783,23.691666,14.071832,34.215255,,,,,,,
229.0,76.787023,163.259517,11.021080,21.738044,7.701604,17.183117,22.795376,13.700529,36.031092,,,,,,,
229.5,77.054263,170.840304,9.972396,22.911588,7.667871,17.351933,21.929342,13.360564,37.678887,,,,,,,
230.0,76.766633,177.677720,8.959028,24.111088,7.754502,17.531165,21.101666,13.035222,39.107363,,,,,,,
230.5,75.909483,183.652400,8.005717,25.286314,7.940449,17.715494,20.319182,12.709876,40.273193,,,,,,,
231.0,74.491952,188.677276,7.133918,26.384366,8.201041,17.897054,19.587718,12.373047,41.143347,,,,,,,
231.5,72.547806,192.697754,6.360964,27.354983,8.510677,18.065221,18.912163,12.016943,41.696566,,,,,,,
232.0,70.134694,195.689540,5.699632,28.155834,8.845447,18.206610,18.296238,11.637504,41.923789,,,,,,,
232.5,67.331800,197.654832,5.158074,28.757082,9.185330,18.305383,17.741966,11.234048,41.827461,,,,,,,
233.0,64.235975,198.617655,4.740093,29.144625,9.515733,18.343949,17.248925,10.808665,41.419893,,,,,,,
233.5,60.956537,198.619191,4.445704,29.321555,9.828232,18.304031,16.813441,10.365475,40.720959,,,,,,,
234.0,57.609020,197.713710,4.271918,29.307626,10.120534,18.168041,16.427935,9.909856,39.755546,,,,,,,
234.5,54.308412,195.965608,4.213711,29.136803,10.395802,17.920636,16.080645,9.447732,38.551165,,,,,,,
235.0,51.162444,193.447603,4.265063,28.853245,10.661571,17.550265,15.755881,8.984965,37.136043,,,,,,,
235.5,48.265492,190.239921,4.419971,28.506267,10.928488,17.050507,15.434911,8.526856,35.537901,,,,,,,
236.0,45.693566,186.430128,4.673304,28.144998,11.209112,16.421006,15.097404,8.077788,33.783481,,,,,,,
236.5,43.500884,182.112901,5.021388,27.813419,11.516960,15.667879,14.723283,7.640975,31.898652,,,,,,,
237.0,41.718334,177.389114,5.462246,27.546377,11.865890,14.803544,14.294716,7.218357,29.908931,,,,,,,
237.5,40.353862,172.363758,5.995453,27.367025,12.269786,13.845979,13.797992,6.810640,27.840104,,,,,,,
238.0,39.394683,167.142549,6.621627,27.285899,12.742508,12.817542,13.225005,6.417482,25.718740,,,,,,,
238.5,38.810974,161.827246,7.341657,27.301561,13.297960,11.743488,12.574169,6.037801,23.572431,,,,,,,
239.0,38.560526,156.510160,8.155778,27.402544,13.950167,10.650368,11.850653,5.670222,21.429648,,,,,,,
239.5,38.593853,151.268661,9.062667,27.570130,14.713239,9.564481,11.065971,5.313594,19.319260,,,,,,,
240.0,38.859137,146.160491,10.058703,27.781475,15.601128,8.510498,10.236998,4.967526,17.269788,,,,,,,
240.5,39.306490,141.220687,11.137495,28.012564,16.627147,7.510340,9.384600,4.632872,15.308491,,,,,,,
241.0,39.891280,136.460692,12.289713,28.240642,17.803208,6.582358,8.532033,4.312109,13.460452,,,,,,,
241.5,40.576422,131.869885,13.503216,28.445889,19.138770,5.740827,7.703316,4.009532,11.747762,,,,,,,
242.0,41.333725,127.419301,14.763396,28.612269,20.639558,4.995706,6.921722,3.731247,10.188849,,,,,,,
242.5,42.144401,123.066892,16.053650,28.727674,22.306141,4.352641,6.208496,3.484936,8.797982,,,,,,,
243.0,42.998979,118.763602,17.355893,28.783565,24.132524,3.813162,5.581893,3.279448,7.584957,,,,,,,
243.5,43.896756,114.459434,18.651022,28.774344,26.104948,3.375091,5.056544,3.124247,6.554950,,,,,,,
244.0,44.845043,110.108859,19.919321,28.696674,28.201117,3.033118,4.643111,3.028849,5.708524,,,,,,,
244.5,45.858277,105.675088,21.140835,28.548897,30.390039,2.779515,4.348214,3.002346,5.041795,,,,,,,
245.0,46.957058,101.133000,22.295757,28.330621,32.632639,2.604924,4.174559,3.053109,4.546767,,,,,,,
245.5,48.167087,96.470706,23.364892,28.042501,34.883264,2.499170,4.121230,3.188737,4.211812,,,,,,,
246.0,49.518034,91.689925,24.330204,27.686171,37.091995,2.452034,4.184094,3.416242,4.022265,,,,,,,
246.5,51.042427,86.805585,25.175434,27.264242,39.207536,2.453933,4.356275,3.742464,3.961154,,,,,,,
247.0,52.774511,81.844958,25.886697,26.780339,41.180373,2.496450,4.628652,4.174594,4.010033,,,,,,,
247.5,54.749117,76.846416,26.452996,26.239107,42.965803,2.572700,4.990390,4.720685,4.149854,,,,,,,
248.0,57.000523,71.857912,26.866527,25.646168,44.526390,2.677520,5.429464,5.389943,4.361818,,,,,,,
248.5,59.561293,66.935251,27.122770,25.008039,45.833555,2.807503,5.933166,6.192650,4.628181,,,,,,,
249.0,62.460995,62.140302,27.220369,24.331983,46.868105,2.960834,6.488545,7.139645,4.932965,,,,,,,
249.5,65.724785,57.539132,27.160904,23.625829,47.619737,3.136969,7.082759,8.241332,5.262497,,,,,,,
250.0,69.371828,53.200213,26.948653,22.897762,48.085752,3.336159,7.703306,9.506269,5.605794,,,,,,,
250.5,73.413694,49.192780,26.590455,22.156108,48.269280,3.558869,8.338123,10.939538,5.954757,,,,,,,
251.0,77.852788,45.585426,26.095731,21.409059,48.177405,3.805150,8.975549,12.541102,6.304185,,,,,,,
251.5,82.680930,42.444966,25.476669,20.664374,47.819577,4.074039,9.604147,14.304427,6.651625,,,,,,,
252.0,87.878389,39.835333,24.748463,19.929016,47.206549,4.363069,10.212461,16.215568,6.997045,,,,,,,
252.5,93.413620,37.816243,23.929452,19.208751,46.349921,4.667973,10.788735,18.252913,7.342412,,,,,,,
253.0,99.243942,36.441541,23.040980,18.507760,45.262215,4.982652,11.320707,20.387622,7.691198,,,,,,,
253.5,105.317237,35.757172,22.106859,17.828318,43.957314,5.299426,11.795576,22.584746,8.047925,,,,,,,
254.0,111.574403,35.798802,21.152373,17.170604,42.451039,5.609518,12.200218,24.804858,8.417766,,,,,,,
254.5,117.952151,36.589213,20.202902,16.532713,40.761652,5.903716,12.521671,27.006020,8.806299,,,,,,,
255.0,124.385602,38.135624,19.282328,15.910925,38.910143,6.173083,12.747903,29.145847,9.219398,,,,,,,
255.5,130.810073,40.427185,18.411443,15.300229,36.920199,6.409640,12.868773,31.183501,9.663204,,,,,,,
256.0,137.161620,43.432799,17.606607,14.695095,34.817857,6.606938,12.877077,33.081454,10.144088,,,,,,,
256.5,143.375984,47.099324,16.878867,14.090360,32.630879,6.760467,12.769503,34.806901,10.668502,,,,,,,
257.0,149.386124,51.350229,16.233660,13.482082,30.387956,6.867889,12.547349,36.332717,11.242654,,,,,,,
257.5,155.118867,56.084888,15.671091,12.868221,28.117832,6.929116,12.216855,37.637942,11.871986,,,,,,,
258.0,160.491595,61.178740,15.186733,12.249062,25.848457,6.946265,11.789092,38.707799,12.560525,,,,,,,
258.5,165.409922,66.484738,14.772767,11.627260,23.606280,6.923519,11.279368,39.533313,13.310173,,,,,,,
259.0,169.767265,71.836689,14.419265,11.007530,21.415765,6.866923,10.706260,40.110605,14.120086,,,,,,,
259.5,173.446928,77.055025,14.115449,10.396069,19.299213,6.784119,10.090365,40.440008,14.986295,,,,,,,
260.0,176.326854,81.955298,13.850793,9.799809,17.276868,6.684025,9.452920,40.525150,15.901635,,,,,,,
260.5,178.286770,86.359262,13.615832,9.225683,15.367267,6.576453,8.814470,40.372192,16.856057,,,,,,,
261.0,179.217009,90.107789,13.402667,8.680021,13.587728,6.471707,8.193730,39.989312,17.837265,,,,,,,
261.5,179.028049,93.074207,13.205166,8.168196,11.954850,6.380165,7.606705,39.386463,18.831578,,,,,,,
262.0,177.659644,95.176098,13.018885,7.694525,10.484941,6.311882,7.066157,38.575354,19.824899,,,,,,,
262.5,175.088579,96.383518,12.840796,7.262435,9.194227,6.276259,6.581379,37.569606,20.803632,,,,,,,
263.0,171.334167,96.721840,12.668912,6.874760,8.098807,6.281772,6.158273,36.384933,21.755399,,,,,,,
263.5,166.460862,96.268265,12.501925,6.534075,7.214273,6.335809,5.799655,35.039250,22.669480,,,,,,,
264.0,160.577544,95.142181,12.338913,6.242939,6.555050,6.444571,5.505744,33.552593,23.536937,,,,,,,
264.5,153.833307,93.490527,12.179194,6.003952,6.133535,6.613061,5.274789,31.946866,24.350459,,,,,,,
265.0,146.409760,91.470360,12.022386,5.819573,5.959162,6.845112,5.103764,30.245435,25.104042,,,,,,,
265.5,138.510107,,11.868628,5.691751,6.037525,7.143452,4.989106,28.472622,25.792598,,,,,,,
266.0,130.345660,,11.718916,5.621483,6.369719,7.509779,4.927389,26.653185,26.411599,,,,,,,
266.5,122.120878,,11.575469,5.608400,6.951993,7.944825,4.915919,24.811836,26.956859,,,,,,,
267.0,114.018398,,11.442016,5.650470,7.775817,8.448401,4.953153,22.972840,27.424458,,,,,,,
267.5,106.185867,,11.323900,5.743866,8.828288,9.019424,5.038947,21.159648,27.810848,,,,,,,
268.0,98.726253,,11.227929,5.883062,10.092748,9.655887,5.174569,19.394541,28.113124,,,,,,,
268.5,91.693039,,11.161945,6.061094,11.549516,10.354796,5.362500,17.698230,28.329370,,,,,,,
269.0,85.091077,,11.134141,6.269934,13.176583,11.112077,5.606038,16.089437,28.458995,,,,,,,
269.5,78.883031,,11.152190,6.500925,14.950220,11.922489,5.908768,14.584473,28.503019,,,,,,,
270.0,73.000328,,11.222349,6.745182,16.845520,12.779579,6.273964,13.196897,28.464219,,,,,,,
270.5,67.356741,,11.348666,6.993972,18.837026,13.675711,6.703994,11.937302,28.347135,,,,,,,
271.0,,,11.532422,7.239050,20.899534,14.602147,7.199796,10.813265,28.157890,,,,,,,
271.5,,,11.771889,7.472983,23.009148,15.549197,7.760443,9.829518,27.903851,,,,,,,
272.0,,,12.062416,7.689464,25.144514,16.506382,8.382838,8.988341,27.593141,,,,,,,
272.5,,,12.396829,7.883629,27.288011,17.462594,9.061525,8.290075,27.234115,,,,,,,
273.0,,,12.766052,8.052385,29.426634,18.406198,9.788644,7.733665,26.834822,,,,,,,
273.5,,,13.159826,8.194757,31.552287,19.325064,10.554005,7.317133,26.402508,,,,,,,
274.0,,,13.567402,8.312190,33.661228,20.206544,11.345270,7.037906,25.943166,,,,,,,
274.5,,,13.978072,8.408749,35.752561,21.037449,12.148245,6.892980,25.461163,,,,,,,
275.0,,,14.381495,8.491166,37.825965,21.804099,12.947280,6.878957,24.958962,,,,,,,
275.5,,,14.767790,8.568663,39.879017,22.492511,13.725781,6.992021,24.436976,,,,,,,
276.0,,,15.127459,8.652491,41.904595,23.088758,14.466844,7.227898,23.893580,,,,,,,
276.5,,,15.451220,8.755214,43.888859,23.579531,15.153956,7.581875,23.325390,,,,,,,
277.0,,,15.729870,8.889773,45.810190,23.952806,15.771710,8.048879,22.727828,,,,,,,
277.5,,,15.954240,9.068377,47.639362,24.198536,16.306504,8.623615,22.095978,,,,,,,
278.0,,,16.115323,9.301349,49.340911,24.309261,16.747137,9.300691,21.425659,,,,,,,
278.5,,,16.204568,9.596088,50.875492,24.280546,17.085281,10.074685,20.714575,,,,,,,
279.0,,,16.214299,9.956242,52.202800,24.111175,17.315784,10.940138,19.963335,,,,,,,
279.5,,,16.138167,10.381251,53.284684,23.803094,17.436794,11.891501,19.176151,,,,,,,
280.0,,,15.971546,10.866342,54.088041,23.361120,17.449710,12.923096,18.361008,,,,,,,
280.5,,,15.711780,11.403044,54.587207,22.792498,17.358970,14.029139,17.529244,,,,,,,
281.0,,,15.358251,11.980171,54.765679,22.106390,17.171692,15.203835,16.694561,,,,,,,
281.5,,,14.912304,12.585093,54.617113,21.313429,16.897196,16.441563,15.871661,,,,,,,
282.0,,,14.377075,13.205054,54.145610,20.425396,16.546437,17.737074,15.074765,,,,,,,
282.5,,,13.757291,13.828316,53.365353,19.455046,16.131355,19.085608,14.316313,,,,,,,
283.0,,,13.059112,14.444898,52.299677,18.416057,15.664190,20.482882,13.606116,,,,,,,
283.5,,,12.290088,15.046803,50.979616,17.323037,15.156818,21.924895,12.951079,,,,,,,
284.0,,,11.459233,15.627683,49.441984,16.191504,14.620171,23.407552,12.355545,,,,,,,
284.5,,,10.577180,16.182059,47.727088,15.037772,14.063813,24.926159,11.822163,,,,,,,
285.0,,,9.656342,16.704286,45.876236,13.878676,13.495729,26.474852,11.353040,,,,,,,
285.5,,,8.711007,17.187554,43.929301,12.731148,12.922338,28.046128,10.950923,,,,,,,
286.0,,,7.757250,17.623159,41.922638,11.611705,12.348749,29.630544,10.620145,,,,,,,
286.5,,,6.812652,18.000211,39.887601,10.535933,11.779184,31.216634,10.367088,,,,,,,
287.0,,,5.895788,18.305863,37.849878,9.518053,11.217504,32.791019,10.200056,,,,,,,
287.5,,,5.025520,18.525983,35.829710,8.570703,10.667700,34.338677,10.128554,12.617107,,,,,,
288.0,,,4.220165,18.646149,33.842861,7.704893,10.134258,35.843235,10.162087,12.892817,,,,,,
288.5,,,3.496607,18.652775,31.902079,6.930166,9.622326,37.287233,10.308649,13.121801,,,,,,
289.0,,,2.869473,18.534254,30.018663,6.254873,9.137642,38.652261,10.573169,13.281377,,,,,,
289.5,,,2.350445,18.281988,28.203807,5.686491,8.686241,39.918959,10.956112,13.349263,,,,,,
290.0,,,1.947758,17.891288,26.469417,5.231876,8.274019,41.066941,11.452493,13.306154,,,,,,
290.5,,,1.665918,17.362137,24.828245,4.897390,7.906243,42.074775,12.051417,13.138189,,,,,,
291.0,,,1.505688,16.699823,23.293391,4.688905,7.587119,42.920155,12.736185,12.838929,,,,,,
291.5,,,1.464324,15.915427,21.877338,4.611711,7.319515,43.580344,13.484919,12.410589,,,,,,
292.0,,,1.536073,15.026085,20.590769,4.670384,7.104893,44.032959,14.271610,11.864299,,,,,,
292.5,,,1.712906,14.054918,19.441453,4.868670,6.943442,44.257094,15.067438,11.219389,,,,,,
293.0,,,1.985445,13.030466,18.433446,5.209465,6.834363,44.234734,15.842234,10.501761,,,,,,
293.5,,,2.344008,11.985592,17.566729,5.694879,6.776203,43.952293,16.565960,9.741564,,,,,,
294.0,,,2.779674,10.955822,16.837275,6.326388,6.767146,43.402111,17.210068,8.970487,,,,,,
294.5,,,3.285278,9.977261,16.237487,7.104970,6.805187,42.583723,17.748683,8.218992,,,,,,
295.0,,,3.856184,9.084226,15.756862,8.031205,6.888171,41.504747,18.159590,7.513830,,,,,,
295.5,,,4.490739,8.306862,15.382718,9.105202,7.013682,40.181252,18.425012,6.876107,,,,,,
296.0,,,5.190330,7.669046,15.100864,10.326309,7.178858,38.637544,18.532214,6.320115,,,,,,
296.5,,,5.959048,7.186887,14.896206,11.692555,7.380185,36.905314,18.473904,5.853018,,,,,,
297.0,,,6.802983,6.867952,14.753299,13.199862,7.613348,35.022255,18.248436,5.475360,,,,,,
297.5,,,7.729254,6.711347,14.656873,14.841104,7.873170,33.030198,17.859811,5.182260,,,,,,
298.0,,,8.744904,6.708594,14.592385,16.605165,8.153655,30.973000,17.317475,4.965078,,,,,,
298.5,,,9.855813,6.845175,14.546651,18.476144,8.448114,28.894320,16.635871,4.813295,,,,,,
299.0,,,11.065743,7.102591,14.508479,20.432832,8.749325,26.835475,15.833801,4.716329,,,,,,
299.5,,,12.375607,7.460686,14.469240,22.448580,9.049710,24.833576,14.933623,4.665102,,,,,,
300.0,,,13.782996,7.900008,14.423234,24.491619,9.341523,22.920092,13.960346,4.653152,,,,,,
300.5,,,15.282000,8.403978,14.367785,26.525872,9.617032,21.119877,12.940713,4.677265,,,,,,
301.0,,,16.863263,8.960723,14.303060,28.512159,9.868721,19.450716,11.902273,4.737587,,,,,,
301.5,,,18.514247,9.564445,14.231660,30.409703,10.089518,17.923357,10.872485,4.837309,,,,,,
302.0,,,20.219642,10.216284,14.158040,32.177810,10.273042,16.541992,9.877828,4.981998,,,,,,
302.5,,,21.961902,10.924670,14.087930,33.777574,10.413861,15.305078,8.942924,5.178701,,,,,,
303.0,,,23.721914,11.705198,14.027844,35.173460,10.507706,14.206399,8.089643,5.434943,,,,,,
303.5,,,25.479726,12.580059,13.984745,36.334655,10.551612,13.236294,7.336250,5.757755,,,,,,
304.0,,,27.215323,13.577037,13.965849,37.236107,10.543939,12.382900,6.696619,6.152847,,,,,,
304.5,,,28.909346,14.728097,13.978447,37.859197,10.484240,11.633325,6.179651,6.623987,,,,,,
305.0,,,30.543682,16.067571,14.029646,38.192059,10.372997,10.974625,5.788950,7.172663,,,,,,
305.5,,,32.101812,17.629931,14.125918,38.229577,10.211300,10.394543,5.522820,7.798011,,,,,,
306.0,,,33.568855,19.447226,14.272487,37.973169,10.000542,9.881961,5.374617,8.497011,,,,,,
306.5,,,34.931276,21.546262,14.472627,37.430433,9.742246,9.427045,5.333406,9.264825,,,,,,
307.0,,,36.176296,23.945738,14.727014,36.614733,9.438069,9.021146,5.384890,10.095189,,,,,,
307.5,,,37.291132,26.653611,15.033355,35.544754,9.090027,8.656523,5.512471,10.980749,,,,,,
308.0,,,38.262220,29.665021,15.386429,34.244039,8.700872,8.325998,5.698349,11.913246,,,,,,
308.5,,,39.074631,32.961101,15.778611,32.740457,8.274536,8.022615,5.924564,12.883514,,,,,,
309.0,,,39.711870,36.508823,16.200777,31.065539,7.816520,7.739393,6.173894,13.881296,,,,,,
309.5,,,40.156184,40.261847,16.643413,29.253673,7.334115,7.469245,6.430638,14.894922,,,,,,
310.0,,,40.389390,44.162280,17.097709,27.341114,6.836363,7.205117,6.681285,15.910961,,,,,,
310.5,,,40.394139,48.143028,17.556375,25.364850,6.333761,6.940323,6.915076,16.913946,,,,,,
311.0,,,40.155457,52.130416,18.014037,23.361400,5.837745,6.669067,7.124500,17.886279,,,,,,
311.5,,,39.662387,56.046753,18.467164,21.365628,5.360030,6.387071,7.305724,18.808358,,,,,,
312.0,,,38.909499,59.812580,18.913591,19.409704,4.911943,6.092214,7.458947,19.658963,,,,,,
312.5,,,37.898081,63.348575,19.351844,17.522284,4.503859,5.785075,7.588632,20.415884,,,,,,
313.0,,,36.636860,66.577229,19.780535,15.727969,4.144805,5.469285,7.703550,21.056737,,,,,,
313.5,,,35.142175,69.424564,20.198063,14.047039,3.842254,5.151616,7.816571,21.559934,,,,,,
314.0,,,33.437556,71.822172,20.602735,12.495433,3.602094,4.841761,7.944130,21.905764,,,,,,
314.5,,,31.552812,73.709781,20.993307,11.084892,3.428721,4.551777,8.105348,22.077522,,,,,,
315.0,,,29.522719,75.038397,21.369780,9.823192,3.325192,4.295249,8.320832,22.062640,4.140852,1.663476,,,,
315.5,,,27.385468,75.773776,21.734214,8.714411,3.293367,4.086264,8.611222,21.853711,3.858725,1.811163,,,,
316.0,,,25.181001,75.899809,22.091293,7.759167,3.334002,3.938264,8.995585,21.449341,3.591026,1.966995,,,,
316.5,,,22.949407,75.421283,22.448379,6.954843,3.446805,3.862896,9.489804,20.854715,3.341134,2.133810,,,,
317.0,,,20.729505,74.365433,22.814934,6.295827,3.630455,3.868971,10.105115,20.081765,3.111831,2.313893,,,,
317.5,,,18.557725,72.781789,23.201298,5.773792,3.882643,3.961636,10.846925,19.148882,2.905176,2.508504,,,,
318.0,,,16.467241,70.740090,23.617031,5.378066,4.200108,4.141844,11.714061,18.080123,2.722524,2.717516,,,,
318.5,,,14.487383,68.326317,24.069125,5.096125,4.578711,4.406152,12.698525,16.903971,2.564631,2.939209,,,,
319.0,,,12.643291,65.637187,24.560438,4.914249,5.013530,4.746855,13.785782,15.651764,2.431830,3.170315,,,,
319.5,,,10.955806,62.773671,25.088630,4.818290,5.499019,5.152425,14.955588,14.355958,2.324199,3.406304,,,,
320.0,,,9.441540,59.834229,25.645758,4.794510,6.029194,5.608201,16.183292,13.048386,2.241699,3.641894,,,,
320.5,,,8.113132,56.908463,26.218603,4.830378,6.597861,6.097268,17.441527,11.758709,2.184235,3.871732,,,,
321.0,,,6.979692,54.071832,26.789582,4.915248,7.198875,6.601471,18.702127,10.513190,2.151655,4.091129,,,,
321.5,,,6.047441,51.381853,27.338040,5.040821,7.826471,7.102488,19.938073,9.333870,2.143686,4.296739,,,,
322.0,,,5.320542,48.876082,27.841613,5.201324,8.475671,7.582920,21.125213,8.238188,2.159843,4.487048,,,,
322.5,,,4.802066,46.571932,28.277484,5.393405,9.142762,8.027290,22.243550,7.238977,2.199318,4.662608,,,,
323.0,,,4.494965,44.468156,28.623403,5.615780,9.825815,8.422904,23.277980,6.344759,2.260877,4.825965,,,,
323.5,,,4.402914,42.547695,28.858442,5.868690,10.525166,8.760495,24.218405,5.560243,2.342754,4.981289,,,,
324.0,,,4.530865,40.781547,28.963595,6.153257,11.243794,9.034566,25.059249,4.886940,2.442566,5.133789,,,,
324.5,,,4.885232,39.133215,28.922394,6.470817,11.987492,9.243432,25.798546,4.323820,2.557243,5.288985,,,,
325.0,,,5.473682,37.563229,28.721650,6.822353,12.764771,9.388946,26.436790,3.867951,2.683020,5.451989,,,,
325.5,,,6.304542,36.033360,28.352340,7.208060,13.586413,9.475963,26.975791,3.515098,2.815492,5.626880,,,,
326.0,,,7.385951,34.510168,27.810577,7.627125,14.464691,9.511600,27.417758,3.260241,2.949754,5.816270,,,,
326.5,,,8.724865,32.967620,27.098550,8.077690,15.412333,9.504417,27.764734,3.098005,3.080620,6.021104,,,,
327.0,,,10.326193,31.388718,26.225205,8.556957,16.441294,9.463616,28.018445,3.023005,3.202928,6.240662,,,,
327.5,,,12.192262,29.766116,25.206450,9.061402,17.561493,9.398359,28.180527,3.030099,3.311870,6.472722,,,,
328.0,,,14.322688,28.101797,24.064721,9.587024,18.779633,9.317271,28.252959,3.114544,3.403306,6.713790,,,,
328.5,,,16.714717,26.405963,22.827874,10.129569,20.098201,9.228128,28.238505,3.272065,3.474004,6.959338,,,,
329.0,,,19.363949,24.695351,21.527507,10.684659,21.514723,9.137695,28.140958,3.498877,3.521784,7.203979,,,,
329.5,,,22.265359,22.991145,20.196872,11.247787,23.021300,9.051683,27.965067,3.791658,3.545533,7.441593,,,,
330.0,,,25.414422,21.316757,18.868654,11.814206,24.604432,8.974772,27.716103,4.147474,3.545129,7.665401,,,,
330.5,,,28.808133,19.695633,17.572945,12.378714,26.245123,8.910688,27.399167,4.563673,3.521296,7.868089,,,,
331.0,,,32.445764,18.149310,16.335630,12.935409,27.919261,8.862321,27.018409,5.037733,3.475427,8.042006,,,,
331.5,,,36.329201,16.695887,15.177389,13.477510,29.598217,8.831894,26.576379,5.567088,3.409453,8.179492,,,,
332.0,,,40.462777,15.348996,14.113371,13.997318,31.249676,8.821166,26.073715,6.148911,3.325756,8.273355,,,,
332.5,,,44.852545,14.117328,13.153504,14.486359,32.838635,8.831633,25.509305,6.779926,3.227139,8.317433,,,,
333.0,,,49.505000,13.004675,12.303323,14.935697,34.328557,8.864701,24.880908,7.456250,3.116848,8.307186,,,,
333.5,,,54.425311,12.010429,11.565090,15.336417,35.682654,8.921774,24.186182,8.173357,2.998602,8.240172,,,,
334.0,,,59.615190,11.130428,10.939070,15.680188,36.865241,9.004249,23.423895,8.926173,2.876608,8.116343,,,,
334.5,,,65.070587,10.358009,10.424827,15.959784,37.843139,9.113373,22.595103,9.709298,2.755543,7.938097,,,,
335.0,,,70.779414,9.685113,10.022394,16.169468,38.587050,9.249997,21.704049,10.517340,2.640459,7.710063,,,,
335.5,,,76.719482,9.103365,9.733253,16.305181,39.072836,9.414277,20.758608,11.345271,2.536610,7.438670,,,,
336.0,,,82.856916,8.605034,9.561030,16.364537,39.282647,9.605416,19.770215,12.188690,2.449229,7.131579,,,,
336.5,,,89.145230,8.183858,9.511900,16.346660,39.205823,9.821511,18.753304,13.043924,2.383258,6.797112,,,,
337.0,,,95.525205,7.835646,9.594633,16.251955,38.839516,10.059573,17.724344,13.907848,2.343049,6.443752,,,,
337.5,,,101.925628,7.558606,9.820284,16.081900,38.188999,10.315721,16.700641,14.777432,2.332053,6.079820,,,,
338.0,,,108.264897,7.353409,10.201540,15.838954,37.267600,10.585537,15.699078,15.649084,2.352536,5.713295,,,,
338.5,,,114.453437,7.222930,10.751779,15.526595,36.096258,10.864493,14.734945,16.517862,2.405359,5.351752,,,,
339.0,,,120.396860,7.171625,11.483906,15.149478,34.702711,11.148362,13.821013,17.376711,2.489837,5.002355,,,,
339.5,,,125.999701,7.204603,12.409111,14.713625,33.120340,11.433514,12.966887,18.215865,2.603708,4.671822,,,,
340.0,,,131.169575,7.326452,13.535610,14.226573,31.386730,11.717013,12.178678,19.022536,2.743220,4.366315,,,,
340.5,,,135.821597,7.539929,14.867458,13.697370,29.542030,11.996472,11.459007,19.780996,2.903325,4.091238,,,,
341.0,,,139.882814,7.844673,16.403530,13.136375,27.627188,12.269705,10.807293,20.473052,3.077954,3.850987,,,,
341.5,,,143.296367,8.236146,18.136655,12.554839,25.682191,12.534251,10.220286,21.078888,3.260365,3.648695,,,,
342.0,,,146.025029,8.704974,20.052893,11.964320,23.744391,12.786863,9.692731,21.578194,3.443486,3.486052,,,,
342.5,,,148.053823,9.236878,22.131071,11.376009,21.847050,13.023090,9.218111,21.951452,3.620235,3.363274,,,,
343.0,,,149.391382,9.813240,24.342568,10.800044,20.018201,13.237065,8.789364,22.181247,3.783780,3.279193,,,,
343.5,,,150.069850,10.412249,26.651492,10.244925,18.279902,13.421596,8.399501,22.253488,3.927737,3.231476,,,,
344.0,,,150.143196,11.010497,29.015348,9.717080,16.647917,13.568570,8.042061,22.158437,4.046324,3.216918,,,,
344.5,,,149.683922,11.584825,31.386245,9.220659,15.131856,13.669622,7.711381,21.891467,4.134498,3.231724,,,,
345.0,,,148.778369,12.114133,33.712656,8.757539,13.735734,13.716952,7.402723,21.453513,4.188098,3.271741,,,,
345.5,,,147.520968,12.580892,35.941647,8.327536,12.458888,13.704144,7.112262,20.851210,4.204034,3.332589,,,,
346.0,,,146.007883,12.972141,38.021446,7.928737,11.297090,13.626846,6.837026,20.096692,4.180527,3.409713,,,,
346.5,,,144.330587,13.279897,39.904139,7.557935,10.243693,13.483165,6.574814,19.207107,4.117337,3.498405,,,,
347.0,,,142.569921,13.500942,41.548207,7.211108,9.290683,13.273719,6.324158,18.203873,4.015949,3.593828,,,,
347.5,,,140.791145,13.636112,42.920635,6.883897,8.429563,13.001399,6.084325,17.111732,3.879652,3.691098,,,,
348.0,,,139.040358,13.689279,43.998385,6.572063,7.652009,12.670913,5.855371,15.957640,3.713439,3.785423,,,,
348.5,,,137.342562,13.666275,44.769087,6.271889,6.950264,12.288263,5.638202,14.769564,3.523720,3.872285,,,,
349.0,,,135.701498,13.573925,45.230890,5.980516,6.317375,11.860235,5.434607,13.575263,3.317849,3.947632,,,,
349.5,,,134.101111,13.419343,45.391547,5.696164,5.747310,11.394037,5.247221,12.401104,3.103532,4.008012,,,,
350.0,,,132.508477,13.209547,45.266894,5.418249,5.235033,10.897111,5.079350,11.270999,2.888170,4.050615,,,,
350.5,,,130.877838,12.951335,44.878974,5.147383,4.776563,10.377055,4.934708,10.205478,2.678241,4.073239,,,,
351.0,,,129.155361,12.651355,44.254037,4.885243,4.369033,9.841604,4.817067,9.220975,2.478815,4.074186,,,,
351.5,,,127.284146,12.316217,43.420636,4.634345,4.010734,9.298620,4.729897,8.329350,2.293253,4.052169,,,,
352.0,,,125.209035,11.952577,42.408103,4.397724,3.701089,8.756026,4.676029,7.537668,2.123137,4.006249,,,,
352.5,,,122.880876,11.567116,41.245432,4.178592,3.440559,8.221703,4.657416,6.848228,1.968424,3.935873,,,,
353.0,,,120.259983,11.166415,39.960627,3.979972,3.230416,7.703327,4.675014,6.258870,1.827798,3.841000,,,,
353.5,,,117.318601,10.756765,38.580383,3.804380,3.072389,7.208185,4.728789,5.763527,1.699140,3.722284,,,,
354.0,,,114.042321,10.343991,37.130017,3.653564,2.968189,6.742952,4.817850,5.352975,1.580047,3.581253,,,,
354.5,,,110.430445,9.933355,35.633521,3.528305,2.918977,6.313482,4.940670,5.015744,1.468297,3.420417,,,,
355.0,,,106.495547,9.529582,34.113645,3.428295,2.924827,5.924596,5.095362,4.739107,1.362210,3.243243,,,,
355.5,,,102.262416,9.137040,32.591981,3.352099,2.984260,5.579902,5.279977,4.510072,1.260872,3.053983,,,,
356.0,,,97.766536,8.759977,31.088993,3.297192,3.093919,5.281657,5.492748,4.316294,1.164200,2.857361,,,,
356.5,,,93.052288,8.402774,29.624040,3.260118,3.248449,5.030683,5.732258,4.146833,1.072845,2.658174,,,,
357.0,,,88.170980,8.070143,28.215457,3.236725,3.440622,4.826356,5.997520,3.992732,0.988013,2.460912,,,,
357.5,,,83.178832,7.767198,26.880620,3.222468,3.661683,4.666673,6.287941,3.847350,0.911202,2.269445,,,,
358.0,,,78.134910,7.499407,25.635966,3.212758,3.901863,4.548451,6.603164,3.706468,0.843937,2.086832,,,,
358.5,,,73.099027,7.272395,24.496926,3.203309,4.150973,4.467658,6.942848,3.568150,0.787568,1.915288,,,,
359.0,,,68.129649,7.091670,23.477674,3.190434,4.398992,4.419815,7.306436,3.432405,0.743153,1.756258,,,,
359.5,,,63.281886,6.962338,22.590736,3.171272,4.636553,4.400428,7.692991,3.300693,0.711450,1.610572,,,,
360.0,,,58.605634,6.888830,21.846523,3.143916,4.855267,4.405376,8.101102,3.175337,0.693007,1.478599,,,,
360.5,,,54.143992,6.874676,21.252974,3.107430,5.047868,4.431171,8.528911,3.058885,0.688317,1.360375,,,,
361.0,,,49.932024,6.922323,20.815390,3.061779,5.208213,4.475047,8.974222,2.953509,0.697988,1.255675,,,,
361.5,,,45.995946,7.032972,20.536573,3.007710,5.331203,4.534860,9.434720,2.860488,0.722881,1.164020,,,,
362.0,,,42.352778,7.206468,20.417320,2.946616,5.412714,4.608876,9.908227,2.779850,0.764170,1.084648,,,,
362.5,,,39.010498,7.441214,20.457194,2.880406,5.449574,4.695473,10.392947,2.710178,0.823316,1.016487,,,,
363.0,,,35.968630,7.734137,20.655399,2.811368,5.439651,4.792855,10.887600,2.648630,0.901934,0.958173,,,,
363.5,,,33.219226,8.080699,21.011532,2.742052,5.382009,4.898864,11.391434,2.591158,1.001564,0.908139,,,,
364.0,,,30.748194,8.475037,21.525947,2.675146,5.277120,5.010943,11.904101,2.532873,1.123406,0.864772,,,,
364.5,,,28.536920,8.910299,22.199701,2.613343,5.127025,5.126265,12.425376,2.468530,1.268035,0.826631,,,,
365.0,,,26.564047,9.379167,23.034029,2.559197,4.935420,5.241982,12.954820,2.393055,1.435163,0.792686,,,,
365.5,,,24.807284,9.874537,24.029548,2.515020,4.707583,5.355510,13.491436,2.302057,1.623458,0.762546,,,,
366.0,,,23.245099,10.390271,25.185294,2.482798,4.450104,5.464807,14.033429,2.192272,1.830494,0.736600,,,,
366.5,,,21.858131,10.921875,26.497879,2.464165,4.170426,5.568559,14.578147,2.061883,2.052801,0.716059,,,,
367.0,,,20.630193,11.467055,27.961027,2.460418,3.876261,5.666250,15.122262,1.910698,2.286080,0.702872,,,,
367.5,,,19.548697,12.026017,29.565605,2.472557,3.574983,5.758129,15.662180,1.740155,2.525546,0.699529,,,,
368.0,,,18.604542,12.601559,31.300120,2.501333,3.273090,5.845113,16.194631,1.553151,2.766377,0.708772,,,,
368.5,,,17.791523,13.198942,33.151557,2.547243,2.975846,5.928670,16.717328,1.353750,3.004244,0.733258,,,,
369.0,,,17.105412,13.825637,35.106335,2.610452,2.687154,6.010736,17.229555,1.146796,3.235851,0.775275,,,,
369.5,,,16.542866,14.491056,37.151178,2.690654,2.409673,6.093678,17.732515,0.937515,3.459402,0.836552,,,,
370.0,,,16.100343,15.206309,39.273761,2.786899,2.145139,6.180272,18.229351,0.731130,3.674952,0.918214,,,,
370.5,,,15.773170,15.984075,41.463074,2.897427,1.894805,6.273633,18.724776,,3.884544,1.020895,,,,
371.0,,,15.554847,16.838525,43.709462,3.019576,1.659882,6.377043,19.224379,,4.092127,1.144955,,,,
371.5,,,15.436652,17.785255,46.004509,3.149801,1.441848,6.493652,19.733730,,4.303241,1.290773,,,,
372.0,,,15.407516,18.841164,48.340978,3.283833,1.242559,6.626066,20.257496,,4.524510,1.459018,,,,
372.5,,,15.454131,20.024236,50.712913,3.416967,1.064127,6.775849,20.798714,,4.763007,1.650838,,,,
373.0,,,15.561233,21.353174,53.115965,3.544460,0.908624,6.943066,21.358393,,5.025562,1.867905,,,,
373.5,,,15.712048,22.846920,55.547941,3.661932,0.777717,7.125946,21.935536,,5.318129,2.112288,,,,
374.0,,,15.888904,24.524092,58.009442,3.765708,0.672324,7.320785,22.527493,,5.645248,2.386184,,,,
374.5,,,16.073984,26.402332,60.504482,3.853048,0.592379,7.522116,23.130540,,6.009646,2.691539,,,,
375.0,,,16.250150,28.497554,63.040846,3.922260,0.536743,7.723138,23.740487,,6.411981,3.029603,,,,
375.5,,,16.401777,30.823164,65.630035,3.972671,0.503317,7.916370,24.353209,,6.850688,3.400515,,,,
376.0,,,16.515518,33.389252,68.286737,4.004516,0.489269,8.094405,24.964912,,7.321928,3.802945,,,,
376.5,,,16.580918,36.201814,71.027777,4.018768,0.491332,8.250689,25.572176,,7.819616,4.233859,,,,
377.0,,,16.590805,39.261937,73.870587,4.016951,0.506084,8.380172,26.171737,,8.335543,4.688395,,,,
377.5,,,16.541336,42.565037,76.831364,4.000955,0.530201,8.479772,26.760119,,8.859603,5.159886,,,,
378.0,,,16.431696,46.100154,79.923094,3.972865,0.560618,8.548612,27.333247,,9.380159,5.640013,,,,
378.5,,,16.263567,49.849309,83.153647,3.934808,0.594626,8.588005,27.886159,,9.884531,6.119102,,,,
379.0,,,16.040413,53.786992,86.524079,3.888809,0.629904,8.601213,28.412874,,10.359620,6.586526,,,,
379.5,,,15.766745,57.879701,90.027264,3.836667,0.664525,8.593085,28.906436,,10.792616,7.031195,,,,
380.0,,,15.447453,62.085687,93.647017,3.779876,0.696943,8.569602,29.359131,,11.171740,7.442098,,,,
380.5,,,15.087313,66.354910,97.357738,3.719619,0.725985,8.537406,29.762804,,11.486951,7.808847,,,,
381.0,,,14.690720,70.629370,101.124602,3.656856,0.750839,8.503370,30.109203,,11.730530,8.122188,,,,
381.5,,,14.261629,74.843896,104.904308,3.592500,0.771023,8.474241,30.390324,,11.897473,8.374429,,,,
382.0,,,13.803690,78.927482,108.646286,3.527666,0.786322,8.456339,30.598671,,11.985679,8.559754,,,,
382.5,,,13.320523,82.805198,112.294253,3.463936,0.796736,8.455351,30.727432,,11.995899,8.674407,,,,
383.0,,,12.816084,86.400644,115.787957,3.403556,0.802424,8.476157,30.770566,,11.931505,8.716737,,,,
383.5,,,12.295079,89.638794,119.065058,3.349506,0.803712,8.522681,30.722856,,11.798120,8.687146,,,,
384.0,,,11.763348,92.449026,122.062911,3.305369,0.801151,8.597724,30.579964,,11.603164,8.587953,,,,
384.5,,,11.228166,94.768057,124.720189,3.275035,0.795633,8.702800,30.338538,,11.355357,8.423232,,,,
385.0,,,10.698413,96.542529,126.978348,3.262264,0.788525,8.837938,29.996391,,11.064230,8.198656,,,,
385.5,,,10.184581,97.731097,128.782916,3.270198,0.781773,9.001525,29.552718,,10.739650,7.921357,3.175175,,,
386.0,,,9.698539,98.305849,130.084737,3.300958,0.777917,9.190207,29.008308,,10.391382,7.599798,3.627452,,,
386.5,,,9.253051,98.253055,130.841277,3.355415,0.779975,9.398916,28.365695,,10.028724,7.243634,4.100157,,,
387.0,,,8.861104,97.573278,131.018015,3.433233,0.791181,9.620985,27.629236,,9.660189,6.863524,4.598335,,,
387.5,,,8.535083,96.281026,130.589903,3.533187,0.814647,9.848375,26.805094,,9.293289,6.470861,5.125684,,,
388.0,,,8.285911,94.404045,129.542823,3.653686,0.852982,10.072014,25.901109,,8.934384,6.077409,5.684206,,,
388.5,,,8.122283,91.982365,127.874878,3.793394,0.907968,10.282177,24.926593,,8.588614,5.694827,6.274144,,,
389.0,,,8.050107,89.067172,125.597241,3.951803,0.980396,10.468903,23.892093,,8.259897,5.334162,6.894182,,,
389.5,,,8.072236,85.719510,122.734391,4.129625,1.070131,10.622404,22.809155,,7.950982,5.005338,7.541827,,,
390.0,,,8.188528,82.008747,119.323620,4.328931,1.176416,10.733495,21.690097,,7.663524,4.716713,8.213832,,,
390.5,,,8.396182,78.010707,115.413808,4.553006,1.298356,10.794035,20.547767,,7.398197,4.474781,8.906587,3.737395,,
391.0,,,8.690251,73.805390,111.063593,4.805973,1.435522,10.797385,19.395252,,7.154812,4.284047,9.616397,4.183678,,
391.5,,,9.064221,69.474267,106.339106,5.092323,1.588505,10.738898,18.245528,,6.932424,4.147064,10.339653,4.638907,,
392.0,,,9.510592,65.097239,101.311467,5.416439,1.759296,10.616394,17.111045,,6.729418,4.064596,11.072989,5.108472,,
392.5,,,10.021399,60.749524,96.054327,5.782244,1.951387,10.430570,16.003260,,6.543595,4.035847,11.813440,5.597696,,
393.0,,,10.588608,56.498709,90.641640,6.193050,2.169541,10.185240,14.932230,,6.372272,4.058687,12.558702,6.111138,,
393.5,,,11.204425,52.402347,85.145753,6.651607,2.419258,9.887313,13.906342,,6.212405,4.129822,13.307466,6.651934,,
394.0,,,11.861497,48.506268,79.635781,7.160296,2.706030,9.546469,12.932229,,6.060720,4.244894,14.059755,7.221280,,
394.5,,,12.553089,44.843846,74.176273,7.721385,3.034516,9.174507,12.014863,,5.913871,4.398562,14.817146,7.818133,,
395.0,,,13.273249,41.436255,68.826167,8.337218,3.407811,8.784448,11.157764,,5.768621,4.584587,15.582744,8.439166,,
395.5,,,14.016977,38.293552,63.637952,9.010275,3.826962,8.389518,10.363251,,5.622020,4.795988,16.360817,9.078964,,
396.0,,,14.780425,35.416410,58.657072,9.743002,4.290804,8.002133,9.632630,,5.471585,5.025282,17.156088,9.730420,,
396.5,,,15.561108,32.798173,53.921562,10.537435,4.796140,7.633039,8.966248,,5.315452,5.264835,17.972738,10.385234,,
397.0,,,16.358099,30.426932,49.461927,11.394633,5.338185,7.290717,8.363393,,5.152509,5.507280,18.813281,11.034439,,
397.5,,,17.172184,28.287431,45.301345,12.314012,5.911136,6.981090,7.822076,,4.982476,5.745951,19.677511,11.668873,,
398.0,,,18.005895,26.362610,41.456220,13.292688,6.508721,6.707538,7.338808,,4.805935,5.975257,20.561710,12.279526,,
398.5,,,18.863413,24.634767,37.936994,14.324948,7.124600,6.471155,6.908488,,4.624298,6.190915,21.458264,12.857711,,
399.0,,,19.750303,23.086369,34.749083,15.401959,7.752510,6.271160,6.524535,,4.439715,6.390015,22.355755,13.395061,,
399.5,,,20.673104,21.700602,31.893859,16.511761,8.386138,6.105348,6.179278,,4.254899,6.570941,23.239465,13.883387,,
400.0,,,21.638781,20.461795,29.369548,17.639570,9.018771,5.970500,5.864613,,4.072919,6.733155,24.092199,14.314498,,
400.5,,,22.654107,19.355751,27.171892,18.768339,9.642875,5.862695,5.572802,,3.896948,6.876933,24.895306,14.680068,,
401.0,,,23.725058,18.370007,25.294509,19.879524,10.249757,5.777513,5.297278,,3.730022,7.003118,25.629738,14.971703,,
401.5,,,24.856289,17.494054,23.728954,20.953939,10.829465,5.710124,5.033329,,3.574859,7.112929,26.277030,15.181259,,
402.0,,,26.050751,16.719468,22.464505,21.972611,11.371010,5.655320,4.778513,,3.433750,7.207871,26.820135,15.301440,,
402.5,,,27.309443,16.039890,21.487908,22.917565,11.862927,5.607553,4.532714,,3.308538,7.289708,27.244072,15.326656,,
403.0,,,28.631318,15.450771,20.783169,23.772494,12.294088,5.561030,4.297902,,3.200660,7.360448,27.536406,15.253977,,
403.5,,,30.013297,14.949006,20.331550,24.523298,12.654637,5.509889,4.077658,,3.111198,7.422311,27.687586,15.084038,,
404.0,,,31.450339,14.532423,20.111900,25.158457,12.936845,5.448484,3.876571,,3.040916,7.477619,27.691176,14.821652,,
404.5,,,32.935526,14.199261,20.101319,25.669292,13.135725,5.371736,3.699637,,2.990224,7.528610,27.544012,14.475978,,
405.0,,,34.460124,13.947720,20.276087,26.050105,13.249302,5.275512,3.551713,,2.959073,7.577165,27.246277,14.060134,,
405.5,,,36.013587,13.775678,20.612751,26.298209,13.278552,5.156947,3.437069,,2.946813,7.624515,26.801519,13.590282,,
406.0,,,37.583547,13.680653,21.089226,26.413874,13.227063,5.014677,3.359074,,2.952064,7.670969,26.216613,13.084325,,
406.5,,,39.155821,13.659985,21.685778,26.400168,13.100528,4.848926,3.319970,,2.972659,7.715747,25.501643,12.560413,,
407.0,,,40.714490,13.711219,22.385769,26.262736,12.906194,4.661421,3.320741,,3.005687,7.756961,24.669670,12.035511,,
407.5,,,42.242126,13.832547,23.176080,26.009483,12.652374,4.455162,3.361103,,3.047653,7.791749,23.736369,11.524236,,
408.0,,,43.720200,14.023266,24.047209,25.650202,12.348073,4.234067,3.439586,,3.094758,7.816563,22.719561,11.038064,,
408.5,,,45.129708,14.284103,24.993122,25.196161,12.002721,4.002592,3.553704,,3.143197,7.827544,21.638629,10.584956,,
409.0,,,46.451949,14.617390,26.010928,24.659712,11.625942,3.765378,3.700212,,3.189424,7.820945,20.513822,10.169373,,
409.5,,,47.669440,15.027093,27.100452,24.053912,11.227286,3.527000,3.875406,,3.230303,7.793500,19.365443,9.792556,,
410.0,,,48.766910,15.518712,28.263719,23.392187,10.815867,3.291815,4.075375,,3.263130,7.742697,18.213003,9.452967,,
410.5,,,49.732242,16.099125,29.504350,22.688005,10.399901,3.063921,4.296149,,3.285537,7.666918,17.074377,9.146792,,
411.0,,,50.557295,16.776425,30.826942,21.954546,9.986199,2.847163,4.533693,,3.295335,7.565432,15.965042,8.868484,,
411.5,,,51.238446,17.559794,32.236396,21.204348,9.579757,2.645127,4.783782,,3.290375,7.438259,14.897445,8.611337,,
412.0,,,51.776776,18.459435,33.737164,20.448916,9.183524,2.461103,5.041833,,3.268480,7.285967,13.880615,8.368079,,
412.5,,,52.177841,19.486494,35.332422,19.698291,8.798441,2.297997,5.302769,,3.227519,7.109448,12.920070,8.131559,,
413.0,,,52.451060,20.652886,37.023212,18.960633,8.423766,2.158222,5.561017,,3.165602,6.909747,12.018054,7.895462,,
413.5,,,52.608795,21.970946,38.807638,18.241850,8.057628,2.043617,5.810681,,3.081363,6.687985,11.174083,7.654998,,
414.0,,,52.665169,23.452786,40.680250,17.545358,7.697720,1.955412,6.045884,,2.974262,6.445377,10.385732,7.407417,,
414.5,,,52.634823,25.109361,42.631722,16.872027,7.341977,1.894253,6.261189,,2.844791,6.183357,9.649526,7.152265,,
415.0,,,52.531719,26.949270,44.648775,16.220402,6.989105,1.860271,6.452003,,2.694558,5.903757,8.961826,6.891279,,
415.5,,,52.368112,28.977455,46.714414,15.587174,6.638872,1.853152,6.614867,,2.526189,5.609005,8.319548,6.627905,,
416.0,,,52.153786,31.193935,48.808405,14.967884,6.292131,1.872179,6.747525,,2.343072,5.302271,7.720599,6.366534,,
416.5,,,51.895643,33.592781,50.907871,14.357787,5.950631,1.916182,6.848800,,2.149000,4.987493,7.163989,6.111562,,
417.0,,,51.597656,36.161525,52.987900,13.752739,5.616686,1.983397,6.918304,,1.947799,4.669253,6.649644,5.866514,,
417.5,,,51.261168,38.881087,55.022078,13.149977,5.292830,2.071242,6.956141,,1.743037,4.352526,6.178003,5.633390,,
418.0,,,50.885492,41.726218,56.982924,12.548682,4.981503,2.176110,6.962699,,1.537878,4.042305,5.749516,5.412379,,
418.5,,,50.468694,44.666376,58.842241,11.950215,4.684842,2.293266,6.938626,,1.335110,3.743185,5.364191,5.201980,,
419.0,,,50.008461,47.666878,60.571464,11.358019,4.404587,2.416934,6.885001,,1.137290,3.458976,5.021284,4.999518,,
419.5,,,49.502899,50.690131,62.142058,10.777222,4.142090,2.540639,6.803627,,0.946945,3.192413,4.719200,4.801889,,
420.0,,,48.951186,53.696789,63.526039,10.214016,3.898388,2.657746,6.697306,,,2.945019,4.455601,4.606391,,
420.5,,,48.353967,56.646775,64.696681,9.674959,3.674302,2.762135,6.569987,,,2.717154,4.227658,4.411418,,
421.0,,,47.713419,59.500141,65.629411,9.166336,3.470530,2.848864,6.426666,,,2.508238,4.032375,4.216871,,
421.5,,,47.033018,62.217839,66.302774,8.693654,3.287734,2.914654,6.273030,,,2.317078,3.866907,4.024210,,
422.0,,,46.317024,64.762443,66.699383,8.261370,3.126599,2.958076,6.114905,,,2.142212,3.728775,3.836180,,
422.5,,,45.569793,67.098883,66.806733,7.872833,2.987899,2.979397,5.957657,,,1.982227,3.615947,3.656284,,
423.0,,,44.795060,69.195215,66.617842,7.530413,2.872538,2.980155,5.805711,,,1.835968,3.526771,3.488181,,
423.5,,,43.995310,71.023405,66.131603,7.235713,2.781574,2.962588,5.662296,,,1.702620,3.459823,3.335143,,
424.0,,,43.171345,72.560073,65.352905,6.989815,2.716213,2.929055,5.529496,,,1.581648,3.413723,3.199724,,
424.5,,,42.322077,73.787052,64.292481,6.793469,2.677783,2.881614,5.408574,,,1.472649,3.386977,3.083683,,
425.0,,,41.444597,74.691702,62.966545,6.647197,2.667651,2.821862,5.300433,,,1.375170,3.377878,2.988133,,
425.5,,,40.534452,75.266945,61.396220,6.551318,2.687108,2.751033,5.206042,,,1.288540,3.384485,2.913860,,
426.0,,,39.586083,75.510984,59.606827,6.505926,2.737232,2.670295,5.126691,,,1.211766,3.404687,2.861658,,
426.5,,,38.593357,75.426765,57.627038,6.510858,2.818755,2.581133,5.063991,,,1.143494,3.436307,2.832535,,
427.0,,,37.550115,75.021258,55.487941,6.565689,2.931980,2.485642,5.019638,,,1.082060,3.477220,2.827710,,
427.5,,,36.450683,74.304703,53.222124,6.669786,3.076763,2.386656,4.995003,,,1.025619,3.525423,2.848374,,
428.0,,,35.290315,73.289904,50.862763,6.822360,3.252564,2.287651,4.990704,,,0.972303,3.579019,2.895275,,
428.5,,,34.065565,71.991713,48.442748,7.022492,3.458594,2.192440,5.006305,,,0.920388,3.636168,2.968256,,
429.0,,,32.774587,70.426711,45.993913,7.269082,3.693999,2.104746,5.040239,,,0.868431,3.694980,3.065895,,
429.5,,,31.417438,68.613168,43.546369,7.560672,3.958004,2.027753,5.089980,,,0.815359,3.753417,3.185364,,
430.0,,,29.996353,66.571274,41.127922,7.895161,4.249984,1.963756,5.152397,,,0.760511,3.809227,3.322552,,
430.5,,,28.516013,64.323582,38.763598,8.269444,4.569422,1.913979,5.224196,,,0.703619,3.859954,3.472473,,
431.0,,,26.983799,61.895529,36.475264,8.679096,4.915763,1.878583,5.302315,,,0.644752,3.903056,3.629844,,
431.5,,,25.409978,59.315935,34.281382,9.118169,5.288202,1.856847,5.384163,,,0.584219,3.936120,3.789725,,
432.0,,,23.807726,56.617270,32.196946,9.579190,5.685465,1.847434,5.467637,,,0.522476,3.957146,3.948054,,
432.5,,,22.192902,53.835558,30.233621,10.053454,6.105660,1.848661,5.550974,,,0.460057,3.964845,4.101996,,
433.0,,,20.583535,51.009848,28.400084,10.531585,6.546269,1.858722,5.632489,,,0.397562,3.958886,4.250018,,
433.5,,,18.998928,48.181199,26.702516,11.004265,7.004315,1.875834,5.710329,,,0.335671,3.939997,4.391729,,
434.0,,,17.458457,45.391228,25.145159,11.463027,7.476676,1.898320,5.782345,,,0.275188,3.909911,4.527525,,
434.5,,,15.980152,42.680353,23.730814,11.900967,7.960483,1.924658,5.846159,,,0.217102,3.871119,4.658164,,
435.0,,,14.579277,40.085998,22.461217,12.313251,8.453481,1.953510,5.899448,,,0.162621,3.826439,4.784408,,
435.5,,,13.267172,37.640993,21.337199,12.697293,8.954248,1.983763,5.940374,,,0.113177,3.778542,4.906789,,
436.0,,,12.050603,35.372375,20.358604,13.052594,9.462187,2.014585,5.968037,,,0.0703987,3.729522,5.025538,,
436.5,,,10.931772,33.300722,19.524073,13.380310,9.977298,2.045486,5.982765,,,0.0360529,3.680645,5.140680,,
437.0,,,9.909027,31.440046,18.830749,13.682656,10.499754,2.076340,5.986190,,,0.0119774,3.632333,5.252259,,
437.5,,,8.978155,29.798223,18.274017,13.962275,11.029387,2.107364,5.981009,,,2.000000E-45,3.584391,5.360564,,
438.0,,,8.134034,28.377776,17.847372,14.221672,11.565162,2.139029,5.970508,,,0.00186241,3.536385,5.466277,,
438.5,,,7.372255,27.176829,17.542505,14.462830,12.104754,2.171926,5.958018,,,0.0191503,3.488091,5.570483,,
439.0,,,6.690377,26.190065,17.349604,14.687019,12.644306,2.206624,5.946457,,,0.0532263,3.439830,5.674507,,
439.5,,,6.088529,25.409524,17.257804,14.894834,13.178389,2.243571,5.938101,,,0.105140,3.392595,5.779614,,
440.0,,,5.569263,24.825312,17.255752,15.086368,13.700150,2.283111,5.934688,,,0.175517,3.347916,5.886650,,
440.5,,,5.136727,24.426265,17.332224,15.261403,14.201610,2.325609,5.937805,,,0.264430,3.307507,5.995715,,
441.0,,,4.795429,24.200660,17.476695,15.419562,14.674027,2.371678,5.949407,,,0.371293,3.272797,6.105962,,
441.5,,,4.548935,24.136993,17.679802,15.560334,15.108305,2.422431,5.972306,,,0.494785,3.244530,6.215610,,
442.0,,,4.398830,24.224897,17.933697,15.683007,15.495389,2.479684,6.010409,,,0.632838,3.222536,6.322161,,
442.5,,,4.344229,24.456194,18.232233,15.786500,15.826652,2.546027,6.068588,,,0.782689,3.205794,6.422839,,
443.0,,,4.381880,24.826013,18.570977,15.869202,16.094247,2.624732,6.152201,,,0.941005,3.192758,6.515122,,
443.5,,,4.506762,25.333761,18.947102,15.928853,16.291455,2.719505,6.266326,,,1.104040,3.181845,6.597277,,
444.0,,,4.712927,25.983735,19.359183,15.962573,16.413023,2.834118,6.414937,,,1.267844,3.171964,6.668760,,
444.5,,,4.994310,26.785247,19.806924,15.967044,16.455481,2.972024,6.600222,,,1.428473,3.162867,6.730388,,
445.0,,,5.345234,27.752186,20.290885,15.938834,16.417421,3.136028,6.822202,,,1.582182,3.155227,6.784217,,
445.5,,,5.760448,28.902014,20.812216,15.874791,16.299710,3.328078,7.078775,,,1.725581,3.150405,6.833155,,
446.0,,,6.234713,30.254274,21.372464,15.772418,16.105586,3.549216,7.366112,,,1.855763,3.149962,6.880376,,
446.5,,,6.762121,31.828816,21.973486,15.630167,15.840597,3.799662,7.679280,,,1.970385,3.155078,6.928689,,
447.0,,,7.335443,33.643998,22.617493,15.447537,15.512384,4.078963,8.012903,,,2.067694,3.166026,6.980000,,
447.5,,,7.945736,35.715077,23.307172,15.224995,15.130300,4.386138,8.361648,,,2.146508,3.181880,7.035006,,
448.0,,,8.582403,38.053028,24.045897,14.963736,14.704897,4.719699,8.720439,,,2.206134,3.200529,7.093173,,
448.5,,,9.233700,40.663898,24.838007,14.665384,14.247332,5.077568,9.084402,,,2.246259,3.218997,7.153019,,
449.0,,,9.887606,43.548657,25.689111,14.331728,13.768781,5.456890,9.448627,,,2.266826,3.233999,7.212545,,
449.5,,,10.532787,46.703433,26.606247,13.964558,13.279913,5.853791,9.807848,,,2.267946,3.242596,7.269742,,
450.0,,,11.159403,50.119884,27.597792,13.565646,12.790532,6.263163,10.156237,,,2.249854,3.242769,7.322999,,
450.5,,,11.759505,53.785503,28.673058,13.136899,12.309399,6.678576,10.487421,,,2.212929,3.233782,7.371286,,
451.0,,,12.326961,57.683701,29.841531,12.680562,11.844212,7.092347,10.794749,,,2.157787,3.216236,7.414064,,
451.5,,,12.856987,61.793596,31.111829,12.199445,11.401709,7.495820,11.071763,,,2.085420,3.191835,7.450956,,
452.0,,,13.345480,66.089549,32.490499,11.697075,10.987822,7.879812,11.312728,,,1.997334,3.162954,7.481277,,
452.5,,,13.788401,70.540564,33.980815,11.177733,10.607812,8.235161,11.513088,,,1.895643,3.132101,7.503609,,
453.0,,,14.181433,75.109749,35.581744,10.646362,10.266355,8.553267,11.669708,,,1.783067,3.101394,7.515564,,
453.5,,,14.520068,79.754115,37.287256,10.108395,9.967522,8.826581,11.780884,,,1.662811,3.072184,7.513868,,
454.0,,,14.800088,84.424843,39.086115,9.569528,9.714698,9.048968,11.846149,,,1.538334,3.044867,7.494759,,
454.5,,,15.018332,89.068175,40.962170,9.035530,9.510476,9.215903,11.865963,,,1.413026,3.018921,7.454638,,
455.0,,,15.173464,93.626840,42.895048,8.512108,9.356585,9.324523,11.841394,,,1.289855,2.993134,7.390796,,
455.5,,,15.266538,98.041924,44.861204,8.004874,9.253883,9.373571,11.773941,,,1.171076,2.965950,7.302019,,
456.0,,,15.301186,102.254993,46.835157,7.519339,9.202468,9.363321,11.665531,,,1.058054,2.935867,7.188917,,
456.5,,,15.283363,106.210271,48.790761,7.060930,9.201853,9.295463,11.518670,,,0.951258,2.901812,7.053912,5.636147,
457.0,,,15.220732,109.856584,50.702399,6.634948,9.251192,9.173000,11.336693,,,0.850431,2.863437,6.900858,5.616748,
457.5,,,15.121820,113.148864,52.545927,6.246427,9.349442,9.000140,11.123930,,,0.754898,2.821294,6.734410,5.610533,
458.0,,,14.995169,116.049123,54.299326,5.899883,9.495450,8.782165,10.885728,,,0.663975,2.776848,6.559347,5.614950,8.088497
458.5,,,14.848618,118.526882,55.943010,5.598966,9.687947,8.525267,10.628249,,,0.577343,2.732326,6.380004,5.625805,8.304954
459.0,,,14.688859,120.559099,57.459783,5.346098,9.925472,8.236350,10.358044,,,0.495318,2.690451,6.199960,5.637814,8.500544
459.5,,,14.521267,122.129766,58.834540,5.142142,10.206280,7.922803,10.081481,,,0.418934,2.654091,6.022059,5.645387,8.666747
460.0,,,14.349963,123.229310,60.053798,4.986223,10.528289,7.592247,9.804153,,,0.349822,2.625887,5.848719,5.643500,8.795465
460.5,,,14.178010,123.853949,61.105186,4.875760,10.889114,7.252297,9.530406,,,,2.607948,5.682407,5.628467,8.879812
461.0,,,14.007672,124.005107,61.977004,4.806740,11.286205,6.910338,9.263067,,,,2.601649,5.526091,5.598485,8.914769
461.5,,,13.840637,123.688934,62.658077,4.774205,11.717078,6.573333,9.003457,,,,2.607545,5.383502,5.553813,8.897611
462.0,,,13.678166,122.915947,63.137968,4.772862,12.179549,6.247636,8.751703,,,,2.625434,5.259047,5.496562,8.828031
462.5,,,13.521138,121.700705,63.407577,4.797751,12.671903,5.938843,8.507282,,,,2.654540,5.157390,5.430155,8.707988
463.0,,,13.370029,120.061545,63.460071,4.844839,13.192915,5.651609,8.269683,,,,2.693765,5.082778,5.358565,8.541339
463.5,,,13.224878,118.020383,63.292028,4.911408,13.741667,5.389448,8.039028,,,,2.741939,5.038242,5.285503,8.333319
464.0,,,13.085267,115.602560,62.904577,4.996169,14.317187,5.154532,7.816505,,,,2.798024,5.024920,5.213705,8.089962
464.5,,,12.950320,112.836806,62.304300,5.099073,14.917997,4.947523,7.604503,,,,2.861204,5.041664,5.144457,7.817542
465.0,,,12.818747,109.755269,61.503638,5.220861,15.541708,4.767481,7.406386,,,,2.930857,5.085076,5.077418,7.522122
465.5,,,12.688924,106.393614,60.520659,5.362446,16.184805,4.611918,7.225961,,,,3.006411,5.149960,5.010752,7.209231
466.0,,,12.559052,102.791049,59.378239,5.524265,16.842684,4.477019,7.066768,,,,3.087120,5.230112,4.941524,6.883728
466.5,,,12.427333,98.990160,58.102786,5.705745,17.509991,4.358068,6.931376,,,,3.171865,5.319250,4.866260,6.549813
467.0,,,12.292172,95.036453,56.722677,5.905008,18.181207,4.250026,6.820820,,,,3.259015,5.411890,4.781560,6.211181
467.5,,,12.152404,90.977395,55.266621,6.118902,18.851362,4.148197,6.734299,,,,3.346426,5.503946,4.684661,5.871233
468.0,,,12.007544,86.861038,53.762271,6.343333,19.516742,,6.669221,,,,3.431571,5.592959,4.573856,5.533283
468.5,,,11.858015,82.734272,52.235181,6.573847,20.175436,,6.621601,,,,3.511783,5.677900,4.448732,5.200696
469.0,,,11.705333,78.640902,50.708135,6.806306,20.827582,,6.586660,,,,3.584558,5.758636,4.310206,4.876897
469.5,,,11.552255,74.619731,49.200819,7.037533,21.475264,,6.559532,,,,3.647826,5.835217,4.160370,4.565244
470.0,,,11.402904,70.702955,47.729674,7.265771,22.122094,,6.535892,,,,3.700137,5.907190,4.002181,4.268796
470.5,,,11.262857,66.915101,46.307778,7.490869,22.772538,,6.512421,,,,3.740710,5.973107,3.839035,3.990030
471.0,,,11.139173,63.272742,44.944685,7.714170,23.431143,,6.487026,,,,3.769321,6.030343,3.674320,3.730606
471.5,,,11.040303,59.784986,43.646215,7.938137,24.101809,,6.458813,,,,3.786080,6.075245,3.510993,3.491242
472.0,,,10.975897,56.454629,42.414274,8.165791,24.787225,,6.427859,,,,3.791175,6.103586,3.351222,3.271747
472.5,,,10.956490,53.279826,41.246780,8.400107,25.488491,,6.394903,,,,3.784629,6.111180,3.196155,3.071228
473.0,,,10.993057,50.255983,40.137821,8.643459,26.204982,,6.361020,,,,3.766173,6.094525,3.045863,2.888408
473.5,,,11.096479,47.377592,39.078133,8.897235,26.934361,,6.327354,,,,3.735245,6.051323,2.899473,2.721979
474.0,,,11.276973,44.639678,38.055932,9.161656,27.672691,,6.294918,,,,3.691147,5.980803,2.755463,2.570876
474.5,,,11.543576,42.038720,37.058077,9.435838,28.414548,,6.264474,,,,3.633286,5.883758,2.612102,2.434444
475.0,,,11.903830,39.572941,36.071376,9.717996,29.153104,,6.236475,,,,3.561453,5.762328,2.467921,2.312426
475.5,,,12.363690,37.242042,35.083826,10.005744,29.880154,,6.211059,,,,3.476087,5.619578,2.322156,2.204804
476.0,,,12.927729,35.046509,34.085596,10.296404,30.586164,,6.188117,,,,3.378431,5.458951,2.175066,2.111578
476.5,,,13.599559,32.986776,33.069654,10.587233,31.260405,,6.167420,,,,3.270585,5.283764,2.028054,2.032535
477.0,,,14.382427,31.062454,32.031993,10.875569,31.891250,,6.148821,,,,3.155380,5.096810,1.883532,1.967090
477.5,,,15.279869,29.271812,30.971435,11.158849,32.466654,,6.132471,,,,3.036149,4.900182,1.744545,1.914257
478.0,,,16.296263,27.611628,29.889196,11.434563,32.974782,,6.119028,,,,2.916414,4.695304,1.614263,1.872762
478.5,,,17.437158,26.077407,28.788397,11.700182,33.404710,,6.109784,,,,2.799541,4.483182,1.495439,1.841253
479.0,,,18.709282,24.663906,27.673651,11.953118,33.747066,,6.106695,,,,2.688408,4.264795,1.389947,1.818544
479.5,,,20.120213,23.365767,26.550843,12.190736,33.994493,,6.112230,,,,2.585167,4.041509,1.298502,1.803800
480.0,,,21.677813,22.178063,25.427078,12.410440,34.141840,,6.129059,,,,2.491122,3.815373,1.220618,1.796616
480.5,,,23.389512,21.096570,24.310686,12.609811,34.186065,,6.159665,,,,2.406729,3.589257,1.154811,1.796967
481.0,,,25.261582,20.117680,23.211112,12.786725,34.125942,,6.205919,,,,2.331742,3.366763,1.098971,1.805054
481.5,,,27.298505,19.238007,22.138574,12.939440,33.961677,,6.268758,,,,2.265453,3.151933,1.050816,1.821111
482.0,,,29.502528,18.453826,21.103495,13.066575,33.694561,,6.348071,,,,2.206996,2.948805,1.008318,1.845250
482.5,,,31.873430,17.760520,20.115715,13.166997,33.326741,,6.442794,,,,2.155653,2.760916,0.970018,1.877386
483.0,,,34.408431,17.152150,19.183586,13.239645,32.861144,,6.551212,,,,2.111103,,0.935195,1.917281
483.5,,,37.102142,16.621318,18.313213,13.283376,32.301556,,6.671390,,,,2.073576,,0.903842,1.964659
484.0,,,39.946519,16.159383,17.508036,13.296869,31.652757,,6.801608,,,,2.043867,,0.876501,2.019384
484.5,,,42.930773,15.756981,16.768899,13.278653,30.920614,,6.940665,,,,2.023185,,0.854034,2.081627
485.0,,,46.041224,15.404694,16.094608,13.227263,30.112078,,7.087946,,,,2.012883,,0.837396,2.151945
485.5,,,49.261157,15.093680,15.482794,13.141509,29.235012,,7.243205,,,,2.014101,,0.827452,2.231259
486.0,,,52.570779,14.816155,14.930880,13.020824,28.297898,,7.406122,,,,2.027405,,0.824887,2.320701
486.5,,,55.947345,14.565641,14.436919,12.865600,27.309501,,7.575808,,,,2.052496,,0.830175,2.421366
487.0,,,59.365544,14.337009,14.000100,12.677426,26.278561,,7.750413,,,,2.088093,,0.843605,2.534012
487.5,,,62.798102,14.126381,13.620817,12.459163,25.213582,,7.926967,,,,2.132010,,0.865330,2.658786
488.0,,,66.216590,13.930916,13.300320,12.214825,24.122763,,8.101577,,,,2.181452,,0.895398,2.795011
488.5,,,69.592314,13.748597,13.040077,11.949263,23.014031,,8.269894,,,,2.233482,,0.933757,2.941095
489.0,,,72.897183,13.578069,12.841056,11.667697,21.895149,,8.427718,,,,2.285563,,0.980232,3.094583
489.5,,,76.104429,13.418536,12.703181,11.375185,20.773816,,8.571575,,,,2.336028,,1.034489,3.252321
490.0,,,79.189088,13.269676,12.625097,11.076127,19.657683,,8.699105,,,,2.384411,,1.095978,3.410693
490.5,,,82.128226,13.131553,12.604267,10.773904,18.554257,,8.809135,,,,2.431578,,1.163895,3.565900
491.0,,,84.900934,13.004456,12.637345,10.470729,17.470706,,8.901404,,,,2.479624,,1.237162,3.714264
491.5,,,87.488178,12.888684,12.720671,10.167720,16.413618,,8.976023,,,,2.531531,,1.314432,3.852483
492.0,,,89.872625,12.784293,12.850735,9.865185,15.388782,,9.032878,,,,2.590698,,1.394139,3.977816
492.5,,,92.038481,12.690883,13.024398,9.563005,14.401043,,9.071172,,,,2.660418,,1.474574,4.088172
493.0,,,93.971474,12.607461,13.238822,9.261043,13.454299,,9.089234,,,,2.743454,,1.554013,4.182113
493.5,,,95.659013,12.532445,13.491132,8.959460,12.551609,,9.084700,,,,2.841779,,1.630849,4.258767
494.0,,,97.090569,12.463829,13.777975,8.658880,11.695373,,9.055041,,,,2.956506,,1.703753,4.317695
494.5,,,98.258145,12.399521,14.095195,8.360359,10.887514,,8.998275,,,,3.088040,,1.771786,4.358750
495.0,,,99.156811,12.337790,14.437730,8.065159,10.129586,,8.913655,,,,3.236379,,1.834429,4.381946
495.5,,,99.785171,12.277723,14.799803,7.774382,9.422787,,8.802160,,,,3.401477,,1.891511,4.387381
496.0,,,100.146001,12.219767,15.175492,7.488589,8.767875,,8.666697,,,,3.583609,,1.943026,4.375209
496.5,,,100.247481,12.166508,15.559729,7.207530,8.165045,,8.512045,,,,3.783752,,1.988887,4.345666
497.0,,,100.102640,12.122750,15.948739,6.930032,7.613905,,8.344328,,,,4.003534,,2.028681,4.299094
497.5,,,99.726803,12.094699,16.339696,6.654069,7.113331,,8.170105,,,,4.244671,,2.061485,4.235936
498.0,,,99.134147,12.088612,16.729843,6.377032,6.661321,,7.995343,,,,4.508121,,2.085834,4.156710
498.5,,,98.334576,12.109354,17.115434,6.096175,6.254930,,7.824541,,,,4.793251,,2.099889,4.061953
499.0,,,97.332277,12.159444,17.491060,5.809162,5.890338,,7.660264,,,,5.097330,,2.101776,3.952194
499.5,,,96.127174,12.239123,17.849918,5.514612,5.563109,,7.503229,,,,5.415663,,2.090032,3.827963
500.0,,,94.719889,12.347775,18.185355,5.212521,5.268631,,7.353016,,,,5.742532,,2.064013,3.689884
500.5,,,93.119716,12.486678,18.493564,4.904488,5.002731,,7.209301,,,,6.072849,,2.024142,3.538842
501.0,,,91.353718,12.662478,18.776829,4.593700,4.762397,,7.073305,,,,6.404169,,1.971919,3.376205
501.5,,,89.473851,12.890238,19.046201,4.284661,4.546448,,6.949005,,,,6.738412,,1.909660,3.204015
502.0,,,87.558305,13.194615,19.322196,3.982699,4.355944,,6.843575,,,,7.082536,,1.840013,3.025066
502.5,,,85.703705,13.607655,19.632247,3.693293,4.194123,,,,,,7.447437,,1.765383,2.842796
503.0,,,84.006615,,20.004207,3.421298,4.065647,,,,,,7.844745,,1.687386,2.660966
503.5,,,82.535729,,20.456347,3.170139,3.975074,,,,,,8.281710,,1.606499,2.483121
504.0,,,81.299700,,20.985603,2.941092,,,,,,,8.755128,,1.521986,2.311946
504.5,,,80.218655,,21.556994,2.732776,,,,,,,9.245811,,1.432131,2.148666
505.0,,,79.108924,,22.097697,2.540993,,,,,,,9.715422,,1.334723,1.992668
505.5,,,77.689395,,22.498888,2.359044,,,,,,,10.107308,,1.227673,1.841501
506.0,,,75.613879,,22.627105,2.178560,,,,,,,10.352228,,1.109655,1.691320
506.5,,,,,22.344550,1.990826,,,,,,,10.378716,,0.980647,1.537752
507.0,,,,,,1.788400,,,,,,,10.126440,,0.842235,
507.5,,,,,,1.566741,,,,,,,,,0.697649,
508.0,,,,,,1.325506,,,,,,,,,0.551507,
508.5,,,,,,1.069154,,,,,,,,,0.409328,
509.0,,,,,,0.806664,,,,,,,,,,
509.5,,,,,,0.550320,,,,,,,,,,


==> anc/tite2-multilayer/POSCAR_A_bestfit <==
POSCAR-bestfit-modbulk01-stack
  1.000000
    3.8341333333333329    0.0000000000000000    0.0000000000000000
   -1.9170666666666669    3.3204568681550746    0.0000000000000000
    0.0000000000000000    0.0000000000000000   36.3591752627995959
   Te   Ti
    8    4
Direct          Plane group = p3m1                              N   SiteLabel  Layer  Linking     FreeDir
  0.6666666666666671  0.3333333333333333  0.9136340383424462    1      Te_top      1     none      locked
  0.0000000000000000  0.0000000000000000  0.8209124632342969    2      Te_bot      3     none      locked
  0.6666666666666671  0.3333333333333333  0.7372372979421756    3      Te_def      4     none      locked
  0.0000000000000000  0.0000000000000000  0.6450459878870890    4      Te_def      6     none      locked
  0.6666666666666671  0.3333333333333333  0.5614357305578938    5      Te_def      7     none      locked
  0.0000000000000000  0.0000000000000000  0.4692994272510495    6      Te_def      9     none      locked
  0.6666666666666669  0.3333333333333333  0.3851761989904399    7      Te_def     10     none        bulk
  0.0000000000000000  0.0000000000000000  0.2912425831888086    8      Te_def     10     none        bulk
  0.3333333333333335  0.6666666666666666  0.8678783250190434    9      Ti_top      2     none      locked
  0.3333333333333335  0.6666666666666666  0.6905915754322041   10      Ti_def      5     none      locked
  0.3333333333333335  0.6666666666666666  0.5149000215444071   11      Ti_def      8     none      locked
  0.3333333333333334  0.6666666666666666  0.3382093910896243   12      Ti_def     10     none        bulk


==> anc/tite2-multilayer/POSCAR_B_bestfit <==
POSCAR-bestfit-modbulk01-fault
  1.000000
    3.8341333333333329    0.0000000000000000    0.0000000000000000
   -1.9170666666666669    3.3204568681550746    0.0000000000000000
    0.0000000000000000    0.0000000000000000   36.3591752627995959
   Te   Ti
    8    4
Direct          Plane group = p3m1                              N   SiteLabel  Layer  Linking     FreeDir
  0.0000000000000000  0.0000000000000000  0.9136340383424462    1      Te_top      1     none      locked
  0.6666666666666670  0.3333333333333333  0.8209124632342969    2      Te_bot      3     none      locked
  0.0000000000000000  0.0000000000000000  0.7372372979421756    3      Te_def      4     none      locked
  0.6666666666666672  0.3333333333333333  0.6450459878870890    4      Te_def      6     none      locked
  0.0000000000000000  0.0000000000000000  0.5614357305578938    5      Te_def      7     none      locked
  0.6666666666666672  0.3333333333333333  0.4692994272510495    6      Te_def      9     none      locked
  0.0000000000000000  0.0000000000000000  0.3851761989904399    7      Te_def     10     none        bulk
  0.6666666666666672  0.3333333333333333  0.2912425831888086    8      Te_def     10     none        bulk
  0.3333333333333335  0.6666666666666666  0.8678783250190434    9      Ti_top      2     none      locked
  0.3333333333333335  0.6666666666666666  0.6905915754322041   10      Ti_def      5     none      locked
  0.3333333333333335  0.6666666666666666  0.5149000215444071   11      Ti_def      8     none      locked
  0.3333333333333334  0.6666666666666666  0.3382093910896243   12      Ti_def     10     none        bulk


==> anc/tite2-multilayer/VIBROCC_bestfit <==
= Vibrational Amplitudes
Te_top = 0.109
Te_bot = 0.069
Ti_top = 0.126
Te_def = 0.069
Ti_def = 0.075

= Occupations

= Search offsets

